A stabilizer framework for Contextual Subspace VQE and the noncontextual projection ansatz

Quantum chemistry is a promising application for noisy intermediate-scale quantum (NISQ) devices. However, quantum computers have thus far not succeeded in providing solutions to problems of real scientific significance, with algorithmic advances being necessary to fully utilise even the modest NISQ machines available today. We discuss a method of ground state energy estimation predicated on a partitioning the molecular Hamiltonian into two parts: one that is noncontextual and can be solved classically, supplemented by a contextual component that yields quantum corrections obtained via a Variational Quantum Eigensolver (VQE) routine. This approach has been termed Contextual Subspace VQE (CS-VQE), but there are obstacles to overcome before it can be deployed on NISQ devices. The problem we address here is that of the ansatz - a parametrized quantum state over which we optimize during VQE. It is not initially clear how a splitting of the Hamiltonian should be reflected in our CS-VQE ans\"atze. We propose a 'noncontextual projection' approach that is illuminated by a reformulation of CS-VQE in the stabilizer formalism. This defines an ansatz restriction from the full electronic structure problem to the contextual subspace and facilitates an implementation of CS-VQE that may be deployed on NISQ devices. We validate the noncontextual projection ansatz using a quantum simulator, with results obtained herein for a suite of trial molecules.

==> anc/.ipynb_checkpoints/data_access-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "3a72c61e",
   "metadata": {},
   "source": [
    "# Data access for reproducibility\n",
    "\n",
    "In this notebook we describe the data structure for the provided ancillary files. This allows the user to access Qubit Tapering and Contextual Subspace VQE model data, ADAPT-VQE simulations over the smallest contextual subspace permitting chemical accuracy and shot noise sampling for the following molecular systems:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "365a6f88",
   "metadata": {},
   "outputs": [],
   "source": [
    "speciename_list = [\n",
    "    'Be_STO-3G_SINGLET',\n",
    "    'B_STO-3G_DOUBLET',\n",
    "    'LiH_STO-3G_SINGLET',\n",
    "    'HF_STO-3G_SINGLET',\n",
    "    'BeH+_STO-3G_SINGLET',\n",
    "    'BeH2_STO-3G_SINGLET',\n",
    "    'H2O_STO-3G_SINGLET',\n",
    "    'F2_STO-3G_SINGLET',\n",
    "    'HCl_STO-3G_SINGLET'\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee448f69",
   "metadata": {},
   "source": [
    "## Accessing the tapering/CS-VQE model data\n",
    "\n",
    "For each of the molecules investigated in [this](https://arxiv.org/abs/2204.02150) paper the reader may access various tapering and CS-VQE parameters as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "00ff3bae",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "\n",
    "speciesname = 'Be_STO-3G_SINGLET'\n",
    "with open('model_data/model_data_'+speciesname+'.json', 'r') as infile:\n",
    "    model_data = json.load(infile)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a50e302",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "## General\n",
    "- `ham` contains the tapered Hamiltonian.\n",
    "- `ansatz` contains a number of tapered an\\\"atze:\n",
    "    - `uccs`\n",
    "    - `uccsd`\n",
    "    - `uccsdt`\n",
    "    - `excitek` for $k \\in \\{2,3,4,5,6,7\\}$ contains excitation terms whose coefficient exceeds a threshold $10^{-k}$\n",
    "- `num_qubits` is the number of qubits in the _tapered_ problem.\n",
    "\n",
    "## Tapering parameters\n",
    "- `num_tapered` is the number of qubits discarded through tapering, so num_tapered + num_qubits gives the number of qubits in the original problem.\n",
    "- `symmetrygen` the Hamiltonian symmetry generators.\n",
    "- `taperqubits` the qubit positions that the generators are rotated onto.\n",
    "- `tapersector` the assignment of $\\pm1$ eigenvalues the the symmetry generators, i.e. the symmetry sector.\n",
    "- `stabilizers` the rotated generators, consisting of single-qubit Pauli $X$ operators.\n",
    "\n",
    "## CS-VQE parameters\n",
    "- `hf_config` the Hartree-Fock state stored as a binary string.\n",
    "- `nc_config` the noncontextual ground state stored as a binary string.\n",
    "- `terms_noncon` the noncontextual set identified when constructing the CS-VQE model.\n",
    "- `ham_rotations` the stabilizer rotations mapping generators to single-qubit Pauli operators.\n",
    "- `noncon` the noncontextual ground state energy.\n",
    "- `hf_energy` the Hartree-Fock energy - coincides with `noncon`.\n",
    "- `truegs` the true ground state energy of the full system.\n",
    "- `G` the rotated symmetry generators, with their coefficients the optimal eigenvalue assignment $\\vec{\\nu}$.\n",
    "- `A` the rotated anticommuting class operator $A(\\vec{r})$, with the optimal $\\vec{r}$ stored as its coefficients.\n",
    "- `cs_vqe_energy` the CS-VQE energies for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.\n",
    "- `cs_vqe_errors` the CS-VQE errors for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.\n",
    "- `chem_acc_num_q` the fewest number of qubits permitting chemical accuracy ($<1.6$ mHa).\n",
    "- `order` the stabilizer relaxation ordering.\n",
    "- `ham_reduced` contextual subspace Hamiltonians, where the $i$-th element is an $i$-qubit Hamiltonian. \n",
    "- `expressible` indicates whether the the ans\\\"atze in `ansatz` are sufficiently expressible."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "65aa5eb7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['ham', 'ansatze', 'num_qubits', 'hf_config', 'nc_config', 'terms_noncon', 'num_tapered', 'true_gs_nrg', 'ham_rotations', 'noncon', 'truegs', 'G', 'A', 'X_index', 'X_qubit', 'cs_vqe_energy', 'cs_vqe_errors', 'chem_acc_num_q', 'order', 'ham_reduced', 'expressible', 'symmetrygen', 'taperqubits', 'tapersector', 'stabilizers', 'hf_energy'])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model_data.keys()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b97f15c",
   "metadata": {},
   "source": [
    "## Accessing the ADAPT-VQE simulation data\n",
    "\n",
    "We also include noiseless ADAPT-VQE and shot noise data for the molecules."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5709778b",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('simulation_data/ADAPT-VQE/ADAPT-VQE_results_'+speciesname+'.json', 'r') as infile:\n",
    "    data = json.load(infile)\n",
    "    \n",
    "optimized_ansatz = data['optimized_ansatz']\n",
    "adapt_vqe_interim_data = data['adapt_vqe_interim_data']"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "467021ef",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "- `optimized_ansatz`\n",
    "    - `optimal_energy` final converged ADAPT-VQE energy\n",
    "    - `optimal_params` the ansatz parametrization yielding the above energy\n",
    "    - `optimal_pool_indices` the indices of the UCCSD operator selected via ADAPT-VQE \n",
    "    - `optimal_pool_labels` the Pauli operators in the final ADAPT-VQE ansatz\n",
    "\n",
    "- `adapt_vqe_interim_data`\n",
    "    - first level is the ADAPT cycle `1`, `2`, `3` etc.\n",
    "        - `gradients` operator pool gradients at each ADAPT cycle\n",
    "        - `optimal_pool_indices` growing list of the pool indices with largest gradient\n",
    "        - `vqe_result` the result of the VQE simulation punctuating each ADAPT cycle\n",
    "        - `interim_results` the interim VQE data\n",
    "        - `termination_value` the value that dicatates whether ADAPT-VQE terminates - here it represents the VQE energy error with respect to the true ground state energy (terminating when it is below chemical accuracy, i.e. 0.0016) but in general it should be taken as the largest operator gradient at each cycle.\n",
    "        - `termination_status` indicates whether ADAPT-VQE has converged"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d98d5a9a",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "optimal_energy: -14.40263546868186\n",
      "optimal_params: [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734]\n",
      "optimal_pool_indices: [2, 0, 5, 4, 3]\n",
      "optimal_pool_labels: ['IYX', 'XXY', 'YZX', 'YIX', 'ZYX']\n"
     ]
    }
   ],
   "source": [
    "for key, value in optimized_ansatz.items():\n",
    "    print(f'{key}: {value}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d875a41f",
   "metadata": {},
   "source": [
    "## Accessing the shot-noise sampling data:\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f7480de2",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('simulation_data/SNS/shot_noise_sampling_'+speciesname+'.json', 'r') as infile:\n",
    "    sns_data = json.load(infile)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eba0d7b7",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "- First level indicates increasing numbers of shots, with the index $s$ in `1`, `2`, `3` etc.\n",
    "    - `n_shots` the precise number of shots performed, given by $2^s$\n",
    "    - `data` the energy output, averaged over samples\n",
    "    - `raw_samples` the individual samples, allowing one to compute the root-mean-square error (RMSE)\n",
    "    - `mit_samples` error mitigation not relevant since run using IBM's QASM simulator with no hardware noise"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bce21fc8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RMSE for 2       shots is 0.42822711881098036\n",
      "RMSE for 4       shots is 0.19122442480164228\n",
      "RMSE for 8       shots is 0.19783012440263054\n",
      "RMSE for 16      shots is 0.11273086469973188\n",
      "RMSE for 32      shots is 0.11984224920346417\n",
      "RMSE for 64      shots is 0.05242376332528823\n",
      "RMSE for 128     shots is 0.04481330422643451\n",
      "RMSE for 256     shots is 0.04332333940147248\n",
      "RMSE for 512     shots is 0.03130029710470042\n",
      "RMSE for 1024    shots is 0.0179488295683144\n",
      "RMSE for 2048    shots is 0.010694410131857027\n",
      "RMSE for 4096    shots is 0.00763137382542235\n",
      "RMSE for 8192    shots is 0.005022020605377695\n",
      "RMSE for 16384   shots is 0.004659633184381179\n",
      "RMSE for 32768   shots is 0.004001380193161569\n",
      "RMSE for 65536   shots is 0.0022196656972968873\n",
      "RMSE for 131072  shots is 0.001979115794101689\n",
      "RMSE for 262144  shots is 0.0011259432575134124\n",
      "RMSE for 524288  shots is 0.0012645622517898343\n",
      "RMSE for 1048576 shots is 0.0012044075899128389\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "for s,data in sns_data.items():\n",
    "    n_shots = data['n_shots']\n",
    "    samples = data['raw_samples']\n",
    "    RMSE = np.sqrt(np.mean(np.square(np.array(samples)-model_data['truegs'])))\n",
    "    print(f'RMSE for {n_shots: <7} shots is {RMSE}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f369f83",
   "metadata": {},
   "source": [
    "# Reproducing figures\n",
    "\n",
    "We also provide plotting functions to reproduce the relevant figures:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7b6c45eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from plotting import plot_adapt_vqe_results\n",
    "fig = plot_adapt_vqe_results(adapt_vqe_interim_data, model_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "39aca583",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from plotting import plot_sns_results\n",
    "converged_energy = optimized_ansatz['optimal_energy']\n",
    "fig = plot_sns_results(sns_data, model_data, converged_energy)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/data_access.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>data_access</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>




<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>



<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/*
 * Webkit scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-corner {
  background: var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-thumb {
  background: rgb(var(--jp-scrollbar-thumb-color));
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-right: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-bottom: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar */

[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-corner,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-corner {
  background-color: transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-thumb,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid transparent;
  border-right: var(--jp-scrollbar-endpad) solid transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid transparent;
  border-bottom: var(--jp-scrollbar-endpad) solid transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0px solid transparent;
  border-right: 0px solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0px solid transparent;
  border-bottom: 0px solid transparent;
}

/*
 * Phosphor
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Widget, /* </DEPRECATED> */
.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  cursor: default;
}


/* <DEPRECATED> */ .p-Widget.p-mod-hidden, /* </DEPRECATED> */
.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-CommandPalette, /* </DEPRECATED> */
.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-CommandPalette-search, /* </DEPRECATED> */
.lm-CommandPalette-search {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-content, /* </DEPRECATED> */
.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-CommandPalette-header, /* </DEPRECATED> */
.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}


/* <DEPRECATED> */ .p-CommandPalette-item, /* </DEPRECATED> */
.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}


/* <DEPRECATED> */ .p-CommandPalette-itemIcon, /* </DEPRECATED> */
.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemContent, /* </DEPRECATED> */
.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}


/* <DEPRECATED> */ .p-CommandPalette-itemShortcut, /* </DEPRECATED> */
.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemLabel, /* </DEPRECATED> */
.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
	border:1px solid transparent;
  background-color: transparent;
  position: absolute;
	z-index:1;
	right:3%;
	top: 0;
	bottom: 0;
	margin: auto;
	padding: 7px 0;
	display: none;
	vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
	content: "X";
	display: block;
	width: 15px;
	height: 15px;
	text-align: center;
	color:#000;
	font-weight: normal;
	font-size: 12px;
	cursor: pointer;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-DockPanel, /* </DEPRECATED> */
.lm-DockPanel {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-widget, /* </DEPRECATED> */
.lm-DockPanel-widget {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-tabBar, /* </DEPRECATED> */
.lm-DockPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-DockPanel-handle, /* </DEPRECATED> */
.lm-DockPanel-handle {
  z-index: 2;
}


/* <DEPRECATED> */ .p-DockPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-DockPanel-handle:after, /* </DEPRECATED> */
.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}


/* <DEPRECATED> */ .p-DockPanel-overlay, /* </DEPRECATED> */
.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}


/* <DEPRECATED> */ .p-DockPanel-overlay.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Menu, /* </DEPRECATED> */
.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-Menu-content, /* </DEPRECATED> */
.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-Menu-item, /* </DEPRECATED> */
.lm-Menu-item {
  display: table-row;
}


/* <DEPRECATED> */
.p-Menu-item.p-mod-hidden,
.p-Menu-item.p-mod-collapsed,
/* </DEPRECATED> */
.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}


/* <DEPRECATED> */
.p-Menu-itemIcon,
.p-Menu-itemSubmenuIcon,
/* </DEPRECATED> */
.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}


/* <DEPRECATED> */ .p-Menu-itemLabel, /* </DEPRECATED> */
.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}


/* <DEPRECATED> */ .p-Menu-itemShortcut, /* </DEPRECATED> */
.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-MenuBar, /* </DEPRECATED> */
.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-MenuBar-content, /* </DEPRECATED> */
.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}


/* <DEPRECATED> */ .p--MenuBar-item, /* </DEPRECATED> */
.lm-MenuBar-item {
  box-sizing: border-box;
}


/* <DEPRECATED> */
.p-MenuBar-itemIcon,
.p-MenuBar-itemLabel,
/* </DEPRECATED> */
.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-ScrollBar, /* </DEPRECATED> */
.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-ScrollBar-button, /* </DEPRECATED> */
.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-track, /* </DEPRECATED> */
.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-thumb, /* </DEPRECATED> */
.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-SplitPanel-child, /* </DEPRECATED> */
.lm-SplitPanel-child {
  z-index: 0;
}


/* <DEPRECATED> */ .p-SplitPanel-handle, /* </DEPRECATED> */
.lm-SplitPanel-handle {
  z-index: 1;
}


/* <DEPRECATED> */ .p-SplitPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-SplitPanel-handle:after, /* </DEPRECATED> */
.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabBar, /* </DEPRECATED> */
.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='horizontal'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='vertical'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar-content, /* </DEPRECATED> */
.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='horizontal'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='vertical'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
}


/* <DEPRECATED> */
.p-TabBar-tabIcon,
.p-TabBar-tabCloseIcon,
/* </DEPRECATED> */
.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-TabBar-tabLabel, /* </DEPRECATED> */
.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}


.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
}


/* <DEPRECATED> */ .p-TabBar-tab.p-mod-hidden, /* </DEPRECATED> */
.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}


.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-TabBar.p-mod-dragging .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='horizontal'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='vertical'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging .p-TabBar-tab.p-mod-dragging,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
  background: inherit;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabPanel-tabBar, /* </DEPRECATED> */
.lm-TabPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-TabPanel-stackedPanel, /* </DEPRECATED> */
.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

@charset "UTF-8";
html{
  -webkit-box-sizing:border-box;
          box-sizing:border-box; }

*,
*::before,
*::after{
  -webkit-box-sizing:inherit;
          box-sizing:inherit; }

body{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none;
  color:#182026;
  font-family:-apple-system, "BlinkMacSystemFont", "Segoe UI", "Roboto", "Oxygen", "Ubuntu", "Cantarell", "Open Sans", "Helvetica Neue", "Icons16", sans-serif; }

p{
  margin-bottom:10px;
  margin-top:0; }

small{
  font-size:12px; }

strong{
  font-weight:600; }

::-moz-selection{
  background:rgba(125, 188, 255, 0.6); }

::selection{
  background:rgba(125, 188, 255, 0.6); }
.bp3-heading{
  color:#182026;
  font-weight:600;
  margin:0 0 10px;
  padding:0; }
  .bp3-dark .bp3-heading{
    color:#f5f8fa; }

h1.bp3-heading, .bp3-running-text h1{
  font-size:36px;
  line-height:40px; }

h2.bp3-heading, .bp3-running-text h2{
  font-size:28px;
  line-height:32px; }

h3.bp3-heading, .bp3-running-text h3{
  font-size:22px;
  line-height:25px; }

h4.bp3-heading, .bp3-running-text h4{
  font-size:18px;
  line-height:21px; }

h5.bp3-heading, .bp3-running-text h5{
  font-size:16px;
  line-height:19px; }

h6.bp3-heading, .bp3-running-text h6{
  font-size:14px;
  line-height:16px; }
.bp3-ui-text{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none; }

.bp3-monospace-text{
  font-family:monospace;
  text-transform:none; }

.bp3-text-muted{
  color:#5c7080; }
  .bp3-dark .bp3-text-muted{
    color:#a7b6c2; }

.bp3-text-disabled{
  color:rgba(92, 112, 128, 0.6); }
  .bp3-dark .bp3-text-disabled{
    color:rgba(167, 182, 194, 0.6); }

.bp3-text-overflow-ellipsis{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal; }
.bp3-running-text{
  font-size:14px;
  line-height:1.5; }
  .bp3-running-text h1{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h1{
      color:#f5f8fa; }
  .bp3-running-text h2{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h2{
      color:#f5f8fa; }
  .bp3-running-text h3{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h3{
      color:#f5f8fa; }
  .bp3-running-text h4{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h4{
      color:#f5f8fa; }
  .bp3-running-text h5{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h5{
      color:#f5f8fa; }
  .bp3-running-text h6{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h6{
      color:#f5f8fa; }
  .bp3-running-text hr{
    border:none;
    border-bottom:1px solid rgba(16, 22, 26, 0.15);
    margin:20px 0; }
    .bp3-dark .bp3-running-text hr{
      border-color:rgba(255, 255, 255, 0.15); }
  .bp3-running-text p{
    margin:0 0 10px;
    padding:0; }

.bp3-text-large{
  font-size:16px; }

.bp3-text-small{
  font-size:12px; }
a{
  color:#106ba3;
  text-decoration:none; }
  a:hover{
    color:#106ba3;
    cursor:pointer;
    text-decoration:underline; }
  a .bp3-icon, a .bp3-icon-standard, a .bp3-icon-large{
    color:inherit; }
  a code,
  .bp3-dark a code{
    color:inherit; }
  .bp3-dark a,
  .bp3-dark a:hover{
    color:#48aff0; }
    .bp3-dark a .bp3-icon, .bp3-dark a .bp3-icon-standard, .bp3-dark a .bp3-icon-large,
    .bp3-dark a:hover .bp3-icon,
    .bp3-dark a:hover .bp3-icon-standard,
    .bp3-dark a:hover .bp3-icon-large{
      color:inherit; }
.bp3-running-text code, .bp3-code{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  font-size:smaller;
  padding:2px 5px; }
  .bp3-dark .bp3-running-text code, .bp3-running-text .bp3-dark code, .bp3-dark .bp3-code{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
  .bp3-running-text a > code, a > .bp3-code{
    color:#137cbd; }
    .bp3-dark .bp3-running-text a > code, .bp3-running-text .bp3-dark a > code, .bp3-dark a > .bp3-code{
      color:inherit; }

.bp3-running-text pre, .bp3-code-block{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
  color:#182026;
  display:block;
  font-size:13px;
  line-height:1.4;
  margin:10px 0;
  padding:13px 15px 12px;
  word-break:break-all;
  word-wrap:break-word; }
  .bp3-dark .bp3-running-text pre, .bp3-running-text .bp3-dark pre, .bp3-dark .bp3-code-block{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
  .bp3-running-text pre > code, .bp3-code-block > code{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit;
    font-size:inherit;
    padding:0; }

.bp3-running-text kbd, .bp3-key{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-family:inherit;
  font-size:12px;
  height:24px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  line-height:24px;
  min-width:24px;
  padding:3px 6px;
  vertical-align:middle; }
  .bp3-running-text kbd .bp3-icon, .bp3-key .bp3-icon, .bp3-running-text kbd .bp3-icon-standard, .bp3-key .bp3-icon-standard, .bp3-running-text kbd .bp3-icon-large, .bp3-key .bp3-icon-large{
    margin-right:5px; }
  .bp3-dark .bp3-running-text kbd, .bp3-running-text .bp3-dark kbd, .bp3-dark .bp3-key{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
.bp3-running-text blockquote, .bp3-blockquote{
  border-left:solid 4px rgba(167, 182, 194, 0.5);
  margin:0 0 10px;
  padding:0 20px; }
  .bp3-dark .bp3-running-text blockquote, .bp3-running-text .bp3-dark blockquote, .bp3-dark .bp3-blockquote{
    border-color:rgba(115, 134, 148, 0.5); }
.bp3-running-text ul,
.bp3-running-text ol, .bp3-list{
  margin:10px 0;
  padding-left:30px; }
  .bp3-running-text ul li:not(:last-child), .bp3-running-text ol li:not(:last-child), .bp3-list li:not(:last-child){
    margin-bottom:5px; }
  .bp3-running-text ul ol, .bp3-running-text ol ol, .bp3-list ol,
  .bp3-running-text ul ul,
  .bp3-running-text ol ul,
  .bp3-list ul{
    margin-top:5px; }

.bp3-list-unstyled{
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-list-unstyled li{
    padding:0; }
.bp3-rtl{
  text-align:right; }

.bp3-dark{
  color:#f5f8fa; }

:focus{
  outline:rgba(19, 124, 189, 0.6) auto 2px;
  outline-offset:2px;
  -moz-outline-radius:6px; }

.bp3-focus-disabled :focus{
  outline:none !important; }
  .bp3-focus-disabled :focus ~ .bp3-control-indicator{
    outline:none !important; }

.bp3-alert{
  max-width:400px;
  padding:20px; }

.bp3-alert-body{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-alert-body .bp3-icon{
    font-size:40px;
    margin-right:20px;
    margin-top:0; }

.bp3-alert-contents{
  word-break:break-word; }

.bp3-alert-footer{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:reverse;
      -ms-flex-direction:row-reverse;
          flex-direction:row-reverse;
  margin-top:10px; }
  .bp3-alert-footer .bp3-button{
    margin-left:10px; }
.bp3-breadcrumbs{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  cursor:default;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:wrap;
      flex-wrap:wrap;
  height:30px;
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-breadcrumbs > li{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }
    .bp3-breadcrumbs > li::after{
      background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M10.71 7.29l-4-4a1.003 1.003 0 00-1.42 1.42L8.59 8 5.3 11.29c-.19.18-.3.43-.3.71a1.003 1.003 0 001.71.71l4-4c.18-.18.29-.43.29-.71 0-.28-.11-.53-.29-.71z' fill='%235C7080'/%3e%3c/svg%3e");
      content:"";
      display:block;
      height:16px;
      margin:0 5px;
      width:16px; }
    .bp3-breadcrumbs > li:last-of-type::after{
      display:none; }

.bp3-breadcrumb,
.bp3-breadcrumb-current,
.bp3-breadcrumbs-collapsed{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-size:16px; }

.bp3-breadcrumb,
.bp3-breadcrumbs-collapsed{
  color:#5c7080; }

.bp3-breadcrumb:hover{
  text-decoration:none; }

.bp3-breadcrumb.bp3-disabled{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-breadcrumb .bp3-icon{
  margin-right:5px; }

.bp3-breadcrumb-current{
  color:inherit;
  font-weight:600; }
  .bp3-breadcrumb-current .bp3-input{
    font-size:inherit;
    font-weight:inherit;
    vertical-align:baseline; }

.bp3-breadcrumbs-collapsed{
  background:#ced9e0;
  border:none;
  border-radius:3px;
  cursor:pointer;
  margin-right:2px;
  padding:1px 5px;
  vertical-align:text-bottom; }
  .bp3-breadcrumbs-collapsed::before{
    background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cg fill='%235C7080'%3e%3ccircle cx='2' cy='8.03' r='2'/%3e%3ccircle cx='14' cy='8.03' r='2'/%3e%3ccircle cx='8' cy='8.03' r='2'/%3e%3c/g%3e%3c/svg%3e") center no-repeat;
    content:"";
    display:block;
    height:16px;
    width:16px; }
  .bp3-breadcrumbs-collapsed:hover{
    background:#bfccd6;
    color:#182026;
    text-decoration:none; }

.bp3-dark .bp3-breadcrumb,
.bp3-dark .bp3-breadcrumbs-collapsed{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumbs > li::after{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumb.bp3-disabled{
  color:rgba(167, 182, 194, 0.6); }

.bp3-dark .bp3-breadcrumb-current{
  color:#f5f8fa; }

.bp3-dark .bp3-breadcrumbs-collapsed{
  background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-breadcrumbs-collapsed:hover{
    background:rgba(16, 22, 26, 0.6);
    color:#f5f8fa; }
.bp3-button{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  min-height:30px;
  min-width:30px; }
  .bp3-button > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-button > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-button::before,
  .bp3-button > *{
    margin-right:7px; }
  .bp3-button:empty::before,
  .bp3-button > :last-child{
    margin-right:0; }
  .bp3-button:empty{
    padding:0 !important; }
  .bp3-button:disabled, .bp3-button.bp3-disabled{
    cursor:not-allowed; }
  .bp3-button.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button.bp3-align-right,
  .bp3-align-right .bp3-button{
    text-align:right; }
  .bp3-button.bp3-align-left,
  .bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-button:not([class*="bp3-intent-"]){
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026; }
    .bp3-button:not([class*="bp3-intent-"]):hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-button:not([class*="bp3-intent-"]):active, .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active:hover, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-button.bp3-intent-primary{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover, .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover{
      background-color:#106ba3;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      background-color:#0e5a8a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:disabled, .bp3-button.bp3-intent-primary.bp3-disabled{
      background-color:rgba(19, 124, 189, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-success{
    background-color:#0f9960;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-success:hover, .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-success:hover{
      background-color:#0d8050;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      background-color:#0a6640;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:disabled, .bp3-button.bp3-intent-success.bp3-disabled{
      background-color:rgba(15, 153, 96, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-warning{
    background-color:#d9822b;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover, .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover{
      background-color:#bf7326;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      background-color:#a66321;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:disabled, .bp3-button.bp3-intent-warning.bp3-disabled{
      background-color:rgba(217, 130, 43, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-danger{
    background-color:#db3737;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover, .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover{
      background-color:#c23030;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      background-color:#a82a2a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:disabled, .bp3-button.bp3-intent-danger.bp3-disabled{
      background-color:rgba(219, 55, 55, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
    stroke:#ffffff; }
  .bp3-button.bp3-large,
  .bp3-large .bp3-button{
    min-height:40px;
    min-width:40px;
    font-size:16px;
    padding:5px 15px; }
    .bp3-button.bp3-large::before,
    .bp3-button.bp3-large > *,
    .bp3-large .bp3-button::before,
    .bp3-large .bp3-button > *{
      margin-right:10px; }
    .bp3-button.bp3-large:empty::before,
    .bp3-button.bp3-large > :last-child,
    .bp3-large .bp3-button:empty::before,
    .bp3-large .bp3-button > :last-child{
      margin-right:0; }
  .bp3-button.bp3-small,
  .bp3-small .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-button.bp3-loading{
    position:relative; }
    .bp3-button.bp3-loading[class*="bp3-icon-"]::before{
      visibility:hidden; }
    .bp3-button.bp3-loading .bp3-button-spinner{
      margin:0;
      position:absolute; }
    .bp3-button.bp3-loading > :not(.bp3-button-spinner){
      visibility:hidden; }
  .bp3-button[class*="bp3-icon-"]::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    color:#5c7080; }
  .bp3-button .bp3-icon, .bp3-button .bp3-icon-standard, .bp3-button .bp3-icon-large{
    color:#5c7080; }
    .bp3-button .bp3-icon.bp3-align-right, .bp3-button .bp3-icon-standard.bp3-align-right, .bp3-button .bp3-icon-large.bp3-align-right{
      margin-left:7px; }
  .bp3-button .bp3-icon:first-child:last-child,
  .bp3-button .bp3-spinner + .bp3-icon:last-child{
    margin:0 -7px; }
  .bp3-dark .bp3-button:not([class*="bp3-intent-"]){
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover, .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"])[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-large{
      color:#a7b6c2; }
  .bp3-dark .bp3-button[class*="bp3-intent-"]{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:hover{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:active, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-active{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:disabled, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-disabled{
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.3); }
    .bp3-dark .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
      stroke:#8a9ba8; }
  .bp3-button:disabled::before,
  .bp3-button:disabled .bp3-icon, .bp3-button:disabled .bp3-icon-standard, .bp3-button:disabled .bp3-icon-large, .bp3-button.bp3-disabled::before,
  .bp3-button.bp3-disabled .bp3-icon, .bp3-button.bp3-disabled .bp3-icon-standard, .bp3-button.bp3-disabled .bp3-icon-large, .bp3-button[class*="bp3-intent-"]::before,
  .bp3-button[class*="bp3-intent-"] .bp3-icon, .bp3-button[class*="bp3-intent-"] .bp3-icon-standard, .bp3-button[class*="bp3-intent-"] .bp3-icon-large{
    color:inherit !important; }
  .bp3-button.bp3-minimal{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button.bp3-minimal:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-minimal:active, .bp3-button.bp3-minimal.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-minimal:disabled, .bp3-button.bp3-minimal:disabled:hover, .bp3-button.bp3-minimal.bp3-disabled, .bp3-button.bp3-minimal.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-minimal{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-minimal:hover, .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-minimal:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-minimal:disabled, .bp3-dark .bp3-button.bp3-minimal:disabled:hover, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover, .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover, .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover, .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover, .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button.bp3-outlined{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    border:1px solid rgba(24, 32, 38, 0.2);
    -webkit-box-sizing:border-box;
            box-sizing:border-box; }
    .bp3-button.bp3-outlined:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-outlined:active, .bp3-button.bp3-outlined.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-outlined{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-outlined:hover, .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-outlined:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover, .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover, .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover, .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover, .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled:hover{
      border-color:rgba(92, 112, 128, 0.1); }
    .bp3-dark .bp3-button.bp3-outlined{
      border-color:rgba(255, 255, 255, 0.4); }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        border-color:rgba(255, 255, 255, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      border-color:rgba(16, 107, 163, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        border-color:rgba(16, 107, 163, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        border-color:rgba(72, 175, 240, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          border-color:rgba(72, 175, 240, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      border-color:rgba(13, 128, 80, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        border-color:rgba(13, 128, 80, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        border-color:rgba(61, 204, 145, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          border-color:rgba(61, 204, 145, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      border-color:rgba(191, 115, 38, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        border-color:rgba(191, 115, 38, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        border-color:rgba(255, 179, 102, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          border-color:rgba(255, 179, 102, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      border-color:rgba(194, 48, 48, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        border-color:rgba(194, 48, 48, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        border-color:rgba(255, 115, 115, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          border-color:rgba(255, 115, 115, 0.2); }

a.bp3-button{
  text-align:center;
  text-decoration:none;
  -webkit-transition:none;
  transition:none; }
  a.bp3-button, a.bp3-button:hover, a.bp3-button:active{
    color:#182026; }
  a.bp3-button.bp3-disabled{
    color:rgba(92, 112, 128, 0.6); }

.bp3-button-text{
  -webkit-box-flex:0;
      -ms-flex:0 1 auto;
          flex:0 1 auto; }

.bp3-button.bp3-align-left .bp3-button-text, .bp3-button.bp3-align-right .bp3-button-text,
.bp3-button-group.bp3-align-left .bp3-button-text,
.bp3-button-group.bp3-align-right .bp3-button-text{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto; }
.bp3-button-group{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex; }
  .bp3-button-group .bp3-button{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    position:relative;
    z-index:4; }
    .bp3-button-group .bp3-button:focus{
      z-index:5; }
    .bp3-button-group .bp3-button:hover{
      z-index:6; }
    .bp3-button-group .bp3-button:active, .bp3-button-group .bp3-button.bp3-active{
      z-index:7; }
    .bp3-button-group .bp3-button:disabled, .bp3-button-group .bp3-button.bp3-disabled{
      z-index:3; }
    .bp3-button-group .bp3-button[class*="bp3-intent-"]{
      z-index:9; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:focus{
        z-index:10; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:hover{
        z-index:11; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:active, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-active{
        z-index:12; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:disabled, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-disabled{
        z-index:8; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:first-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:first-child){
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    border-bottom-right-radius:0;
    border-top-right-radius:0;
    margin-right:-1px; }
  .bp3-button-group.bp3-minimal .bp3-button{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button-group.bp3-minimal .bp3-button:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button-group.bp3-minimal .bp3-button{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
      color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
      color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button-group .bp3-popover-wrapper,
  .bp3-button-group .bp3-popover-target{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button-group .bp3-button.bp3-fill,
  .bp3-button-group.bp3-fill .bp3-button:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-vertical{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column;
    vertical-align:top; }
    .bp3-button-group.bp3-vertical.bp3-fill{
      height:100%;
      width:unset; }
    .bp3-button-group.bp3-vertical .bp3-button{
      margin-right:0 !important;
      width:100%; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:first-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:first-child{
      border-radius:3px 3px 0 0; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:last-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:last-child{
      border-radius:0 0 3px 3px; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:not(:last-child){
      margin-bottom:-1px; }
  .bp3-button-group.bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    margin-right:1px; }
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-button:not(:last-child){
    margin-bottom:1px; }
.bp3-callout{
  font-size:14px;
  line-height:1.5;
  background-color:rgba(138, 155, 168, 0.15);
  border-radius:3px;
  padding:10px 12px 9px;
  position:relative;
  width:100%; }
  .bp3-callout[class*="bp3-icon-"]{
    padding-left:40px; }
    .bp3-callout[class*="bp3-icon-"]::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout.bp3-callout-icon{
    padding-left:40px; }
    .bp3-callout.bp3-callout-icon > .bp3-icon:first-child{
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout .bp3-heading{
    line-height:20px;
    margin-bottom:5px;
    margin-top:0; }
    .bp3-callout .bp3-heading:last-child{
      margin-bottom:0; }
  .bp3-dark .bp3-callout{
    background-color:rgba(138, 155, 168, 0.2); }
    .bp3-dark .bp3-callout[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
  .bp3-callout.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15); }
    .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-primary .bp3-heading{
      color:#106ba3; }
    .bp3-dark .bp3-callout.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-primary .bp3-heading{
        color:#48aff0; }
  .bp3-callout.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15); }
    .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-success .bp3-heading{
      color:#0d8050; }
    .bp3-dark .bp3-callout.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-success .bp3-heading{
        color:#3dcc91; }
  .bp3-callout.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15); }
    .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-warning .bp3-heading{
      color:#bf7326; }
    .bp3-dark .bp3-callout.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-warning .bp3-heading{
        color:#ffb366; }
  .bp3-callout.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15); }
    .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-danger .bp3-heading{
      color:#c23030; }
    .bp3-dark .bp3-callout.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-danger .bp3-heading{
        color:#ff7373; }
  .bp3-running-text .bp3-callout{
    margin:20px 0; }
.bp3-card{
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
  padding:20px;
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-card.bp3-dark,
  .bp3-dark .bp3-card{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-0{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }
  .bp3-elevation-0.bp3-dark,
  .bp3-dark .bp3-elevation-0{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-1{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-1.bp3-dark,
  .bp3-dark .bp3-elevation-1{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-elevation-2{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-2.bp3-dark,
  .bp3-dark .bp3-elevation-2{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4); }

.bp3-elevation-3{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-3.bp3-dark,
  .bp3-dark .bp3-elevation-3{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-elevation-4{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-4.bp3-dark,
  .bp3-dark .bp3-elevation-4{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:hover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  cursor:pointer; }
  .bp3-card.bp3-interactive:hover.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:hover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:active{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  opacity:0.9;
  -webkit-transition-duration:0;
          transition-duration:0; }
  .bp3-card.bp3-interactive:active.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:active{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-collapse{
  height:0;
  overflow-y:hidden;
  -webkit-transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-collapse .bp3-collapse-body{
    -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-collapse .bp3-collapse-body[aria-hidden="true"]{
      display:none; }

.bp3-context-menu .bp3-popover-target{
  display:block; }

.bp3-context-menu-popover-target{
  position:fixed; }

.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-dialog-container{
  opacity:1;
  -webkit-transform:scale(1);
          transform:scale(1);
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  min-height:100%;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  width:100%; }
  .bp3-dialog-container.bp3-overlay-enter > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5); }
  .bp3-dialog-container.bp3-overlay-enter-active > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear-active > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-dialog-container.bp3-overlay-exit > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-dialog-container.bp3-overlay-exit-active > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }

.bp3-dialog{
  background:#ebf1f5;
  border-radius:6px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:30px 0;
  padding-bottom:20px;
  pointer-events:all;
  -webkit-user-select:text;
     -moz-user-select:text;
      -ms-user-select:text;
          user-select:text;
  width:500px; }
  .bp3-dialog:focus{
    outline:0; }
  .bp3-dialog.bp3-dark,
  .bp3-dark .bp3-dialog{
    background:#293742;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-dialog-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:6px 6px 0 0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding-left:20px;
  padding-right:5px;
  z-index:30; }
  .bp3-dialog-header .bp3-icon-large,
  .bp3-dialog-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-dialog-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-dialog-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-dialog-header{
    background:#30404d;
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-dialog-header .bp3-icon-large,
    .bp3-dark .bp3-dialog-header .bp3-icon{
      color:#a7b6c2; }

.bp3-dialog-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  margin:20px; }

.bp3-dialog-footer{
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  margin:0 20px; }

.bp3-dialog-footer-actions{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:end;
      -ms-flex-pack:end;
          justify-content:flex-end; }
  .bp3-dialog-footer-actions .bp3-button{
    margin-left:10px; }
.bp3-multistep-dialog-panels{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }

.bp3-multistep-dialog-left-panel{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column; }
  .bp3-dark .bp3-multistep-dialog-left-panel{
    background:#202b33; }

.bp3-multistep-dialog-right-panel{
  background-color:#f5f8fa;
  border-left:1px solid rgba(16, 22, 26, 0.15);
  border-radius:0 0 6px 0;
  -webkit-box-flex:3;
      -ms-flex:3;
          flex:3;
  min-width:0; }
  .bp3-dark .bp3-multistep-dialog-right-panel{
    background-color:#293742;
    border-left:1px solid rgba(16, 22, 26, 0.4); }

.bp3-multistep-dialog-footer{
  background-color:#ffffff;
  border-radius:0 0 6px 0;
  border-top:1px solid rgba(16, 22, 26, 0.15);
  padding:10px; }
  .bp3-dark .bp3-multistep-dialog-footer{
    background:#30404d;
    border-top:1px solid rgba(16, 22, 26, 0.4); }

.bp3-dialog-step-container{
  background-color:#f5f8fa;
  border-bottom:1px solid rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-dialog-step-container{
    background:#293742;
    border-bottom:1px solid rgba(16, 22, 26, 0.4); }
  .bp3-dialog-step-container.bp3-dialog-step-viewed{
    background-color:#ffffff; }
    .bp3-dark .bp3-dialog-step-container.bp3-dialog-step-viewed{
      background:#30404d; }

.bp3-dialog-step{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#f5f8fa;
  border-radius:6px;
  cursor:not-allowed;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:4px;
  padding:6px 14px; }
  .bp3-dark .bp3-dialog-step{
    background:#293742; }
  .bp3-dialog-step-viewed .bp3-dialog-step{
    background-color:#ffffff;
    cursor:pointer; }
    .bp3-dark .bp3-dialog-step-viewed .bp3-dialog-step{
      background:#30404d; }
  .bp3-dialog-step:hover{
    background-color:#f5f8fa; }
    .bp3-dark .bp3-dialog-step:hover{
      background:#293742; }

.bp3-dialog-step-icon{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:rgba(92, 112, 128, 0.6);
  border-radius:50%;
  color:#ffffff;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:25px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  width:25px; }
  .bp3-dark .bp3-dialog-step-icon{
    background-color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#2b95d6; }
  .bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#8a9ba8; }

.bp3-dialog-step-title{
  color:rgba(92, 112, 128, 0.6);
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  padding-left:10px; }
  .bp3-dark .bp3-dialog-step-title{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-title{
    color:#2b95d6; }
  .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
    color:#182026; }
    .bp3-dark .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
      color:#f5f8fa; }
.bp3-drawer{
  background:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0;
  padding:0; }
  .bp3-drawer:focus{
    outline:0; }
  .bp3-drawer.bp3-position-top{
    height:50%;
    left:0;
    right:0;
    top:0; }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter, .bp3-drawer.bp3-position-top.bp3-overlay-appear{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%); }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter-active, .bp3-drawer.bp3-position-top.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit-active{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-bottom{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter-active, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-left{
    bottom:0;
    left:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter, .bp3-drawer.bp3-position-left.bp3-overlay-appear{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%); }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter-active, .bp3-drawer.bp3-position-left.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit-active{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-right{
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter, .bp3-drawer.bp3-position-right.bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter-active, .bp3-drawer.bp3-position-right.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right):not(.bp3-vertical){
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right).bp3-vertical{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-dark,
  .bp3-dark .bp3-drawer{
    background:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-drawer-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border-radius:0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding:5px;
  padding-left:20px;
  position:relative; }
  .bp3-drawer-header .bp3-icon-large,
  .bp3-drawer-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-drawer-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-drawer-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-drawer-header{
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-drawer-header .bp3-icon-large,
    .bp3-dark .bp3-drawer-header .bp3-icon{
      color:#a7b6c2; }

.bp3-drawer-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  overflow:auto; }

.bp3-drawer-footer{
  -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  padding:10px 20px;
  position:relative; }
  .bp3-dark .bp3-drawer-footer{
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4); }
.bp3-editable-text{
  cursor:text;
  display:inline-block;
  max-width:100%;
  position:relative;
  vertical-align:top;
  white-space:nowrap; }
  .bp3-editable-text::before{
    bottom:-3px;
    left:-3px;
    position:absolute;
    right:-3px;
    top:-3px;
    border-radius:3px;
    content:"";
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#137cbd; }
  .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4); }
  .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#0f9960; }
  .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4); }
  .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#d9822b; }
  .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4); }
  .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#db3737; }
  .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4); }
  .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15); }
  .bp3-dark .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#48aff0; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4);
            box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#3dcc91; }
  .bp3-dark .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4);
            box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#ffb366; }
  .bp3-dark .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4);
            box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#ff7373; }
  .bp3-dark .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4);
            box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-editable-text-input,
.bp3-editable-text-content{
  color:inherit;
  display:inherit;
  font:inherit;
  letter-spacing:inherit;
  max-width:inherit;
  min-width:inherit;
  position:relative;
  resize:none;
  text-transform:inherit;
  vertical-align:top; }

.bp3-editable-text-input{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0;
  white-space:pre-wrap;
  width:100%; }
  .bp3-editable-text-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:focus{
    outline:none; }
  .bp3-editable-text-input::-ms-clear{
    display:none; }

.bp3-editable-text-content{
  overflow:hidden;
  padding-right:2px;
  text-overflow:ellipsis;
  white-space:pre; }
  .bp3-editable-text-editing > .bp3-editable-text-content{
    left:0;
    position:absolute;
    visibility:hidden; }
  .bp3-editable-text-placeholder > .bp3-editable-text-content{
    color:rgba(92, 112, 128, 0.6); }
    .bp3-dark .bp3-editable-text-placeholder > .bp3-editable-text-content{
      color:rgba(167, 182, 194, 0.6); }

.bp3-editable-text.bp3-multiline{
  display:block; }
  .bp3-editable-text.bp3-multiline .bp3-editable-text-content{
    overflow:auto;
    white-space:pre-wrap;
    word-wrap:break-word; }
.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-control-group{
  -webkit-transform:translateZ(0);
          transform:translateZ(0);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:stretch;
      -ms-flex-align:stretch;
          align-items:stretch; }
  .bp3-control-group > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select,
  .bp3-control-group .bp3-input,
  .bp3-control-group .bp3-select{
    position:relative; }
  .bp3-control-group .bp3-input{
    border-radius:inherit;
    z-index:2; }
    .bp3-control-group .bp3-input:focus{
      border-radius:3px;
      z-index:14; }
    .bp3-control-group .bp3-input[class*="bp3-intent"]{
      z-index:13; }
      .bp3-control-group .bp3-input[class*="bp3-intent"]:focus{
        z-index:15; }
    .bp3-control-group .bp3-input[readonly], .bp3-control-group .bp3-input:disabled, .bp3-control-group .bp3-input.bp3-disabled{
      z-index:1; }
  .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input{
    z-index:13; }
    .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input:focus{
      z-index:15; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select select,
  .bp3-control-group .bp3-select select{
    -webkit-transform:translateZ(0);
            transform:translateZ(0);
    border-radius:inherit;
    z-index:4; }
    .bp3-control-group .bp3-button:focus,
    .bp3-control-group .bp3-html-select select:focus,
    .bp3-control-group .bp3-select select:focus{
      z-index:5; }
    .bp3-control-group .bp3-button:hover,
    .bp3-control-group .bp3-html-select select:hover,
    .bp3-control-group .bp3-select select:hover{
      z-index:6; }
    .bp3-control-group .bp3-button:active,
    .bp3-control-group .bp3-html-select select:active,
    .bp3-control-group .bp3-select select:active{
      z-index:7; }
    .bp3-control-group .bp3-button[readonly], .bp3-control-group .bp3-button:disabled, .bp3-control-group .bp3-button.bp3-disabled,
    .bp3-control-group .bp3-html-select select[readonly],
    .bp3-control-group .bp3-html-select select:disabled,
    .bp3-control-group .bp3-html-select select.bp3-disabled,
    .bp3-control-group .bp3-select select[readonly],
    .bp3-control-group .bp3-select select:disabled,
    .bp3-control-group .bp3-select select.bp3-disabled{
      z-index:3; }
    .bp3-control-group .bp3-button[class*="bp3-intent"],
    .bp3-control-group .bp3-html-select select[class*="bp3-intent"],
    .bp3-control-group .bp3-select select[class*="bp3-intent"]{
      z-index:9; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:focus{
        z-index:10; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:hover{
        z-index:11; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:active{
        z-index:12; }
      .bp3-control-group .bp3-button[class*="bp3-intent"][readonly], .bp3-control-group .bp3-button[class*="bp3-intent"]:disabled, .bp3-control-group .bp3-button[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"].bp3-disabled{
        z-index:8; }
  .bp3-control-group .bp3-input-group > .bp3-icon,
  .bp3-control-group .bp3-input-group > .bp3-button,
  .bp3-control-group .bp3-input-group > .bp3-input-left-container,
  .bp3-control-group .bp3-input-group > .bp3-input-action{
    z-index:16; }
  .bp3-control-group .bp3-select::after,
  .bp3-control-group .bp3-html-select::after,
  .bp3-control-group .bp3-select > .bp3-icon,
  .bp3-control-group .bp3-html-select > .bp3-icon{
    z-index:17; }
  .bp3-control-group .bp3-select:focus-within{
    z-index:5; }
  .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:-1px; }
  .bp3-control-group:not(.bp3-vertical) > .bp3-divider:not(:first-child){
    margin-left:6px; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:0; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > .bp3-button + .bp3-button{
    margin-left:1px; }
  .bp3-control-group .bp3-popover-wrapper,
  .bp3-control-group .bp3-popover-target{
    border-radius:inherit; }
  .bp3-control-group > :first-child{
    border-radius:3px 0 0 3px; }
  .bp3-control-group > :last-child{
    border-radius:0 3px 3px 0;
    margin-right:0; }
  .bp3-control-group > :only-child{
    border-radius:3px;
    margin-right:0; }
  .bp3-control-group .bp3-input-group .bp3-button{
    border-radius:3px; }
  .bp3-control-group .bp3-numeric-input:not(:first-child) .bp3-input-group{
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-control-group.bp3-fill{
    width:100%; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-fill > *:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-vertical{
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-control-group.bp3-vertical > *{
      margin-top:-1px; }
    .bp3-control-group.bp3-vertical > :first-child{
      border-radius:3px 3px 0 0;
      margin-top:0; }
    .bp3-control-group.bp3-vertical > :last-child{
      border-radius:0 0 3px 3px; }
.bp3-control{
  cursor:pointer;
  display:block;
  margin-bottom:10px;
  position:relative;
  text-transform:none; }
  .bp3-control input:checked ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control input:checked ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control:not(.bp3-align-right){
    padding-left:26px; }
    .bp3-control:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-26px; }
  .bp3-control.bp3-align-right{
    padding-right:26px; }
    .bp3-control.bp3-align-right .bp3-control-indicator{
      margin-right:-26px; }
  .bp3-control.bp3-disabled{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-control.bp3-inline{
    display:inline-block;
    margin-right:20px; }
  .bp3-control input{
    left:0;
    opacity:0;
    position:absolute;
    top:0;
    z-index:-1; }
  .bp3-control .bp3-control-indicator{
    background-clip:padding-box;
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    border:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    cursor:pointer;
    display:inline-block;
    font-size:16px;
    height:1em;
    margin-right:10px;
    margin-top:-3px;
    position:relative;
    -webkit-user-select:none;
       -moz-user-select:none;
        -ms-user-select:none;
            user-select:none;
    vertical-align:middle;
    width:1em; }
    .bp3-control .bp3-control-indicator::before{
      content:"";
      display:block;
      height:1em;
      width:1em; }
  .bp3-control:hover .bp3-control-indicator{
    background-color:#ebf1f5; }
  .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
    background:#d8e1e8;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    cursor:not-allowed; }
  .bp3-control input:focus ~ .bp3-control-indicator{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:2px;
    -moz-outline-radius:6px; }
  .bp3-control.bp3-align-right .bp3-control-indicator{
    float:right;
    margin-left:10px;
    margin-top:1px; }
  .bp3-control.bp3-large{
    font-size:16px; }
    .bp3-control.bp3-large:not(.bp3-align-right){
      padding-left:30px; }
      .bp3-control.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
        margin-left:-30px; }
    .bp3-control.bp3-large.bp3-align-right{
      padding-right:30px; }
      .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
        margin-right:-30px; }
    .bp3-control.bp3-large .bp3-control-indicator{
      font-size:20px; }
    .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-top:0; }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control.bp3-checkbox .bp3-control-indicator{
    border-radius:3px; }
  .bp3-control.bp3-checkbox input:checked ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M12 5c-.28 0-.53.11-.71.29L7 9.59l-2.29-2.3a1.003 1.003 0 00-1.42 1.42l3 3c.18.18.43.29.71.29s.53-.11.71-.29l5-5A1.003 1.003 0 0012 5z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M11 7H5c-.55 0-1 .45-1 1s.45 1 1 1h6c.55 0 1-.45 1-1s-.45-1-1-1z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-radio .bp3-control-indicator{
    border-radius:50%; }
  .bp3-control.bp3-radio input:checked ~ .bp3-control-indicator::before{
    background-image:radial-gradient(#ffffff, #ffffff 28%, transparent 32%); }
  .bp3-control.bp3-radio input:checked:disabled ~ .bp3-control-indicator::before{
    opacity:0.5; }
  .bp3-control.bp3-radio input:focus ~ .bp3-control-indicator{
    -moz-outline-radius:16px; }
  .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(167, 182, 194, 0.5); }
  .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(115, 134, 148, 0.5); }
  .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(92, 112, 128, 0.5); }
  .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5); }
    .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5); }
    .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch:not(.bp3-align-right){
    padding-left:38px; }
    .bp3-control.bp3-switch:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-38px; }
  .bp3-control.bp3-switch.bp3-align-right{
    padding-right:38px; }
    .bp3-control.bp3-switch.bp3-align-right .bp3-control-indicator{
      margin-right:-38px; }
  .bp3-control.bp3-switch .bp3-control-indicator{
    border:none;
    border-radius:1.75em;
    -webkit-box-shadow:none !important;
            box-shadow:none !important;
    min-width:1.75em;
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:auto; }
    .bp3-control.bp3-switch .bp3-control-indicator::before{
      background:#ffffff;
      border-radius:50%;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
      height:calc(1em - 4px);
      left:0;
      margin:2px;
      position:absolute;
      -webkit-transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      width:calc(1em - 4px); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    left:calc(100% - 1em); }
  .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right){
    padding-left:45px; }
    .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-45px; }
  .bp3-control.bp3-switch.bp3-large.bp3-align-right{
    padding-right:45px; }
    .bp3-control.bp3-switch.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-right:-45px; }
  .bp3-dark .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.7); }
  .bp3-dark .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.9); }
  .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(57, 75, 89, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-dark .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-dark .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch .bp3-control-indicator::before{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-control.bp3-switch .bp3-switch-inner-text{
    font-size:0.7em;
    text-align:center; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:first-child{
    line-height:0;
    margin-left:0.5em;
    margin-right:1.2em;
    visibility:hidden; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:last-child{
    line-height:1em;
    margin-left:1.2em;
    margin-right:0.5em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:first-child{
    line-height:1em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:last-child{
    line-height:0;
    visibility:hidden; }
  .bp3-dark .bp3-control{
    color:#f5f8fa; }
    .bp3-dark .bp3-control.bp3-disabled{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-control .bp3-control-indicator{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-control:hover .bp3-control-indicator{
      background-color:#30404d; }
    .bp3-dark .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
      background:#202b33;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-control input:disabled ~ .bp3-control-indicator{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      cursor:not-allowed; }
    .bp3-dark .bp3-control.bp3-checkbox input:disabled:checked ~ .bp3-control-indicator, .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
      color:rgba(167, 182, 194, 0.6); }
.bp3-file-input{
  cursor:pointer;
  display:inline-block;
  height:30px;
  position:relative; }
  .bp3-file-input input{
    margin:0;
    min-width:200px;
    opacity:0; }
    .bp3-file-input input:disabled + .bp3-file-upload-input,
    .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
      background:rgba(206, 217, 224, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      resize:none; }
      .bp3-file-input input:disabled + .bp3-file-upload-input::after,
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
        background-color:rgba(206, 217, 224, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(92, 112, 128, 0.6);
        cursor:not-allowed;
        outline:none; }
        .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active:hover,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active:hover{
          background:rgba(206, 217, 224, 0.7); }
      .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input, .bp3-dark
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
        background:rgba(57, 75, 89, 0.5);
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after, .bp3-dark
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
          background-color:rgba(57, 75, 89, 0.5);
          background-image:none;
          -webkit-box-shadow:none;
                  box-shadow:none;
          color:rgba(167, 182, 194, 0.6); }
          .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-dark
          .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active{
            background:rgba(57, 75, 89, 0.7); }
  .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#182026; }
  .bp3-dark .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#f5f8fa; }
  .bp3-file-input.bp3-fill{
    width:100%; }
  .bp3-file-input.bp3-large,
  .bp3-large .bp3-file-input{
    height:40px; }
  .bp3-file-input .bp3-file-upload-input-custom-text::after{
    content:attr(bp3-button-text); }

.bp3-file-upload-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle;
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:rgba(92, 112, 128, 0.6);
  left:0;
  padding-right:80px;
  position:absolute;
  right:0;
  top:0;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-file-upload-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:focus, .bp3-file-upload-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-file-upload-input[type="search"], .bp3-file-upload-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-file-upload-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-file-upload-input:disabled, .bp3-file-upload-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-file-upload-input::after{
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026;
    min-height:24px;
    min-width:24px;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    border-radius:3px;
    content:"Browse";
    line-height:24px;
    margin:3px;
    position:absolute;
    right:0;
    text-align:center;
    top:0;
    width:70px; }
    .bp3-file-upload-input::after:hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-file-upload-input::after:active, .bp3-file-upload-input::after.bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-file-upload-input::after:disabled, .bp3-file-upload-input::after.bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-file-upload-input::after:disabled.bp3-active, .bp3-file-upload-input::after:disabled.bp3-active:hover, .bp3-file-upload-input::after.bp3-disabled.bp3-active, .bp3-file-upload-input::after.bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-file-upload-input:hover::after{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-file-upload-input:active::after{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-large .bp3-file-upload-input{
    font-size:16px;
    height:40px;
    line-height:40px;
    padding-right:95px; }
    .bp3-large .bp3-file-upload-input[type="search"], .bp3-large .bp3-file-upload-input.bp3-round{
      padding:0 15px; }
    .bp3-large .bp3-file-upload-input::after{
      min-height:30px;
      min-width:30px;
      line-height:30px;
      margin:5px;
      width:85px; }
  .bp3-dark .bp3-file-upload-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:disabled, .bp3-dark .bp3-file-upload-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::after{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
      color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover, .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover{
        background-color:#30404d;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        background-color:#202b33;
        background-image:none;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
      .bp3-dark .bp3-file-upload-input::after:disabled, .bp3-dark .bp3-file-upload-input::after.bp3-disabled{
        background-color:rgba(57, 75, 89, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-upload-input::after:disabled.bp3-active, .bp3-dark .bp3-file-upload-input::after.bp3-disabled.bp3-active{
          background:rgba(57, 75, 89, 0.7); }
      .bp3-dark .bp3-file-upload-input::after .bp3-button-spinner .bp3-spinner-head{
        background:rgba(16, 22, 26, 0.5);
        stroke:#8a9ba8; }
    .bp3-dark .bp3-file-upload-input:hover::after{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:active::after{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
.bp3-file-upload-input::after{
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
.bp3-form-group{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0 0 15px; }
  .bp3-form-group label.bp3-label{
    margin-bottom:5px; }
  .bp3-form-group .bp3-control{
    margin-top:7px; }
  .bp3-form-group .bp3-form-helper-text{
    color:#5c7080;
    font-size:12px;
    margin-top:5px; }
  .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#106ba3; }
  .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#0d8050; }
  .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#bf7326; }
  .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#c23030; }
  .bp3-form-group.bp3-inline{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row; }
    .bp3-form-group.bp3-inline.bp3-large label.bp3-label{
      line-height:40px;
      margin:0 10px 0 0; }
    .bp3-form-group.bp3-inline label.bp3-label{
      line-height:30px;
      margin:0 10px 0 0; }
  .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-dark .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#48aff0; }
  .bp3-dark .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#3dcc91; }
  .bp3-dark .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#ffb366; }
  .bp3-dark .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#ff7373; }
  .bp3-dark .bp3-form-group .bp3-form-helper-text{
    color:#a7b6c2; }
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(167, 182, 194, 0.6) !important; }
.bp3-input-group{
  display:block;
  position:relative; }
  .bp3-input-group .bp3-input{
    position:relative;
    width:100%; }
    .bp3-input-group .bp3-input:not(:first-child){
      padding-left:30px; }
    .bp3-input-group .bp3-input:not(:last-child){
      padding-right:30px; }
  .bp3-input-group .bp3-input-action,
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-button,
  .bp3-input-group > .bp3-icon{
    position:absolute;
    top:0; }
    .bp3-input-group .bp3-input-action:first-child,
    .bp3-input-group > .bp3-input-left-container:first-child,
    .bp3-input-group > .bp3-button:first-child,
    .bp3-input-group > .bp3-icon:first-child{
      left:0; }
    .bp3-input-group .bp3-input-action:last-child,
    .bp3-input-group > .bp3-input-left-container:last-child,
    .bp3-input-group > .bp3-button:last-child,
    .bp3-input-group > .bp3-icon:last-child{
      right:0; }
  .bp3-input-group .bp3-button{
    min-height:24px;
    min-width:24px;
    margin:3px;
    padding:0 7px; }
    .bp3-input-group .bp3-button:empty{
      padding:0; }
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-icon{
    z-index:1; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon{
    color:#5c7080; }
    .bp3-input-group > .bp3-input-left-container > .bp3-icon:empty,
    .bp3-input-group > .bp3-icon:empty{
      font-family:"Icons16", sans-serif;
      font-size:16px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon,
  .bp3-input-group .bp3-input-action > .bp3-spinner{
    margin:7px; }
  .bp3-input-group .bp3-tag{
    margin:5px; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus),
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
    color:#5c7080; }
    .bp3-dark .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus), .bp3-dark
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
      color:#a7b6c2; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large{
      color:#5c7080; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled,
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled{
    color:rgba(92, 112, 128, 0.6) !important; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-large{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-input-group.bp3-disabled{
    cursor:not-allowed; }
    .bp3-input-group.bp3-disabled .bp3-icon{
      color:rgba(92, 112, 128, 0.6); }
  .bp3-input-group.bp3-large .bp3-button{
    min-height:30px;
    min-width:30px;
    margin:5px; }
  .bp3-input-group.bp3-large > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-large > .bp3-icon,
  .bp3-input-group.bp3-large .bp3-input-action > .bp3-spinner{
    margin:12px; }
  .bp3-input-group.bp3-large .bp3-input{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input-group.bp3-large .bp3-input[type="search"], .bp3-input-group.bp3-large .bp3-input.bp3-round{
      padding:0 15px; }
    .bp3-input-group.bp3-large .bp3-input:not(:first-child){
      padding-left:40px; }
    .bp3-input-group.bp3-large .bp3-input:not(:last-child){
      padding-right:40px; }
  .bp3-input-group.bp3-small .bp3-button{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small .bp3-tag{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-small > .bp3-icon,
  .bp3-input-group.bp3-small .bp3-input-action > .bp3-spinner{
    margin:4px; }
  .bp3-input-group.bp3-small .bp3-input{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input-group.bp3-small .bp3-input[type="search"], .bp3-input-group.bp3-small .bp3-input.bp3-round{
      padding:0 12px; }
    .bp3-input-group.bp3-small .bp3-input:not(:first-child){
      padding-left:24px; }
    .bp3-input-group.bp3-small .bp3-input:not(:last-child){
      padding-right:24px; }
  .bp3-input-group.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-input-group.bp3-round .bp3-button,
  .bp3-input-group.bp3-round .bp3-input,
  .bp3-input-group.bp3-round .bp3-tag{
    border-radius:30px; }
  .bp3-dark .bp3-input-group .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-input-group.bp3-disabled .bp3-icon{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-input-group.bp3-intent-primary .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input-group.bp3-intent-primary .bp3-input:disabled, .bp3-input-group.bp3-intent-primary .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-primary > .bp3-icon{
    color:#106ba3; }
    .bp3-dark .bp3-input-group.bp3-intent-primary > .bp3-icon{
      color:#48aff0; }
  .bp3-input-group.bp3-intent-success .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input-group.bp3-intent-success .bp3-input:disabled, .bp3-input-group.bp3-intent-success .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-success > .bp3-icon{
    color:#0d8050; }
    .bp3-dark .bp3-input-group.bp3-intent-success > .bp3-icon{
      color:#3dcc91; }
  .bp3-input-group.bp3-intent-warning .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input-group.bp3-intent-warning .bp3-input:disabled, .bp3-input-group.bp3-intent-warning .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-warning > .bp3-icon{
    color:#bf7326; }
    .bp3-dark .bp3-input-group.bp3-intent-warning > .bp3-icon{
      color:#ffb366; }
  .bp3-input-group.bp3-intent-danger .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input-group.bp3-intent-danger .bp3-input:disabled, .bp3-input-group.bp3-intent-danger .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-danger > .bp3-icon{
    color:#c23030; }
    .bp3-dark .bp3-input-group.bp3-intent-danger > .bp3-icon{
      color:#ff7373; }
.bp3-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle; }
  .bp3-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:focus, .bp3-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-input[type="search"], .bp3-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-input:disabled, .bp3-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-input.bp3-large{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input.bp3-large[type="search"], .bp3-input.bp3-large.bp3-round{
      padding:0 15px; }
  .bp3-input.bp3-small{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input.bp3-small[type="search"], .bp3-input.bp3-small.bp3-round{
      padding:0 12px; }
  .bp3-input.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-dark .bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input:disabled, .bp3-dark .bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-input.bp3-intent-primary{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input.bp3-intent-primary:disabled, .bp3-input.bp3-intent-primary.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary:focus{
        -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #137cbd;
                box-shadow:inset 0 0 0 1px #137cbd; }
      .bp3-dark .bp3-input.bp3-intent-primary:disabled, .bp3-dark .bp3-input.bp3-intent-primary.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-success{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input.bp3-intent-success:disabled, .bp3-input.bp3-intent-success.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-success{
      -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success:focus{
        -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #0f9960;
                box-shadow:inset 0 0 0 1px #0f9960; }
      .bp3-dark .bp3-input.bp3-intent-success:disabled, .bp3-dark .bp3-input.bp3-intent-success.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-warning{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input.bp3-intent-warning:disabled, .bp3-input.bp3-intent-warning.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning:focus{
        -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #d9822b;
                box-shadow:inset 0 0 0 1px #d9822b; }
      .bp3-dark .bp3-input.bp3-intent-warning:disabled, .bp3-dark .bp3-input.bp3-intent-warning.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-danger{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input.bp3-intent-danger:disabled, .bp3-input.bp3-intent-danger.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger:focus{
        -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #db3737;
                box-shadow:inset 0 0 0 1px #db3737; }
      .bp3-dark .bp3-input.bp3-intent-danger:disabled, .bp3-dark .bp3-input.bp3-intent-danger.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input::-ms-clear{
    display:none; }
textarea.bp3-input{
  max-width:100%;
  padding:10px; }
  textarea.bp3-input, textarea.bp3-input.bp3-large, textarea.bp3-input.bp3-small{
    height:auto;
    line-height:inherit; }
  textarea.bp3-input.bp3-small{
    padding:8px; }
  .bp3-dark textarea.bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark textarea.bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input:disabled, .bp3-dark textarea.bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
label.bp3-label{
  display:block;
  margin-bottom:15px;
  margin-top:0; }
  label.bp3-label .bp3-html-select,
  label.bp3-label .bp3-input,
  label.bp3-label .bp3-select,
  label.bp3-label .bp3-slider,
  label.bp3-label .bp3-popover-wrapper{
    display:block;
    margin-top:5px;
    text-transform:none; }
  label.bp3-label .bp3-button-group{
    margin-top:5px; }
  label.bp3-label .bp3-select select,
  label.bp3-label .bp3-html-select select{
    font-weight:400;
    vertical-align:top;
    width:100%; }
  label.bp3-label.bp3-disabled,
  label.bp3-label.bp3-disabled .bp3-text-muted{
    color:rgba(92, 112, 128, 0.6); }
  label.bp3-label.bp3-inline{
    line-height:30px; }
    label.bp3-label.bp3-inline .bp3-html-select,
    label.bp3-label.bp3-inline .bp3-input,
    label.bp3-label.bp3-inline .bp3-input-group,
    label.bp3-label.bp3-inline .bp3-select,
    label.bp3-label.bp3-inline .bp3-popover-wrapper{
      display:inline-block;
      margin:0 0 0 5px;
      vertical-align:top; }
    label.bp3-label.bp3-inline .bp3-button-group{
      margin:0 0 0 5px; }
    label.bp3-label.bp3-inline .bp3-input-group .bp3-input{
      margin-left:0; }
    label.bp3-label.bp3-inline.bp3-large{
      line-height:40px; }
  label.bp3-label:not(.bp3-inline) .bp3-popover-target{
    display:block; }
  .bp3-dark label.bp3-label{
    color:#f5f8fa; }
    .bp3-dark label.bp3-label.bp3-disabled,
    .bp3-dark label.bp3-label.bp3-disabled .bp3-text-muted{
      color:rgba(167, 182, 194, 0.6); }
.bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button{
  -webkit-box-flex:1;
      -ms-flex:1 1 14px;
          flex:1 1 14px;
  min-height:0;
  padding:0;
  width:30px; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:first-child{
    border-radius:0 3px 0 0; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:last-child{
    border-radius:0 0 3px 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:first-child{
  border-radius:3px 0 0 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:last-child{
  border-radius:0 0 0 3px; }

.bp3-numeric-input.bp3-large .bp3-button-group.bp3-vertical > .bp3-button{
  width:40px; }

form{
  display:block; }
.bp3-html-select select,
.bp3-select select{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  -moz-appearance:none;
  -webkit-appearance:none;
  border-radius:3px;
  height:30px;
  padding:0 25px 0 10px;
  width:100%; }
  .bp3-html-select select > *, .bp3-select select > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-html-select select > .bp3-fill, .bp3-select select > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-html-select select::before,
  .bp3-select select::before, .bp3-html-select select > *, .bp3-select select > *{
    margin-right:7px; }
  .bp3-html-select select:empty::before,
  .bp3-select select:empty::before,
  .bp3-html-select select > :last-child,
  .bp3-select select > :last-child{
    margin-right:0; }
  .bp3-html-select select:hover,
  .bp3-select select:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-html-select select:active,
  .bp3-select select:active, .bp3-html-select select.bp3-active,
  .bp3-select select.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-html-select select:disabled,
  .bp3-select select:disabled, .bp3-html-select select.bp3-disabled,
  .bp3-select select.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-html-select select:disabled.bp3-active,
    .bp3-select select:disabled.bp3-active, .bp3-html-select select:disabled.bp3-active:hover,
    .bp3-select select:disabled.bp3-active:hover, .bp3-html-select select.bp3-disabled.bp3-active,
    .bp3-select select.bp3-disabled.bp3-active, .bp3-html-select select.bp3-disabled.bp3-active:hover,
    .bp3-select select.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }

.bp3-html-select.bp3-minimal select,
.bp3-select.bp3-minimal select{
  background:none;
  -webkit-box-shadow:none;
          box-shadow:none; }
  .bp3-html-select.bp3-minimal select:hover,
  .bp3-select.bp3-minimal select:hover{
    background:rgba(167, 182, 194, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026;
    text-decoration:none; }
  .bp3-html-select.bp3-minimal select:active,
  .bp3-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal select.bp3-active,
  .bp3-select.bp3-minimal select.bp3-active{
    background:rgba(115, 134, 148, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026; }
  .bp3-html-select.bp3-minimal select:disabled,
  .bp3-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal select:disabled:hover,
  .bp3-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal select.bp3-disabled,
  .bp3-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal select.bp3-disabled:hover,
  .bp3-select.bp3-minimal select.bp3-disabled:hover{
    background:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
    .bp3-html-select.bp3-minimal select:disabled.bp3-active,
    .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active{
      background:rgba(115, 134, 148, 0.3); }
  .bp3-dark .bp3-html-select.bp3-minimal select, .bp3-html-select.bp3-minimal .bp3-dark select,
  .bp3-dark .bp3-select.bp3-minimal select, .bp3-select.bp3-minimal .bp3-dark select{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover, .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover{
      background:rgba(138, 155, 168, 0.15); }
    .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:rgba(138, 155, 168, 0.3);
      color:#f5f8fa; }
    .bp3-dark .bp3-html-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal .bp3-dark select:disabled,
    .bp3-dark .bp3-select.bp3-minimal select:disabled, .bp3-select.bp3-minimal .bp3-dark select:disabled, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select:disabled:hover, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover{
      background:none;
      color:rgba(167, 182, 194, 0.6);
      cursor:not-allowed; }
      .bp3-dark .bp3-html-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active{
        background:rgba(138, 155, 168, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-primary,
  .bp3-select.bp3-minimal select.bp3-intent-primary{
    color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover{
      background:rgba(19, 124, 189, 0.15);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:rgba(19, 124, 189, 0.3);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled{
      background:none;
      color:rgba(16, 107, 163, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active{
        background:rgba(19, 124, 189, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
      stroke:#106ba3; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary{
      color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.2);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(72, 175, 240, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-success,
  .bp3-select.bp3-minimal select.bp3-intent-success{
    color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover{
      background:rgba(15, 153, 96, 0.15);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:rgba(15, 153, 96, 0.3);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled{
      background:none;
      color:rgba(13, 128, 80, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active{
        background:rgba(15, 153, 96, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
      stroke:#0d8050; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success{
      color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.2);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(61, 204, 145, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-warning,
  .bp3-select.bp3-minimal select.bp3-intent-warning{
    color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover{
      background:rgba(217, 130, 43, 0.15);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:rgba(217, 130, 43, 0.3);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled{
      background:none;
      color:rgba(191, 115, 38, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active{
        background:rgba(217, 130, 43, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
      stroke:#bf7326; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning{
      color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.2);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(255, 179, 102, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-danger,
  .bp3-select.bp3-minimal select.bp3-intent-danger{
    color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover{
      background:rgba(219, 55, 55, 0.15);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:rgba(219, 55, 55, 0.3);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled{
      background:none;
      color:rgba(194, 48, 48, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active{
        background:rgba(219, 55, 55, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
      stroke:#c23030; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger{
      color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.2);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(255, 115, 115, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }

.bp3-html-select.bp3-large select,
.bp3-select.bp3-large select{
  font-size:16px;
  height:40px;
  padding-right:35px; }

.bp3-dark .bp3-html-select select, .bp3-dark .bp3-select select{
  background-color:#394b59;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
  color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover, .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    background-color:#202b33;
    background-image:none;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-html-select select:disabled, .bp3-dark .bp3-select select:disabled, .bp3-dark .bp3-html-select select.bp3-disabled, .bp3-dark .bp3-select select.bp3-disabled{
    background-color:rgba(57, 75, 89, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-html-select select:disabled.bp3-active, .bp3-dark .bp3-select select:disabled.bp3-active, .bp3-dark .bp3-html-select select.bp3-disabled.bp3-active, .bp3-dark .bp3-select select.bp3-disabled.bp3-active{
      background:rgba(57, 75, 89, 0.7); }
  .bp3-dark .bp3-html-select select .bp3-button-spinner .bp3-spinner-head, .bp3-dark .bp3-select select .bp3-button-spinner .bp3-spinner-head{
    background:rgba(16, 22, 26, 0.5);
    stroke:#8a9ba8; }

.bp3-html-select select:disabled,
.bp3-select select:disabled{
  background-color:rgba(206, 217, 224, 0.5);
  -webkit-box-shadow:none;
          box-shadow:none;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-html-select .bp3-icon,
.bp3-select .bp3-icon, .bp3-select::after{
  color:#5c7080;
  pointer-events:none;
  position:absolute;
  right:7px;
  top:7px; }
  .bp3-html-select .bp3-disabled.bp3-icon,
  .bp3-select .bp3-disabled.bp3-icon, .bp3-disabled.bp3-select::after{
    color:rgba(92, 112, 128, 0.6); }
.bp3-html-select,
.bp3-select{
  display:inline-block;
  letter-spacing:normal;
  position:relative;
  vertical-align:middle; }
  .bp3-html-select select::-ms-expand,
  .bp3-select select::-ms-expand{
    display:none; }
  .bp3-html-select .bp3-icon,
  .bp3-select .bp3-icon{
    color:#5c7080; }
    .bp3-html-select .bp3-icon:hover,
    .bp3-select .bp3-icon:hover{
      color:#182026; }
    .bp3-dark .bp3-html-select .bp3-icon, .bp3-dark
    .bp3-select .bp3-icon{
      color:#a7b6c2; }
      .bp3-dark .bp3-html-select .bp3-icon:hover, .bp3-dark
      .bp3-select .bp3-icon:hover{
        color:#f5f8fa; }
  .bp3-html-select.bp3-large::after,
  .bp3-html-select.bp3-large .bp3-icon,
  .bp3-select.bp3-large::after,
  .bp3-select.bp3-large .bp3-icon{
    right:12px;
    top:12px; }
  .bp3-html-select.bp3-fill,
  .bp3-html-select.bp3-fill select,
  .bp3-select.bp3-fill,
  .bp3-select.bp3-fill select{
    width:100%; }
  .bp3-dark .bp3-html-select option, .bp3-dark
  .bp3-select option{
    background-color:#30404d;
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select option:disabled, .bp3-dark
  .bp3-select option:disabled{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-html-select::after, .bp3-dark
  .bp3-select::after{
    color:#a7b6c2; }

.bp3-select::after{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  content:""; }
.bp3-running-text table, table.bp3-html-table{
  border-spacing:0;
  font-size:14px; }
  .bp3-running-text table th, table.bp3-html-table th,
  .bp3-running-text table td,
  table.bp3-html-table td{
    padding:11px;
    text-align:left;
    vertical-align:top; }
  .bp3-running-text table th, table.bp3-html-table th{
    color:#182026;
    font-weight:600; }
  
  .bp3-running-text table td,
  table.bp3-html-table td{
    color:#182026; }
  .bp3-running-text table tbody tr:first-child th, table.bp3-html-table tbody tr:first-child th,
  .bp3-running-text table tbody tr:first-child td,
  table.bp3-html-table tbody tr:first-child td,
  .bp3-running-text table tfoot tr:first-child th,
  table.bp3-html-table tfoot tr:first-child th,
  .bp3-running-text table tfoot tr:first-child td,
  table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-running-text table th, .bp3-running-text .bp3-dark table th, .bp3-dark table.bp3-html-table th{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table td, .bp3-running-text .bp3-dark table td, .bp3-dark table.bp3-html-table td{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table tbody tr:first-child th, .bp3-running-text .bp3-dark table tbody tr:first-child th, .bp3-dark table.bp3-html-table tbody tr:first-child th,
  .bp3-dark .bp3-running-text table tbody tr:first-child td,
  .bp3-running-text .bp3-dark table tbody tr:first-child td,
  .bp3-dark table.bp3-html-table tbody tr:first-child td,
  .bp3-dark .bp3-running-text table tfoot tr:first-child th,
  .bp3-running-text .bp3-dark table tfoot tr:first-child th,
  .bp3-dark table.bp3-html-table tfoot tr:first-child th,
  .bp3-dark .bp3-running-text table tfoot tr:first-child td,
  .bp3-running-text .bp3-dark table tfoot tr:first-child td,
  .bp3-dark table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }

table.bp3-html-table.bp3-html-table-condensed th,
table.bp3-html-table.bp3-html-table-condensed td, table.bp3-html-table.bp3-small th,
table.bp3-html-table.bp3-small td{
  padding-bottom:6px;
  padding-top:6px; }

table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
  background:rgba(191, 204, 214, 0.15); }

table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
  -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered tbody tr td,
table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
  -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
  table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
    -webkit-box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
  -webkit-box-shadow:none;
          box-shadow:none; }
  table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-interactive tbody tr:hover td{
  background-color:rgba(191, 204, 214, 0.3);
  cursor:pointer; }

table.bp3-html-table.bp3-interactive tbody tr:active td{
  background-color:rgba(191, 204, 214, 0.4); }

.bp3-dark table.bp3-html-table{ }
  .bp3-dark table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
    background:rgba(92, 112, 128, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td,
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
      -webkit-box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15);
              box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:first-child{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:hover td{
    background-color:rgba(92, 112, 128, 0.3);
    cursor:pointer; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:active td{
    background-color:rgba(92, 112, 128, 0.4); }

.bp3-key-combo{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center; }
  .bp3-key-combo > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-key-combo > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-key-combo::before,
  .bp3-key-combo > *{
    margin-right:5px; }
  .bp3-key-combo:empty::before,
  .bp3-key-combo > :last-child{
    margin-right:0; }

.bp3-hotkey-dialog{
  padding-bottom:0;
  top:40px; }
  .bp3-hotkey-dialog .bp3-dialog-body{
    margin:0;
    padding:0; }
  .bp3-hotkey-dialog .bp3-hotkey-label{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1; }

.bp3-hotkey-column{
  margin:auto;
  max-height:80vh;
  overflow-y:auto;
  padding:30px; }
  .bp3-hotkey-column .bp3-heading{
    margin-bottom:20px; }
    .bp3-hotkey-column .bp3-heading:not(:first-child){
      margin-top:40px; }

.bp3-hotkey{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:justify;
      -ms-flex-pack:justify;
          justify-content:space-between;
  margin-left:0;
  margin-right:0; }
  .bp3-hotkey:not(:last-child){
    margin-bottom:10px; }
.bp3-icon{
  display:inline-block;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  vertical-align:text-bottom; }
  .bp3-icon:not(:empty)::before{
    content:"" !important;
    content:unset !important; }
  .bp3-icon > svg{
    display:block; }
    .bp3-icon > svg:not([fill]){
      fill:currentColor; }

.bp3-icon.bp3-intent-primary, .bp3-icon-standard.bp3-intent-primary, .bp3-icon-large.bp3-intent-primary{
  color:#106ba3; }
  .bp3-dark .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-icon-large.bp3-intent-primary{
    color:#48aff0; }

.bp3-icon.bp3-intent-success, .bp3-icon-standard.bp3-intent-success, .bp3-icon-large.bp3-intent-success{
  color:#0d8050; }
  .bp3-dark .bp3-icon.bp3-intent-success, .bp3-dark .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-icon-large.bp3-intent-success{
    color:#3dcc91; }

.bp3-icon.bp3-intent-warning, .bp3-icon-standard.bp3-intent-warning, .bp3-icon-large.bp3-intent-warning{
  color:#bf7326; }
  .bp3-dark .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-icon-large.bp3-intent-warning{
    color:#ffb366; }

.bp3-icon.bp3-intent-danger, .bp3-icon-standard.bp3-intent-danger, .bp3-icon-large.bp3-intent-danger{
  color:#c23030; }
  .bp3-dark .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-icon-large.bp3-intent-danger{
    color:#ff7373; }

span.bp3-icon-standard{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon-large{
  font-family:"Icons20", sans-serif;
  font-size:20px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon:empty{
  font-family:"Icons20";
  font-size:inherit;
  font-style:normal;
  font-weight:400;
  line-height:1; }
  span.bp3-icon:empty::before{
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased; }

.bp3-icon-add::before{
  content:""; }

.bp3-icon-add-column-left::before{
  content:""; }

.bp3-icon-add-column-right::before{
  content:""; }

.bp3-icon-add-row-bottom::before{
  content:""; }

.bp3-icon-add-row-top::before{
  content:""; }

.bp3-icon-add-to-artifact::before{
  content:""; }

.bp3-icon-add-to-folder::before{
  content:""; }

.bp3-icon-airplane::before{
  content:""; }

.bp3-icon-align-center::before{
  content:""; }

.bp3-icon-align-justify::before{
  content:""; }

.bp3-icon-align-left::before{
  content:""; }

.bp3-icon-align-right::before{
  content:""; }

.bp3-icon-alignment-bottom::before{
  content:""; }

.bp3-icon-alignment-horizontal-center::before{
  content:""; }

.bp3-icon-alignment-left::before{
  content:""; }

.bp3-icon-alignment-right::before{
  content:""; }

.bp3-icon-alignment-top::before{
  content:""; }

.bp3-icon-alignment-vertical-center::before{
  content:""; }

.bp3-icon-annotation::before{
  content:""; }

.bp3-icon-application::before{
  content:""; }

.bp3-icon-applications::before{
  content:""; }

.bp3-icon-archive::before{
  content:""; }

.bp3-icon-arrow-bottom-left::before{
  content:"↙"; }

.bp3-icon-arrow-bottom-right::before{
  content:"↘"; }

.bp3-icon-arrow-down::before{
  content:"↓"; }

.bp3-icon-arrow-left::before{
  content:"←"; }

.bp3-icon-arrow-right::before{
  content:"→"; }

.bp3-icon-arrow-top-left::before{
  content:"↖"; }

.bp3-icon-arrow-top-right::before{
  content:"↗"; }

.bp3-icon-arrow-up::before{
  content:"↑"; }

.bp3-icon-arrows-horizontal::before{
  content:"↔"; }

.bp3-icon-arrows-vertical::before{
  content:"↕"; }

.bp3-icon-asterisk::before{
  content:"*"; }

.bp3-icon-automatic-updates::before{
  content:""; }

.bp3-icon-badge::before{
  content:""; }

.bp3-icon-ban-circle::before{
  content:""; }

.bp3-icon-bank-account::before{
  content:""; }

.bp3-icon-barcode::before{
  content:""; }

.bp3-icon-blank::before{
  content:""; }

.bp3-icon-blocked-person::before{
  content:""; }

.bp3-icon-bold::before{
  content:""; }

.bp3-icon-book::before{
  content:""; }

.bp3-icon-bookmark::before{
  content:""; }

.bp3-icon-box::before{
  content:""; }

.bp3-icon-briefcase::before{
  content:""; }

.bp3-icon-bring-data::before{
  content:""; }

.bp3-icon-build::before{
  content:""; }

.bp3-icon-calculator::before{
  content:""; }

.bp3-icon-calendar::before{
  content:""; }

.bp3-icon-camera::before{
  content:""; }

.bp3-icon-caret-down::before{
  content:"⌄"; }

.bp3-icon-caret-left::before{
  content:"〈"; }

.bp3-icon-caret-right::before{
  content:"〉"; }

.bp3-icon-caret-up::before{
  content:"⌃"; }

.bp3-icon-cell-tower::before{
  content:""; }

.bp3-icon-changes::before{
  content:""; }

.bp3-icon-chart::before{
  content:""; }

.bp3-icon-chat::before{
  content:""; }

.bp3-icon-chevron-backward::before{
  content:""; }

.bp3-icon-chevron-down::before{
  content:""; }

.bp3-icon-chevron-forward::before{
  content:""; }

.bp3-icon-chevron-left::before{
  content:""; }

.bp3-icon-chevron-right::before{
  content:""; }

.bp3-icon-chevron-up::before{
  content:""; }

.bp3-icon-circle::before{
  content:""; }

.bp3-icon-circle-arrow-down::before{
  content:""; }

.bp3-icon-circle-arrow-left::before{
  content:""; }

.bp3-icon-circle-arrow-right::before{
  content:""; }

.bp3-icon-circle-arrow-up::before{
  content:""; }

.bp3-icon-citation::before{
  content:""; }

.bp3-icon-clean::before{
  content:""; }

.bp3-icon-clipboard::before{
  content:""; }

.bp3-icon-cloud::before{
  content:"☁"; }

.bp3-icon-cloud-download::before{
  content:""; }

.bp3-icon-cloud-upload::before{
  content:""; }

.bp3-icon-code::before{
  content:""; }

.bp3-icon-code-block::before{
  content:""; }

.bp3-icon-cog::before{
  content:""; }

.bp3-icon-collapse-all::before{
  content:""; }

.bp3-icon-column-layout::before{
  content:""; }

.bp3-icon-comment::before{
  content:""; }

.bp3-icon-comparison::before{
  content:""; }

.bp3-icon-compass::before{
  content:""; }

.bp3-icon-compressed::before{
  content:""; }

.bp3-icon-confirm::before{
  content:""; }

.bp3-icon-console::before{
  content:""; }

.bp3-icon-contrast::before{
  content:""; }

.bp3-icon-control::before{
  content:""; }

.bp3-icon-credit-card::before{
  content:""; }

.bp3-icon-cross::before{
  content:"✗"; }

.bp3-icon-crown::before{
  content:""; }

.bp3-icon-cube::before{
  content:""; }

.bp3-icon-cube-add::before{
  content:""; }

.bp3-icon-cube-remove::before{
  content:""; }

.bp3-icon-curved-range-chart::before{
  content:""; }

.bp3-icon-cut::before{
  content:""; }

.bp3-icon-dashboard::before{
  content:""; }

.bp3-icon-data-lineage::before{
  content:""; }

.bp3-icon-database::before{
  content:""; }

.bp3-icon-delete::before{
  content:""; }

.bp3-icon-delta::before{
  content:"Δ"; }

.bp3-icon-derive-column::before{
  content:""; }

.bp3-icon-desktop::before{
  content:""; }

.bp3-icon-diagnosis::before{
  content:""; }

.bp3-icon-diagram-tree::before{
  content:""; }

.bp3-icon-direction-left::before{
  content:""; }

.bp3-icon-direction-right::before{
  content:""; }

.bp3-icon-disable::before{
  content:""; }

.bp3-icon-document::before{
  content:""; }

.bp3-icon-document-open::before{
  content:""; }

.bp3-icon-document-share::before{
  content:""; }

.bp3-icon-dollar::before{
  content:"$"; }

.bp3-icon-dot::before{
  content:"•"; }

.bp3-icon-double-caret-horizontal::before{
  content:""; }

.bp3-icon-double-caret-vertical::before{
  content:""; }

.bp3-icon-double-chevron-down::before{
  content:""; }

.bp3-icon-double-chevron-left::before{
  content:""; }

.bp3-icon-double-chevron-right::before{
  content:""; }

.bp3-icon-double-chevron-up::before{
  content:""; }

.bp3-icon-doughnut-chart::before{
  content:""; }

.bp3-icon-download::before{
  content:""; }

.bp3-icon-drag-handle-horizontal::before{
  content:""; }

.bp3-icon-drag-handle-vertical::before{
  content:""; }

.bp3-icon-draw::before{
  content:""; }

.bp3-icon-drive-time::before{
  content:""; }

.bp3-icon-duplicate::before{
  content:""; }

.bp3-icon-edit::before{
  content:"✎"; }

.bp3-icon-eject::before{
  content:"⏏"; }

.bp3-icon-endorsed::before{
  content:""; }

.bp3-icon-envelope::before{
  content:"✉"; }

.bp3-icon-equals::before{
  content:""; }

.bp3-icon-eraser::before{
  content:""; }

.bp3-icon-error::before{
  content:""; }

.bp3-icon-euro::before{
  content:"€"; }

.bp3-icon-exchange::before{
  content:""; }

.bp3-icon-exclude-row::before{
  content:""; }

.bp3-icon-expand-all::before{
  content:""; }

.bp3-icon-export::before{
  content:""; }

.bp3-icon-eye-off::before{
  content:""; }

.bp3-icon-eye-on::before{
  content:""; }

.bp3-icon-eye-open::before{
  content:""; }

.bp3-icon-fast-backward::before{
  content:""; }

.bp3-icon-fast-forward::before{
  content:""; }

.bp3-icon-feed::before{
  content:""; }

.bp3-icon-feed-subscribed::before{
  content:""; }

.bp3-icon-film::before{
  content:""; }

.bp3-icon-filter::before{
  content:""; }

.bp3-icon-filter-keep::before{
  content:""; }

.bp3-icon-filter-list::before{
  content:""; }

.bp3-icon-filter-open::before{
  content:""; }

.bp3-icon-filter-remove::before{
  content:""; }

.bp3-icon-flag::before{
  content:"⚑"; }

.bp3-icon-flame::before{
  content:""; }

.bp3-icon-flash::before{
  content:""; }

.bp3-icon-floppy-disk::before{
  content:""; }

.bp3-icon-flow-branch::before{
  content:""; }

.bp3-icon-flow-end::before{
  content:""; }

.bp3-icon-flow-linear::before{
  content:""; }

.bp3-icon-flow-review::before{
  content:""; }

.bp3-icon-flow-review-branch::before{
  content:""; }

.bp3-icon-flows::before{
  content:""; }

.bp3-icon-folder-close::before{
  content:""; }

.bp3-icon-folder-new::before{
  content:""; }

.bp3-icon-folder-open::before{
  content:""; }

.bp3-icon-folder-shared::before{
  content:""; }

.bp3-icon-folder-shared-open::before{
  content:""; }

.bp3-icon-follower::before{
  content:""; }

.bp3-icon-following::before{
  content:""; }

.bp3-icon-font::before{
  content:""; }

.bp3-icon-fork::before{
  content:""; }

.bp3-icon-form::before{
  content:""; }

.bp3-icon-full-circle::before{
  content:""; }

.bp3-icon-full-stacked-chart::before{
  content:""; }

.bp3-icon-fullscreen::before{
  content:""; }

.bp3-icon-function::before{
  content:""; }

.bp3-icon-gantt-chart::before{
  content:""; }

.bp3-icon-geolocation::before{
  content:""; }

.bp3-icon-geosearch::before{
  content:""; }

.bp3-icon-git-branch::before{
  content:""; }

.bp3-icon-git-commit::before{
  content:""; }

.bp3-icon-git-merge::before{
  content:""; }

.bp3-icon-git-new-branch::before{
  content:""; }

.bp3-icon-git-pull::before{
  content:""; }

.bp3-icon-git-push::before{
  content:""; }

.bp3-icon-git-repo::before{
  content:""; }

.bp3-icon-glass::before{
  content:""; }

.bp3-icon-globe::before{
  content:""; }

.bp3-icon-globe-network::before{
  content:""; }

.bp3-icon-graph::before{
  content:""; }

.bp3-icon-graph-remove::before{
  content:""; }

.bp3-icon-greater-than::before{
  content:""; }

.bp3-icon-greater-than-or-equal-to::before{
  content:""; }

.bp3-icon-grid::before{
  content:""; }

.bp3-icon-grid-view::before{
  content:""; }

.bp3-icon-group-objects::before{
  content:""; }

.bp3-icon-grouped-bar-chart::before{
  content:""; }

.bp3-icon-hand::before{
  content:""; }

.bp3-icon-hand-down::before{
  content:""; }

.bp3-icon-hand-left::before{
  content:""; }

.bp3-icon-hand-right::before{
  content:""; }

.bp3-icon-hand-up::before{
  content:""; }

.bp3-icon-header::before{
  content:""; }

.bp3-icon-header-one::before{
  content:""; }

.bp3-icon-header-two::before{
  content:""; }

.bp3-icon-headset::before{
  content:""; }

.bp3-icon-heart::before{
  content:"♥"; }

.bp3-icon-heart-broken::before{
  content:""; }

.bp3-icon-heat-grid::before{
  content:""; }

.bp3-icon-heatmap::before{
  content:""; }

.bp3-icon-help::before{
  content:"?"; }

.bp3-icon-helper-management::before{
  content:""; }

.bp3-icon-highlight::before{
  content:""; }

.bp3-icon-history::before{
  content:""; }

.bp3-icon-home::before{
  content:"⌂"; }

.bp3-icon-horizontal-bar-chart::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-asc::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-desc::before{
  content:""; }

.bp3-icon-horizontal-distribution::before{
  content:""; }

.bp3-icon-id-number::before{
  content:""; }

.bp3-icon-image-rotate-left::before{
  content:""; }

.bp3-icon-image-rotate-right::before{
  content:""; }

.bp3-icon-import::before{
  content:""; }

.bp3-icon-inbox::before{
  content:""; }

.bp3-icon-inbox-filtered::before{
  content:""; }

.bp3-icon-inbox-geo::before{
  content:""; }

.bp3-icon-inbox-search::before{
  content:""; }

.bp3-icon-inbox-update::before{
  content:""; }

.bp3-icon-info-sign::before{
  content:"ℹ"; }

.bp3-icon-inheritance::before{
  content:""; }

.bp3-icon-inner-join::before{
  content:""; }

.bp3-icon-insert::before{
  content:""; }

.bp3-icon-intersection::before{
  content:""; }

.bp3-icon-ip-address::before{
  content:""; }

.bp3-icon-issue::before{
  content:""; }

.bp3-icon-issue-closed::before{
  content:""; }

.bp3-icon-issue-new::before{
  content:""; }

.bp3-icon-italic::before{
  content:""; }

.bp3-icon-join-table::before{
  content:""; }

.bp3-icon-key::before{
  content:""; }

.bp3-icon-key-backspace::before{
  content:""; }

.bp3-icon-key-command::before{
  content:""; }

.bp3-icon-key-control::before{
  content:""; }

.bp3-icon-key-delete::before{
  content:""; }

.bp3-icon-key-enter::before{
  content:""; }

.bp3-icon-key-escape::before{
  content:""; }

.bp3-icon-key-option::before{
  content:""; }

.bp3-icon-key-shift::before{
  content:""; }

.bp3-icon-key-tab::before{
  content:""; }

.bp3-icon-known-vehicle::before{
  content:""; }

.bp3-icon-lab-test::before{
  content:""; }

.bp3-icon-label::before{
  content:""; }

.bp3-icon-layer::before{
  content:""; }

.bp3-icon-layers::before{
  content:""; }

.bp3-icon-layout::before{
  content:""; }

.bp3-icon-layout-auto::before{
  content:""; }

.bp3-icon-layout-balloon::before{
  content:""; }

.bp3-icon-layout-circle::before{
  content:""; }

.bp3-icon-layout-grid::before{
  content:""; }

.bp3-icon-layout-group-by::before{
  content:""; }

.bp3-icon-layout-hierarchy::before{
  content:""; }

.bp3-icon-layout-linear::before{
  content:""; }

.bp3-icon-layout-skew-grid::before{
  content:""; }

.bp3-icon-layout-sorted-clusters::before{
  content:""; }

.bp3-icon-learning::before{
  content:""; }

.bp3-icon-left-join::before{
  content:""; }

.bp3-icon-less-than::before{
  content:""; }

.bp3-icon-less-than-or-equal-to::before{
  content:""; }

.bp3-icon-lifesaver::before{
  content:""; }

.bp3-icon-lightbulb::before{
  content:""; }

.bp3-icon-link::before{
  content:""; }

.bp3-icon-list::before{
  content:"☰"; }

.bp3-icon-list-columns::before{
  content:""; }

.bp3-icon-list-detail-view::before{
  content:""; }

.bp3-icon-locate::before{
  content:""; }

.bp3-icon-lock::before{
  content:""; }

.bp3-icon-log-in::before{
  content:""; }

.bp3-icon-log-out::before{
  content:""; }

.bp3-icon-manual::before{
  content:""; }

.bp3-icon-manually-entered-data::before{
  content:""; }

.bp3-icon-map::before{
  content:""; }

.bp3-icon-map-create::before{
  content:""; }

.bp3-icon-map-marker::before{
  content:""; }

.bp3-icon-maximize::before{
  content:""; }

.bp3-icon-media::before{
  content:""; }

.bp3-icon-menu::before{
  content:""; }

.bp3-icon-menu-closed::before{
  content:""; }

.bp3-icon-menu-open::before{
  content:""; }

.bp3-icon-merge-columns::before{
  content:""; }

.bp3-icon-merge-links::before{
  content:""; }

.bp3-icon-minimize::before{
  content:""; }

.bp3-icon-minus::before{
  content:"−"; }

.bp3-icon-mobile-phone::before{
  content:""; }

.bp3-icon-mobile-video::before{
  content:""; }

.bp3-icon-moon::before{
  content:""; }

.bp3-icon-more::before{
  content:""; }

.bp3-icon-mountain::before{
  content:""; }

.bp3-icon-move::before{
  content:""; }

.bp3-icon-mugshot::before{
  content:""; }

.bp3-icon-multi-select::before{
  content:""; }

.bp3-icon-music::before{
  content:""; }

.bp3-icon-new-drawing::before{
  content:""; }

.bp3-icon-new-grid-item::before{
  content:""; }

.bp3-icon-new-layer::before{
  content:""; }

.bp3-icon-new-layers::before{
  content:""; }

.bp3-icon-new-link::before{
  content:""; }

.bp3-icon-new-object::before{
  content:""; }

.bp3-icon-new-person::before{
  content:""; }

.bp3-icon-new-prescription::before{
  content:""; }

.bp3-icon-new-text-box::before{
  content:""; }

.bp3-icon-ninja::before{
  content:""; }

.bp3-icon-not-equal-to::before{
  content:""; }

.bp3-icon-notifications::before{
  content:""; }

.bp3-icon-notifications-updated::before{
  content:""; }

.bp3-icon-numbered-list::before{
  content:""; }

.bp3-icon-numerical::before{
  content:""; }

.bp3-icon-office::before{
  content:""; }

.bp3-icon-offline::before{
  content:""; }

.bp3-icon-oil-field::before{
  content:""; }

.bp3-icon-one-column::before{
  content:""; }

.bp3-icon-outdated::before{
  content:""; }

.bp3-icon-page-layout::before{
  content:""; }

.bp3-icon-panel-stats::before{
  content:""; }

.bp3-icon-panel-table::before{
  content:""; }

.bp3-icon-paperclip::before{
  content:""; }

.bp3-icon-paragraph::before{
  content:""; }

.bp3-icon-path::before{
  content:""; }

.bp3-icon-path-search::before{
  content:""; }

.bp3-icon-pause::before{
  content:""; }

.bp3-icon-people::before{
  content:""; }

.bp3-icon-percentage::before{
  content:""; }

.bp3-icon-person::before{
  content:""; }

.bp3-icon-phone::before{
  content:"☎"; }

.bp3-icon-pie-chart::before{
  content:""; }

.bp3-icon-pin::before{
  content:""; }

.bp3-icon-pivot::before{
  content:""; }

.bp3-icon-pivot-table::before{
  content:""; }

.bp3-icon-play::before{
  content:""; }

.bp3-icon-plus::before{
  content:"+"; }

.bp3-icon-polygon-filter::before{
  content:""; }

.bp3-icon-power::before{
  content:""; }

.bp3-icon-predictive-analysis::before{
  content:""; }

.bp3-icon-prescription::before{
  content:""; }

.bp3-icon-presentation::before{
  content:""; }

.bp3-icon-print::before{
  content:"⎙"; }

.bp3-icon-projects::before{
  content:""; }

.bp3-icon-properties::before{
  content:""; }

.bp3-icon-property::before{
  content:""; }

.bp3-icon-publish-function::before{
  content:""; }

.bp3-icon-pulse::before{
  content:""; }

.bp3-icon-random::before{
  content:""; }

.bp3-icon-record::before{
  content:""; }

.bp3-icon-redo::before{
  content:""; }

.bp3-icon-refresh::before{
  content:""; }

.bp3-icon-regression-chart::before{
  content:""; }

.bp3-icon-remove::before{
  content:""; }

.bp3-icon-remove-column::before{
  content:""; }

.bp3-icon-remove-column-left::before{
  content:""; }

.bp3-icon-remove-column-right::before{
  content:""; }

.bp3-icon-remove-row-bottom::before{
  content:""; }

.bp3-icon-remove-row-top::before{
  content:""; }

.bp3-icon-repeat::before{
  content:""; }

.bp3-icon-reset::before{
  content:""; }

.bp3-icon-resolve::before{
  content:""; }

.bp3-icon-rig::before{
  content:""; }

.bp3-icon-right-join::before{
  content:""; }

.bp3-icon-ring::before{
  content:""; }

.bp3-icon-rotate-document::before{
  content:""; }

.bp3-icon-rotate-page::before{
  content:""; }

.bp3-icon-satellite::before{
  content:""; }

.bp3-icon-saved::before{
  content:""; }

.bp3-icon-scatter-plot::before{
  content:""; }

.bp3-icon-search::before{
  content:""; }

.bp3-icon-search-around::before{
  content:""; }

.bp3-icon-search-template::before{
  content:""; }

.bp3-icon-search-text::before{
  content:""; }

.bp3-icon-segmented-control::before{
  content:""; }

.bp3-icon-select::before{
  content:""; }

.bp3-icon-selection::before{
  content:"⦿"; }

.bp3-icon-send-to::before{
  content:""; }

.bp3-icon-send-to-graph::before{
  content:""; }

.bp3-icon-send-to-map::before{
  content:""; }

.bp3-icon-series-add::before{
  content:""; }

.bp3-icon-series-configuration::before{
  content:""; }

.bp3-icon-series-derived::before{
  content:""; }

.bp3-icon-series-filtered::before{
  content:""; }

.bp3-icon-series-search::before{
  content:""; }

.bp3-icon-settings::before{
  content:""; }

.bp3-icon-share::before{
  content:""; }

.bp3-icon-shield::before{
  content:""; }

.bp3-icon-shop::before{
  content:""; }

.bp3-icon-shopping-cart::before{
  content:""; }

.bp3-icon-signal-search::before{
  content:""; }

.bp3-icon-sim-card::before{
  content:""; }

.bp3-icon-slash::before{
  content:""; }

.bp3-icon-small-cross::before{
  content:""; }

.bp3-icon-small-minus::before{
  content:""; }

.bp3-icon-small-plus::before{
  content:""; }

.bp3-icon-small-tick::before{
  content:""; }

.bp3-icon-snowflake::before{
  content:""; }

.bp3-icon-social-media::before{
  content:""; }

.bp3-icon-sort::before{
  content:""; }

.bp3-icon-sort-alphabetical::before{
  content:""; }

.bp3-icon-sort-alphabetical-desc::before{
  content:""; }

.bp3-icon-sort-asc::before{
  content:""; }

.bp3-icon-sort-desc::before{
  content:""; }

.bp3-icon-sort-numerical::before{
  content:""; }

.bp3-icon-sort-numerical-desc::before{
  content:""; }

.bp3-icon-split-columns::before{
  content:""; }

.bp3-icon-square::before{
  content:""; }

.bp3-icon-stacked-chart::before{
  content:""; }

.bp3-icon-star::before{
  content:"★"; }

.bp3-icon-star-empty::before{
  content:"☆"; }

.bp3-icon-step-backward::before{
  content:""; }

.bp3-icon-step-chart::before{
  content:""; }

.bp3-icon-step-forward::before{
  content:""; }

.bp3-icon-stop::before{
  content:""; }

.bp3-icon-stopwatch::before{
  content:""; }

.bp3-icon-strikethrough::before{
  content:""; }

.bp3-icon-style::before{
  content:""; }

.bp3-icon-swap-horizontal::before{
  content:""; }

.bp3-icon-swap-vertical::before{
  content:""; }

.bp3-icon-symbol-circle::before{
  content:""; }

.bp3-icon-symbol-cross::before{
  content:""; }

.bp3-icon-symbol-diamond::before{
  content:""; }

.bp3-icon-symbol-square::before{
  content:""; }

.bp3-icon-symbol-triangle-down::before{
  content:""; }

.bp3-icon-symbol-triangle-up::before{
  content:""; }

.bp3-icon-tag::before{
  content:""; }

.bp3-icon-take-action::before{
  content:""; }

.bp3-icon-taxi::before{
  content:""; }

.bp3-icon-text-highlight::before{
  content:""; }

.bp3-icon-th::before{
  content:""; }

.bp3-icon-th-derived::before{
  content:""; }

.bp3-icon-th-disconnect::before{
  content:""; }

.bp3-icon-th-filtered::before{
  content:""; }

.bp3-icon-th-list::before{
  content:""; }

.bp3-icon-thumbs-down::before{
  content:""; }

.bp3-icon-thumbs-up::before{
  content:""; }

.bp3-icon-tick::before{
  content:"✓"; }

.bp3-icon-tick-circle::before{
  content:""; }

.bp3-icon-time::before{
  content:"⏲"; }

.bp3-icon-timeline-area-chart::before{
  content:""; }

.bp3-icon-timeline-bar-chart::before{
  content:""; }

.bp3-icon-timeline-events::before{
  content:""; }

.bp3-icon-timeline-line-chart::before{
  content:""; }

.bp3-icon-tint::before{
  content:""; }

.bp3-icon-torch::before{
  content:""; }

.bp3-icon-tractor::before{
  content:""; }

.bp3-icon-train::before{
  content:""; }

.bp3-icon-translate::before{
  content:""; }

.bp3-icon-trash::before{
  content:""; }

.bp3-icon-tree::before{
  content:""; }

.bp3-icon-trending-down::before{
  content:""; }

.bp3-icon-trending-up::before{
  content:""; }

.bp3-icon-truck::before{
  content:""; }

.bp3-icon-two-columns::before{
  content:""; }

.bp3-icon-unarchive::before{
  content:""; }

.bp3-icon-underline::before{
  content:"⎁"; }

.bp3-icon-undo::before{
  content:"⎌"; }

.bp3-icon-ungroup-objects::before{
  content:""; }

.bp3-icon-unknown-vehicle::before{
  content:""; }

.bp3-icon-unlock::before{
  content:""; }

.bp3-icon-unpin::before{
  content:""; }

.bp3-icon-unresolve::before{
  content:""; }

.bp3-icon-updated::before{
  content:""; }

.bp3-icon-upload::before{
  content:""; }

.bp3-icon-user::before{
  content:""; }

.bp3-icon-variable::before{
  content:""; }

.bp3-icon-vertical-bar-chart-asc::before{
  content:""; }

.bp3-icon-vertical-bar-chart-desc::before{
  content:""; }

.bp3-icon-vertical-distribution::before{
  content:""; }

.bp3-icon-video::before{
  content:""; }

.bp3-icon-volume-down::before{
  content:""; }

.bp3-icon-volume-off::before{
  content:""; }

.bp3-icon-volume-up::before{
  content:""; }

.bp3-icon-walk::before{
  content:""; }

.bp3-icon-warning-sign::before{
  content:""; }

.bp3-icon-waterfall-chart::before{
  content:""; }

.bp3-icon-widget::before{
  content:""; }

.bp3-icon-widget-button::before{
  content:""; }

.bp3-icon-widget-footer::before{
  content:""; }

.bp3-icon-widget-header::before{
  content:""; }

.bp3-icon-wrench::before{
  content:""; }

.bp3-icon-zoom-in::before{
  content:""; }

.bp3-icon-zoom-out::before{
  content:""; }

.bp3-icon-zoom-to-fit::before{
  content:""; }
.bp3-submenu > .bp3-popover-wrapper{
  display:block; }

.bp3-submenu .bp3-popover-target{
  display:block; }
  .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{ }

.bp3-submenu.bp3-popover{
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0 5px; }
  .bp3-submenu.bp3-popover > .bp3-popover-content{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-submenu.bp3-popover, .bp3-submenu.bp3-popover.bp3-dark{
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-dark .bp3-submenu.bp3-popover > .bp3-popover-content, .bp3-submenu.bp3-popover.bp3-dark > .bp3-popover-content{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
.bp3-menu{
  background:#ffffff;
  border-radius:3px;
  color:#182026;
  list-style:none;
  margin:0;
  min-width:180px;
  padding:5px;
  text-align:left; }

.bp3-menu-divider{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px; }
  .bp3-dark .bp3-menu-divider{
    border-top-color:rgba(255, 255, 255, 0.15); }

.bp3-menu-item{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  border-radius:2px;
  color:inherit;
  line-height:20px;
  padding:5px 7px;
  text-decoration:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-menu-item > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-menu-item > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-menu-item::before,
  .bp3-menu-item > *{
    margin-right:7px; }
  .bp3-menu-item:empty::before,
  .bp3-menu-item > :last-child{
    margin-right:0; }
  .bp3-menu-item > .bp3-fill{
    word-break:break-word; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    background-color:rgba(167, 182, 194, 0.3);
    cursor:pointer;
    text-decoration:none; }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-dark .bp3-menu-item{
    color:inherit; }
    .bp3-dark .bp3-menu-item:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
      background-color:rgba(138, 155, 168, 0.15);
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-disabled{
      background-color:inherit;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-menu-item.bp3-intent-primary{
    color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-primary::before, .bp3-menu-item.bp3-intent-primary::after,
    .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary:active, .bp3-menu-item.bp3-intent-primary:active::before, .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-success{
    color:#0d8050; }
    .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-success::before, .bp3-menu-item.bp3-intent-success::after,
    .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-menu-item.bp3-intent-success:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success:active, .bp3-menu-item.bp3-intent-success:active::before, .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-warning{
    color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-warning::before, .bp3-menu-item.bp3-intent-warning::after,
    .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning:active, .bp3-menu-item.bp3-intent-warning:active::before, .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-danger{
    color:#c23030; }
    .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-danger::before, .bp3-menu-item.bp3-intent-danger::after,
    .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger:active, .bp3-menu-item.bp3-intent-danger:active::before, .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    margin-right:7px; }
  .bp3-menu-item::before,
  .bp3-menu-item > .bp3-icon{
    color:#5c7080;
    margin-top:2px; }
  .bp3-menu-item .bp3-menu-item-label{
    color:#5c7080; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    color:inherit; }
  .bp3-menu-item.bp3-active, .bp3-menu-item:active{
    background-color:rgba(115, 134, 148, 0.3); }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit !important;
    color:rgba(92, 112, 128, 0.6) !important;
    cursor:not-allowed !important;
    outline:none !important; }
    .bp3-menu-item.bp3-disabled::before,
    .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-large .bp3-menu-item{
    font-size:16px;
    line-height:22px;
    padding:9px 7px; }
    .bp3-large .bp3-menu-item .bp3-icon{
      margin-top:3px; }
    .bp3-large .bp3-menu-item::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      margin-right:10px;
      margin-top:1px; }

button.bp3-menu-item{
  background:none;
  border:none;
  text-align:left;
  width:100%; }
.bp3-menu-header{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px;
  cursor:default;
  padding-left:2px; }
  .bp3-dark .bp3-menu-header{
    border-top-color:rgba(255, 255, 255, 0.15); }
  .bp3-menu-header:first-of-type{
    border-top:none; }
  .bp3-menu-header > h6{
    color:#182026;
    font-weight:600;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    line-height:17px;
    margin:0;
    padding:10px 7px 0 1px; }
    .bp3-dark .bp3-menu-header > h6{
      color:#f5f8fa; }
  .bp3-menu-header:first-of-type > h6{
    padding-top:0; }
  .bp3-large .bp3-menu-header > h6{
    font-size:18px;
    padding-bottom:5px;
    padding-top:15px; }
  .bp3-large .bp3-menu-header:first-of-type > h6{
    padding-top:0; }

.bp3-dark .bp3-menu{
  background:#30404d;
  color:#f5f8fa; }

.bp3-dark .bp3-menu-item{ }
  .bp3-dark .bp3-menu-item.bp3-intent-primary{
    color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary::before, .bp3-dark .bp3-menu-item.bp3-intent-primary::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary:active, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-success{
    color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-success::before, .bp3-dark .bp3-menu-item.bp3-intent-success::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success:active, .bp3-dark .bp3-menu-item.bp3-intent-success:active::before, .bp3-dark .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-warning{
    color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning::before, .bp3-dark .bp3-menu-item.bp3-intent-warning::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning:active, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-danger{
    color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger::before, .bp3-dark .bp3-menu-item.bp3-intent-danger::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger:active, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item::before,
  .bp3-dark .bp3-menu-item > .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item .bp3-menu-item-label{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item.bp3-active, .bp3-dark .bp3-menu-item:active{
    background-color:rgba(138, 155, 168, 0.3); }
  .bp3-dark .bp3-menu-item.bp3-disabled{
    color:rgba(167, 182, 194, 0.6) !important; }
    .bp3-dark .bp3-menu-item.bp3-disabled::before,
    .bp3-dark .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-dark .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(167, 182, 194, 0.6) !important; }

.bp3-dark .bp3-menu-divider,
.bp3-dark .bp3-menu-header{
  border-color:rgba(255, 255, 255, 0.15); }

.bp3-dark .bp3-menu-header > h6{
  color:#f5f8fa; }

.bp3-label .bp3-menu{
  margin-top:5px; }
.bp3-navbar{
  background-color:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  height:50px;
  padding:0 15px;
  position:relative;
  width:100%;
  z-index:10; }
  .bp3-navbar.bp3-dark,
  .bp3-dark .bp3-navbar{
    background-color:#394b59; }
  .bp3-navbar.bp3-dark{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-navbar{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-navbar.bp3-fixed-top{
    left:0;
    position:fixed;
    right:0;
    top:0; }

.bp3-navbar-heading{
  font-size:16px;
  margin-right:15px; }

.bp3-navbar-group{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:50px; }
  .bp3-navbar-group.bp3-align-left{
    float:left; }
  .bp3-navbar-group.bp3-align-right{
    float:right; }

.bp3-navbar-divider{
  border-left:1px solid rgba(16, 22, 26, 0.15);
  height:20px;
  margin:0 10px; }
  .bp3-dark .bp3-navbar-divider{
    border-left-color:rgba(255, 255, 255, 0.15); }
.bp3-non-ideal-state{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  height:100%;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  text-align:center;
  width:100%; }
  .bp3-non-ideal-state > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-non-ideal-state > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-non-ideal-state::before,
  .bp3-non-ideal-state > *{
    margin-bottom:20px; }
  .bp3-non-ideal-state:empty::before,
  .bp3-non-ideal-state > :last-child{
    margin-bottom:0; }
  .bp3-non-ideal-state > *{
    max-width:400px; }

.bp3-non-ideal-state-visual{
  color:rgba(92, 112, 128, 0.6);
  font-size:60px; }
  .bp3-dark .bp3-non-ideal-state-visual{
    color:rgba(167, 182, 194, 0.6); }

.bp3-overflow-list{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:nowrap;
      flex-wrap:nowrap;
  min-width:0; }

.bp3-overflow-list-spacer{
  -ms-flex-negative:1;
      flex-shrink:1;
  width:1px; }

body.bp3-overlay-open{
  overflow:hidden; }

.bp3-overlay{
  bottom:0;
  left:0;
  position:static;
  right:0;
  top:0;
  z-index:20; }
  .bp3-overlay:not(.bp3-overlay-open){
    pointer-events:none; }
  .bp3-overlay.bp3-overlay-container{
    overflow:hidden;
    position:fixed; }
    .bp3-overlay.bp3-overlay-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-scroll-container{
    overflow:auto;
    position:fixed; }
    .bp3-overlay.bp3-overlay-scroll-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-inline{
    display:inline;
    overflow:visible; }

.bp3-overlay-content{
  position:fixed;
  z-index:20; }
  .bp3-overlay-inline .bp3-overlay-content,
  .bp3-overlay-scroll-container .bp3-overlay-content{
    position:absolute; }

.bp3-overlay-backdrop{
  bottom:0;
  left:0;
  position:fixed;
  right:0;
  top:0;
  opacity:1;
  background-color:rgba(16, 22, 26, 0.7);
  overflow:auto;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  z-index:20; }
  .bp3-overlay-backdrop.bp3-overlay-enter, .bp3-overlay-backdrop.bp3-overlay-appear{
    opacity:0; }
  .bp3-overlay-backdrop.bp3-overlay-enter-active, .bp3-overlay-backdrop.bp3-overlay-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop.bp3-overlay-exit{
    opacity:1; }
  .bp3-overlay-backdrop.bp3-overlay-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop:focus{
    outline:none; }
  .bp3-overlay-inline .bp3-overlay-backdrop{
    position:absolute; }
.bp3-panel-stack{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-view{
    background-color:#30404d; }
  .bp3-panel-stack-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack-push .bp3-panel-stack-enter, .bp3-panel-stack-push .bp3-panel-stack-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack-push .bp3-panel-stack-enter-active, .bp3-panel-stack-push .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-push .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-push .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-enter, .bp3-panel-stack-pop .bp3-panel-stack-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack-pop .bp3-panel-stack-enter-active, .bp3-panel-stack-pop .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-pop .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-panel-stack2{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack2-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack2-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack2-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack2-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack2-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack2-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-view{
    background-color:#30404d; }
  .bp3-panel-stack2-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter, .bp3-panel-stack2-push .bp3-panel-stack2-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter-active, .bp3-panel-stack2-push .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter, .bp3-panel-stack2-pop .bp3-panel-stack2-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter-active, .bp3-panel-stack2-pop .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-popover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1);
  border-radius:3px;
  display:inline-block;
  z-index:20; }
  .bp3-popover .bp3-popover-arrow{
    height:30px;
    position:absolute;
    width:30px; }
    .bp3-popover .bp3-popover-arrow::before{
      height:20px;
      margin:5px;
      width:20px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover{
    margin-bottom:17px;
    margin-top:-17px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
      bottom:-11px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover{
    margin-left:17px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
      left:-11px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover{
    margin-top:17px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
      top:-11px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover{
    margin-left:-17px;
    margin-right:17px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
      right:-11px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-popover > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-popover > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
    top:-0.3934px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
    right:-0.3934px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
    left:-0.3934px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
    bottom:-0.3934px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-popover .bp3-popover-content{
    background:#ffffff;
    color:inherit; }
  .bp3-popover .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-popover .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-popover .bp3-popover-arrow-fill{
    fill:#ffffff; }
  .bp3-popover-enter > .bp3-popover, .bp3-popover-appear > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3); }
  .bp3-popover-enter-active > .bp3-popover, .bp3-popover-appear-active > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover-exit > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover .bp3-popover-content{
    border-radius:3px;
    position:relative; }
  .bp3-popover.bp3-popover-content-sizing .bp3-popover-content{
    max-width:350px;
    padding:20px; }
  .bp3-popover-target + .bp3-overlay .bp3-popover.bp3-popover-content-sizing{
    width:350px; }
  .bp3-popover.bp3-minimal{
    margin:0 !important; }
    .bp3-popover.bp3-minimal .bp3-popover-arrow{
      display:none; }
    .bp3-popover.bp3-minimal.bp3-popover{
      -webkit-transform:scale(1);
              transform:scale(1); }
      .bp3-popover-enter > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-enter-active > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
      .bp3-popover-exit > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-exit-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover.bp3-dark,
  .bp3-dark .bp3-popover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-popover .bp3-popover-content{
      background:#30404d;
      color:inherit; }
    .bp3-popover.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-popover .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-popover .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-popover.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-popover .bp3-popover-arrow-fill{
      fill:#30404d; }

.bp3-popover-arrow::before{
  border-radius:2px;
  content:"";
  display:block;
  position:absolute;
  -webkit-transform:rotate(45deg);
          transform:rotate(45deg); }

.bp3-tether-pinned .bp3-popover-arrow{
  display:none; }

.bp3-popover-backdrop{
  background:rgba(255, 255, 255, 0); }

.bp3-transition-container{
  opacity:1;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  z-index:20; }
  .bp3-transition-container.bp3-popover-enter, .bp3-transition-container.bp3-popover-appear{
    opacity:0; }
  .bp3-transition-container.bp3-popover-enter-active, .bp3-transition-container.bp3-popover-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container.bp3-popover-exit{
    opacity:1; }
  .bp3-transition-container.bp3-popover-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container:focus{
    outline:none; }
  .bp3-transition-container.bp3-popover-leave .bp3-popover-content{
    pointer-events:none; }
  .bp3-transition-container[data-x-out-of-boundaries]{
    display:none; }

span.bp3-popover-target{
  display:inline-block; }

.bp3-popover-wrapper.bp3-fill{
  width:100%; }

.bp3-portal{
  left:0;
  position:absolute;
  right:0;
  top:0; }
@-webkit-keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }
@keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }

.bp3-progress-bar{
  background:rgba(92, 112, 128, 0.2);
  border-radius:40px;
  display:block;
  height:8px;
  overflow:hidden;
  position:relative;
  width:100%; }
  .bp3-progress-bar .bp3-progress-meter{
    background:linear-gradient(-45deg, rgba(255, 255, 255, 0.2) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.2) 50%, rgba(255, 255, 255, 0.2) 75%, transparent 75%);
    background-color:rgba(92, 112, 128, 0.8);
    background-size:30px 30px;
    border-radius:40px;
    height:100%;
    position:absolute;
    -webkit-transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:100%; }
  .bp3-progress-bar:not(.bp3-no-animation):not(.bp3-no-stripes) .bp3-progress-meter{
    animation:linear-progress-bar-stripes 300ms linear infinite reverse; }
  .bp3-progress-bar.bp3-no-stripes .bp3-progress-meter{
    background-image:none; }

.bp3-dark .bp3-progress-bar{
  background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-progress-bar .bp3-progress-meter{
    background-color:#8a9ba8; }

.bp3-progress-bar.bp3-intent-primary .bp3-progress-meter{
  background-color:#137cbd; }

.bp3-progress-bar.bp3-intent-success .bp3-progress-meter{
  background-color:#0f9960; }

.bp3-progress-bar.bp3-intent-warning .bp3-progress-meter{
  background-color:#d9822b; }

.bp3-progress-bar.bp3-intent-danger .bp3-progress-meter{
  background-color:#db3737; }
@-webkit-keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
@keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
.bp3-skeleton{
  -webkit-animation:1000ms linear infinite alternate skeleton-glow;
          animation:1000ms linear infinite alternate skeleton-glow;
  background:rgba(206, 217, 224, 0.2);
  background-clip:padding-box !important;
  border-color:rgba(206, 217, 224, 0.2) !important;
  border-radius:2px;
  -webkit-box-shadow:none !important;
          box-shadow:none !important;
  color:transparent !important;
  cursor:default;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-skeleton::before, .bp3-skeleton::after,
  .bp3-skeleton *{
    visibility:hidden !important; }
.bp3-slider{
  height:40px;
  min-width:150px;
  width:100%;
  cursor:default;
  outline:none;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-slider:hover{
    cursor:pointer; }
  .bp3-slider:active{
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-slider.bp3-disabled{
    cursor:not-allowed;
    opacity:0.5; }
  .bp3-slider.bp3-slider-unlabeled{
    height:16px; }

.bp3-slider-track,
.bp3-slider-progress{
  height:6px;
  left:0;
  right:0;
  top:5px;
  position:absolute; }

.bp3-slider-track{
  border-radius:3px;
  overflow:hidden; }

.bp3-slider-progress{
  background:rgba(92, 112, 128, 0.2); }
  .bp3-dark .bp3-slider-progress{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-slider-progress.bp3-intent-primary{
    background-color:#137cbd; }
  .bp3-slider-progress.bp3-intent-success{
    background-color:#0f9960; }
  .bp3-slider-progress.bp3-intent-warning{
    background-color:#d9822b; }
  .bp3-slider-progress.bp3-intent-danger{
    background-color:#db3737; }

.bp3-slider-handle{
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
  cursor:pointer;
  height:16px;
  left:0;
  position:absolute;
  top:0;
  width:16px; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-slider-handle:active, .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-slider-handle:disabled, .bp3-slider-handle.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-slider-handle:disabled.bp3-active, .bp3-slider-handle:disabled.bp3-active:hover, .bp3-slider-handle.bp3-disabled.bp3-active, .bp3-slider-handle.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }
  .bp3-slider-handle:focus{
    z-index:1; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
    cursor:-webkit-grab;
    cursor:grab;
    z-index:2; }
  .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-disabled .bp3-slider-handle{
    background:#bfccd6;
    -webkit-box-shadow:none;
            box-shadow:none;
    pointer-events:none; }
  .bp3-dark .bp3-slider-handle{
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover, .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-slider-handle:disabled, .bp3-dark .bp3-slider-handle.bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-slider-handle:disabled.bp3-active, .bp3-dark .bp3-slider-handle.bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-slider-handle .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-slider-handle, .bp3-dark .bp3-slider-handle:hover{
      background-color:#394b59; }
    .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#293742; }
  .bp3-dark .bp3-disabled .bp3-slider-handle{
    background:#5c7080;
    border-color:#5c7080;
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-slider-handle .bp3-slider-label{
    background:#394b59;
    border-radius:3px;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
    color:#f5f8fa;
    margin-left:8px; }
    .bp3-dark .bp3-slider-handle .bp3-slider-label{
      background:#e1e8ed;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
      color:#394b59; }
    .bp3-disabled .bp3-slider-handle .bp3-slider-label{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-slider-handle.bp3-start, .bp3-slider-handle.bp3-end{
    width:8px; }
  .bp3-slider-handle.bp3-start{
    border-bottom-right-radius:0;
    border-top-right-radius:0; }
  .bp3-slider-handle.bp3-end{
    border-bottom-left-radius:0;
    border-top-left-radius:0;
    margin-left:8px; }
    .bp3-slider-handle.bp3-end .bp3-slider-label{
      margin-left:0; }

.bp3-slider-label{
  -webkit-transform:translate(-50%, 20px);
          transform:translate(-50%, 20px);
  display:inline-block;
  font-size:12px;
  line-height:1;
  padding:2px 5px;
  position:absolute;
  vertical-align:top; }

.bp3-slider.bp3-vertical{
  height:150px;
  min-width:40px;
  width:40px; }
  .bp3-slider.bp3-vertical .bp3-slider-track,
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    bottom:0;
    height:auto;
    left:5px;
    top:0;
    width:6px; }
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    top:auto; }
  .bp3-slider.bp3-vertical .bp3-slider-label{
    -webkit-transform:translate(20px, 50%);
            transform:translate(20px, 50%); }
  .bp3-slider.bp3-vertical .bp3-slider-handle{
    top:auto; }
    .bp3-slider.bp3-vertical .bp3-slider-handle .bp3-slider-label{
      margin-left:0;
      margin-top:-8px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end, .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      height:8px;
      margin-left:0;
      width:16px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      border-bottom-right-radius:3px;
      border-top-left-radius:0; }
      .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start .bp3-slider-label{
        -webkit-transform:translate(20px);
                transform:translate(20px); }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end{
      border-bottom-left-radius:0;
      border-bottom-right-radius:0;
      border-top-left-radius:3px;
      margin-bottom:8px; }

@-webkit-keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

@keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

.bp3-spinner{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  overflow:visible;
  vertical-align:middle; }
  .bp3-spinner svg{
    display:block; }
  .bp3-spinner path{
    fill-opacity:0; }
  .bp3-spinner .bp3-spinner-head{
    stroke:rgba(92, 112, 128, 0.8);
    stroke-linecap:round;
    -webkit-transform-origin:center;
            transform-origin:center;
    -webkit-transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-spinner .bp3-spinner-track{
    stroke:rgba(92, 112, 128, 0.2); }

.bp3-spinner-animation{
  -webkit-animation:pt-spinner-animation 500ms linear infinite;
          animation:pt-spinner-animation 500ms linear infinite; }
  .bp3-no-spin > .bp3-spinner-animation{
    -webkit-animation:none;
            animation:none; }

.bp3-dark .bp3-spinner .bp3-spinner-head{
  stroke:#8a9ba8; }

.bp3-dark .bp3-spinner .bp3-spinner-track{
  stroke:rgba(16, 22, 26, 0.5); }

.bp3-spinner.bp3-intent-primary .bp3-spinner-head{
  stroke:#137cbd; }

.bp3-spinner.bp3-intent-success .bp3-spinner-head{
  stroke:#0f9960; }

.bp3-spinner.bp3-intent-warning .bp3-spinner-head{
  stroke:#d9822b; }

.bp3-spinner.bp3-intent-danger .bp3-spinner-head{
  stroke:#db3737; }
.bp3-tabs.bp3-vertical{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-tabs.bp3-vertical > .bp3-tab-list{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab{
      border-radius:3px;
      padding:0 10px;
      width:100%; }
      .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab[aria-selected="true"]{
        background-color:rgba(19, 124, 189, 0.2);
        -webkit-box-shadow:none;
                box-shadow:none; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab-indicator-wrapper .bp3-tab-indicator{
      background-color:rgba(19, 124, 189, 0.2);
      border-radius:3px;
      bottom:0;
      height:auto;
      left:0;
      right:0;
      top:0; }
  .bp3-tabs.bp3-vertical > .bp3-tab-panel{
    margin-top:0;
    padding-left:20px; }

.bp3-tab-list{
  -webkit-box-align:end;
      -ms-flex-align:end;
          align-items:flex-end;
  border:none;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  list-style:none;
  margin:0;
  padding:0;
  position:relative; }
  .bp3-tab-list > *:not(:last-child){
    margin-right:20px; }

.bp3-tab{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:#182026;
  cursor:pointer;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  font-size:14px;
  line-height:30px;
  max-width:100%;
  position:relative;
  vertical-align:top; }
  .bp3-tab a{
    color:inherit;
    display:block;
    text-decoration:none; }
  .bp3-tab-indicator-wrapper ~ .bp3-tab{
    background-color:transparent !important;
    -webkit-box-shadow:none !important;
            box-shadow:none !important; }
  .bp3-tab[aria-disabled="true"]{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-tab[aria-selected="true"]{
    border-radius:0;
    -webkit-box-shadow:inset 0 -3px 0 #106ba3;
            box-shadow:inset 0 -3px 0 #106ba3; }
  .bp3-tab[aria-selected="true"], .bp3-tab:not([aria-disabled="true"]):hover{
    color:#106ba3; }
  .bp3-tab:focus{
    -moz-outline-radius:0; }
  .bp3-large > .bp3-tab{
    font-size:16px;
    line-height:40px; }

.bp3-tab-panel{
  margin-top:20px; }
  .bp3-tab-panel[aria-hidden="true"]{
    display:none; }

.bp3-tab-indicator-wrapper{
  left:0;
  pointer-events:none;
  position:absolute;
  top:0;
  -webkit-transform:translateX(0), translateY(0);
          transform:translateX(0), translateY(0);
  -webkit-transition:height, width, -webkit-transform;
  transition:height, width, -webkit-transform;
  transition:height, transform, width;
  transition:height, transform, width, -webkit-transform;
  -webkit-transition-duration:200ms;
          transition-duration:200ms;
  -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
          transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tab-indicator-wrapper .bp3-tab-indicator{
    background-color:#106ba3;
    bottom:0;
    height:3px;
    left:0;
    position:absolute;
    right:0; }
  .bp3-tab-indicator-wrapper.bp3-no-animation{
    -webkit-transition:none;
    transition:none; }

.bp3-dark .bp3-tab{
  color:#f5f8fa; }
  .bp3-dark .bp3-tab[aria-disabled="true"]{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tab[aria-selected="true"]{
    -webkit-box-shadow:inset 0 -3px 0 #48aff0;
            box-shadow:inset 0 -3px 0 #48aff0; }
  .bp3-dark .bp3-tab[aria-selected="true"], .bp3-dark .bp3-tab:not([aria-disabled="true"]):hover{
    color:#48aff0; }

.bp3-dark .bp3-tab-indicator{
  background-color:#48aff0; }

.bp3-flex-expander{
  -webkit-box-flex:1;
      -ms-flex:1 1;
          flex:1 1; }
.bp3-tag{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#5c7080;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:none;
          box-shadow:none;
  color:#f5f8fa;
  font-size:12px;
  line-height:16px;
  max-width:100%;
  min-height:20px;
  min-width:20px;
  padding:2px 6px;
  position:relative; }
  .bp3-tag.bp3-interactive{
    cursor:pointer; }
    .bp3-tag.bp3-interactive:hover{
      background-color:rgba(92, 112, 128, 0.85); }
    .bp3-tag.bp3-interactive.bp3-active, .bp3-tag.bp3-interactive:active{
      background-color:rgba(92, 112, 128, 0.7); }
  .bp3-tag > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag::before,
  .bp3-tag > *{
    margin-right:4px; }
  .bp3-tag:empty::before,
  .bp3-tag > :last-child{
    margin-right:0; }
  .bp3-tag:focus{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:0;
    -moz-outline-radius:6px; }
  .bp3-tag.bp3-round{
    border-radius:30px;
    padding-left:8px;
    padding-right:8px; }
  .bp3-dark .bp3-tag{
    background-color:#bfccd6;
    color:#182026; }
    .bp3-dark .bp3-tag.bp3-interactive{
      cursor:pointer; }
      .bp3-dark .bp3-tag.bp3-interactive:hover{
        background-color:rgba(191, 204, 214, 0.85); }
      .bp3-dark .bp3-tag.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-interactive:active{
        background-color:rgba(191, 204, 214, 0.7); }
    .bp3-dark .bp3-tag > .bp3-icon, .bp3-dark .bp3-tag .bp3-icon-standard, .bp3-dark .bp3-tag .bp3-icon-large{
      fill:currentColor; }
  .bp3-tag > .bp3-icon, .bp3-tag .bp3-icon-standard, .bp3-tag .bp3-icon-large{
    fill:#ffffff; }
  .bp3-tag.bp3-large,
  .bp3-large .bp3-tag{
    font-size:14px;
    line-height:20px;
    min-height:30px;
    min-width:30px;
    padding:5px 10px; }
    .bp3-tag.bp3-large::before,
    .bp3-tag.bp3-large > *,
    .bp3-large .bp3-tag::before,
    .bp3-large .bp3-tag > *{
      margin-right:7px; }
    .bp3-tag.bp3-large:empty::before,
    .bp3-tag.bp3-large > :last-child,
    .bp3-large .bp3-tag:empty::before,
    .bp3-large .bp3-tag > :last-child{
      margin-right:0; }
    .bp3-tag.bp3-large.bp3-round,
    .bp3-large .bp3-tag.bp3-round{
      padding-left:12px;
      padding-right:12px; }
  .bp3-tag.bp3-intent-primary{
    background:#137cbd;
    color:#ffffff; }
    .bp3-tag.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.85); }
      .bp3-tag.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.7); }
  .bp3-tag.bp3-intent-success{
    background:#0f9960;
    color:#ffffff; }
    .bp3-tag.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.85); }
      .bp3-tag.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.7); }
  .bp3-tag.bp3-intent-warning{
    background:#d9822b;
    color:#ffffff; }
    .bp3-tag.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.85); }
      .bp3-tag.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.7); }
  .bp3-tag.bp3-intent-danger{
    background:#db3737;
    color:#ffffff; }
    .bp3-tag.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.85); }
      .bp3-tag.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.7); }
  .bp3-tag.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-tag.bp3-minimal > .bp3-icon, .bp3-tag.bp3-minimal .bp3-icon-standard, .bp3-tag.bp3-minimal .bp3-icon-large{
    fill:#5c7080; }
  .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
    background-color:rgba(138, 155, 168, 0.2);
    color:#182026; }
    .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
        background-color:rgba(92, 112, 128, 0.3); }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
        background-color:rgba(92, 112, 128, 0.4); }
    .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
      color:#f5f8fa; }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
          background-color:rgba(191, 204, 214, 0.3); }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
          background-color:rgba(191, 204, 214, 0.4); }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) > .bp3-icon, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-large{
        fill:#a7b6c2; }
  .bp3-tag.bp3-minimal.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15);
    color:#106ba3; }
    .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-primary > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-large{
      fill:#137cbd; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25);
      color:#48aff0; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
          background-color:rgba(19, 124, 189, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
          background-color:rgba(19, 124, 189, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15);
    color:#0d8050; }
    .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-success > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-large{
      fill:#0f9960; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25);
      color:#3dcc91; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
          background-color:rgba(15, 153, 96, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
          background-color:rgba(15, 153, 96, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15);
    color:#bf7326; }
    .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-warning > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-large{
      fill:#d9822b; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25);
      color:#ffb366; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
          background-color:rgba(217, 130, 43, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
          background-color:rgba(217, 130, 43, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15);
    color:#c23030; }
    .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-danger > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-large{
      fill:#db3737; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25);
      color:#ff7373; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
          background-color:rgba(219, 55, 55, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
          background-color:rgba(219, 55, 55, 0.45); }

.bp3-tag-remove{
  background:none;
  border:none;
  color:inherit;
  cursor:pointer;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin-bottom:-2px;
  margin-right:-6px !important;
  margin-top:-2px;
  opacity:0.5;
  padding:2px;
  padding-left:0; }
  .bp3-tag-remove:hover{
    background:none;
    opacity:0.8;
    text-decoration:none; }
  .bp3-tag-remove:active{
    opacity:1; }
  .bp3-tag-remove:empty::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    content:""; }
  .bp3-large .bp3-tag-remove{
    margin-right:-10px !important;
    padding:0 5px 0 0; }
    .bp3-large .bp3-tag-remove:empty::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1; }
.bp3-tag-input{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  cursor:text;
  height:auto;
  line-height:inherit;
  min-height:30px;
  padding-left:5px;
  padding-right:0; }
  .bp3-tag-input > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag-input > .bp3-tag-input-values{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag-input .bp3-tag-input-icon{
    color:#5c7080;
    margin-left:2px;
    margin-right:7px;
    margin-top:7px; }
  .bp3-tag-input .bp3-tag-input-values{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row;
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    -ms-flex-item-align:stretch;
        align-self:stretch;
    -ms-flex-wrap:wrap;
        flex-wrap:wrap;
    margin-right:7px;
    margin-top:5px;
    min-width:0; }
    .bp3-tag-input .bp3-tag-input-values > *{
      -webkit-box-flex:0;
          -ms-flex-positive:0;
              flex-grow:0;
      -ms-flex-negative:0;
          flex-shrink:0; }
    .bp3-tag-input .bp3-tag-input-values > .bp3-fill{
      -webkit-box-flex:1;
          -ms-flex-positive:1;
              flex-grow:1;
      -ms-flex-negative:1;
          flex-shrink:1; }
    .bp3-tag-input .bp3-tag-input-values::before,
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-right:5px; }
    .bp3-tag-input .bp3-tag-input-values:empty::before,
    .bp3-tag-input .bp3-tag-input-values > :last-child{
      margin-right:0; }
    .bp3-tag-input .bp3-tag-input-values:first-child .bp3-input-ghost:first-child{
      padding-left:5px; }
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-bottom:5px; }
  .bp3-tag-input .bp3-tag{
    overflow-wrap:break-word; }
    .bp3-tag-input .bp3-tag.bp3-active{
      outline:rgba(19, 124, 189, 0.6) auto 2px;
      outline-offset:0;
      -moz-outline-radius:6px; }
  .bp3-tag-input .bp3-input-ghost{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:20px;
    width:80px; }
    .bp3-tag-input .bp3-input-ghost:disabled, .bp3-tag-input .bp3-input-ghost.bp3-disabled{
      cursor:not-allowed; }
  .bp3-tag-input .bp3-button,
  .bp3-tag-input .bp3-spinner{
    margin:3px;
    margin-left:0; }
  .bp3-tag-input .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-tag-input.bp3-large{
    height:auto;
    min-height:40px; }
    .bp3-tag-input.bp3-large::before,
    .bp3-tag-input.bp3-large > *{
      margin-right:10px; }
    .bp3-tag-input.bp3-large:empty::before,
    .bp3-tag-input.bp3-large > :last-child{
      margin-right:0; }
    .bp3-tag-input.bp3-large .bp3-tag-input-icon{
      margin-left:5px;
      margin-top:10px; }
    .bp3-tag-input.bp3-large .bp3-input-ghost{
      line-height:30px; }
    .bp3-tag-input.bp3-large .bp3-button{
      min-height:30px;
      min-width:30px;
      padding:5px 10px;
      margin:5px;
      margin-left:0; }
    .bp3-tag-input.bp3-large .bp3-spinner{
      margin:8px;
      margin-left:0; }
  .bp3-tag-input.bp3-active{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-tag-input .bp3-tag-input-icon, .bp3-tag-input.bp3-dark .bp3-tag-input-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-tag-input .bp3-input-ghost, .bp3-tag-input.bp3-dark .bp3-input-ghost{
    color:#f5f8fa; }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-webkit-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-moz-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost:-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::placeholder{
      color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tag-input.bp3-active, .bp3-tag-input.bp3-dark.bp3-active{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-primary, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-success, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-warning, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-danger, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-input-ghost{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0; }
  .bp3-input-ghost::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:focus{
    outline:none !important; }
.bp3-toast{
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:20px 0 0;
  max-width:500px;
  min-width:300px;
  pointer-events:all;
  position:relative !important; }
  .bp3-toast.bp3-toast-enter, .bp3-toast.bp3-toast-appear{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active, .bp3-toast.bp3-toast-appear-active{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-enter ~ .bp3-toast, .bp3-toast.bp3-toast-appear ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active ~ .bp3-toast, .bp3-toast.bp3-toast-appear-active ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-exit{
    opacity:1;
    -webkit-filter:blur(0);
            filter:blur(0); }
  .bp3-toast.bp3-toast-exit-active{
    opacity:0;
    -webkit-filter:blur(10px);
            filter:blur(10px);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:opacity, filter;
    transition-property:opacity, filter, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast.bp3-toast-exit ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0); }
  .bp3-toast.bp3-toast-exit-active ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px);
    -webkit-transition-delay:50ms;
            transition-delay:50ms;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast .bp3-button-group{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    padding:5px;
    padding-left:0; }
  .bp3-toast > .bp3-icon{
    color:#5c7080;
    margin:12px;
    margin-right:0; }
  .bp3-toast.bp3-dark,
  .bp3-dark .bp3-toast{
    background-color:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-toast.bp3-dark > .bp3-icon,
    .bp3-dark .bp3-toast > .bp3-icon{
      color:#a7b6c2; }
  .bp3-toast[class*="bp3-intent-"] a{
    color:rgba(255, 255, 255, 0.7); }
    .bp3-toast[class*="bp3-intent-"] a:hover{
      color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] > .bp3-icon{
    color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button, .bp3-toast[class*="bp3-intent-"] .bp3-button::before,
  .bp3-toast[class*="bp3-intent-"] .bp3-button .bp3-icon, .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    color:rgba(255, 255, 255, 0.7) !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:focus{
    outline-color:rgba(255, 255, 255, 0.5); }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:hover{
    background-color:rgba(255, 255, 255, 0.15) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    background-color:rgba(255, 255, 255, 0.3) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button::after{
    background:rgba(255, 255, 255, 0.3) !important; }
  .bp3-toast.bp3-intent-primary{
    background-color:#137cbd;
    color:#ffffff; }
  .bp3-toast.bp3-intent-success{
    background-color:#0f9960;
    color:#ffffff; }
  .bp3-toast.bp3-intent-warning{
    background-color:#d9822b;
    color:#ffffff; }
  .bp3-toast.bp3-intent-danger{
    background-color:#db3737;
    color:#ffffff; }

.bp3-toast-message{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  padding:11px;
  word-break:break-word; }

.bp3-toast-container{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box !important;
  display:-ms-flexbox !important;
  display:flex !important;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  left:0;
  overflow:hidden;
  padding:0 20px 20px;
  pointer-events:none;
  right:0;
  z-index:40; }
  .bp3-toast-container.bp3-toast-container-in-portal{
    position:fixed; }
  .bp3-toast-container.bp3-toast-container-inline{
    position:absolute; }
  .bp3-toast-container.bp3-toast-container-top{
    top:0; }
  .bp3-toast-container.bp3-toast-container-bottom{
    bottom:0;
    -webkit-box-orient:vertical;
    -webkit-box-direction:reverse;
        -ms-flex-direction:column-reverse;
            flex-direction:column-reverse;
    top:auto; }
  .bp3-toast-container.bp3-toast-container-left{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start; }
  .bp3-toast-container.bp3-toast-container-right{
    -webkit-box-align:end;
        -ms-flex-align:end;
            align-items:flex-end; }

.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active) ~ .bp3-toast, .bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active) ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-exit-active ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-leave-active ~ .bp3-toast{
  -webkit-transform:translateY(60px);
          transform:translateY(60px); }
.bp3-tooltip{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1); }
  .bp3-tooltip .bp3-popover-arrow{
    height:22px;
    position:absolute;
    width:22px; }
    .bp3-tooltip .bp3-popover-arrow::before{
      height:14px;
      margin:4px;
      width:14px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip{
    margin-bottom:11px;
    margin-top:-11px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
      bottom:-8px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip{
    margin-left:11px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
      left:-8px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip{
    margin-top:11px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
      top:-8px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip{
    margin-left:-11px;
    margin-right:11px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
      right:-8px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-tooltip > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-tooltip > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
    top:-0.22183px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
    right:-0.22183px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
    left:-0.22183px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
    bottom:-0.22183px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-tooltip .bp3-popover-content{
    background:#394b59;
    color:#f5f8fa; }
  .bp3-tooltip .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-tooltip .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-tooltip .bp3-popover-arrow-fill{
    fill:#394b59; }
  .bp3-popover-enter > .bp3-tooltip, .bp3-popover-appear > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8); }
  .bp3-popover-enter-active > .bp3-tooltip, .bp3-popover-appear-active > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover-exit > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tooltip .bp3-popover-content{
    padding:10px 12px; }
  .bp3-tooltip.bp3-dark,
  .bp3-dark .bp3-tooltip{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-tooltip .bp3-popover-content{
      background:#e1e8ed;
      color:#394b59; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-fill{
      fill:#e1e8ed; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-content{
    background:#137cbd;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-arrow-fill{
    fill:#137cbd; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-content{
    background:#0f9960;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-arrow-fill{
    fill:#0f9960; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-content{
    background:#d9822b;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-arrow-fill{
    fill:#d9822b; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-content{
    background:#db3737;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-arrow-fill{
    fill:#db3737; }

.bp3-tooltip-indicator{
  border-bottom:dotted 1px;
  cursor:help; }
.bp3-tree .bp3-icon, .bp3-tree .bp3-icon-standard, .bp3-tree .bp3-icon-large{
  color:#5c7080; }
  .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-tree .bp3-icon.bp3-intent-success, .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-tree-node-list{
  list-style:none;
  margin:0;
  padding-left:0; }

.bp3-tree-root{
  background-color:transparent;
  cursor:default;
  padding-left:0;
  position:relative; }

.bp3-tree-node-content-0{
  padding-left:0px; }

.bp3-tree-node-content-1{
  padding-left:23px; }

.bp3-tree-node-content-2{
  padding-left:46px; }

.bp3-tree-node-content-3{
  padding-left:69px; }

.bp3-tree-node-content-4{
  padding-left:92px; }

.bp3-tree-node-content-5{
  padding-left:115px; }

.bp3-tree-node-content-6{
  padding-left:138px; }

.bp3-tree-node-content-7{
  padding-left:161px; }

.bp3-tree-node-content-8{
  padding-left:184px; }

.bp3-tree-node-content-9{
  padding-left:207px; }

.bp3-tree-node-content-10{
  padding-left:230px; }

.bp3-tree-node-content-11{
  padding-left:253px; }

.bp3-tree-node-content-12{
  padding-left:276px; }

.bp3-tree-node-content-13{
  padding-left:299px; }

.bp3-tree-node-content-14{
  padding-left:322px; }

.bp3-tree-node-content-15{
  padding-left:345px; }

.bp3-tree-node-content-16{
  padding-left:368px; }

.bp3-tree-node-content-17{
  padding-left:391px; }

.bp3-tree-node-content-18{
  padding-left:414px; }

.bp3-tree-node-content-19{
  padding-left:437px; }

.bp3-tree-node-content-20{
  padding-left:460px; }

.bp3-tree-node-content{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:30px;
  padding-right:5px;
  width:100%; }
  .bp3-tree-node-content:hover{
    background-color:rgba(191, 204, 214, 0.4); }

.bp3-tree-node-caret,
.bp3-tree-node-caret-none{
  min-width:30px; }

.bp3-tree-node-caret{
  color:#5c7080;
  cursor:pointer;
  padding:7px;
  -webkit-transform:rotate(0deg);
          transform:rotate(0deg);
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tree-node-caret:hover{
    color:#182026; }
  .bp3-dark .bp3-tree-node-caret{
    color:#a7b6c2; }
    .bp3-dark .bp3-tree-node-caret:hover{
      color:#f5f8fa; }
  .bp3-tree-node-caret.bp3-tree-node-caret-open{
    -webkit-transform:rotate(90deg);
            transform:rotate(90deg); }
  .bp3-tree-node-caret.bp3-icon-standard::before{
    content:""; }

.bp3-tree-node-icon{
  margin-right:7px;
  position:relative; }

.bp3-tree-node-label{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-label span{
    display:inline; }

.bp3-tree-node-secondary-label{
  padding:0 5px;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-secondary-label .bp3-popover-wrapper,
  .bp3-tree-node-secondary-label .bp3-popover-target{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-content{
  background-color:inherit;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-caret,
.bp3-tree-node.bp3-disabled .bp3-tree-node-icon{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content,
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-standard, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-large{
    color:#ffffff; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret::before{
    color:rgba(255, 255, 255, 0.7); }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret:hover::before{
    color:#ffffff; }

.bp3-dark .bp3-tree-node-content:hover{
  background-color:rgba(92, 112, 128, 0.3); }

.bp3-dark .bp3-tree .bp3-icon, .bp3-dark .bp3-tree .bp3-icon-standard, .bp3-dark .bp3-tree .bp3-icon-large{
  color:#a7b6c2; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-dark .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
.bp3-omnibar{
  -webkit-filter:blur(0);
          filter:blur(0);
  opacity:1;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  left:calc(50% - 250px);
  top:20vh;
  width:500px;
  z-index:21; }
  .bp3-omnibar.bp3-overlay-enter, .bp3-omnibar.bp3-overlay-appear{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2; }
  .bp3-omnibar.bp3-overlay-enter-active, .bp3-omnibar.bp3-overlay-appear-active{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar.bp3-overlay-exit{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1; }
  .bp3-omnibar.bp3-overlay-exit-active{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar .bp3-input{
    background-color:transparent;
    border-radius:0; }
    .bp3-omnibar .bp3-input, .bp3-omnibar .bp3-input:focus{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-omnibar .bp3-menu{
    background-color:transparent;
    border-radius:0;
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
    max-height:calc(60vh - 40px);
    overflow:auto; }
    .bp3-omnibar .bp3-menu:empty{
      display:none; }
  .bp3-dark .bp3-omnibar, .bp3-omnibar.bp3-dark{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-omnibar-overlay .bp3-overlay-backdrop{
  background-color:rgba(16, 22, 26, 0.2); }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }

.bp3-multi-select{
  min-width:150px; }

.bp3-multi-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto; }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1pY29uLWJyYW5kMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNmZmYiPgogICAgPHBhdGggZD0iTTEwNSAxMjcuM2g0MHYxMi44aC00MHpNNTEuMSA3N0w3NCA5OS45bC0yMy4zIDIzLjMgMTAuNSAxMC41IDIzLjMtMjMuM0w5NSA5OS45IDg0LjUgODkuNCA2MS42IDY2LjV6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNGOUE4MjUiPgogICAgPHBhdGggZD0iTTIwLjIgMTEuOGMtMS42IDAtMS43LjUtMS43IDEgMCAuNC4xLjkuMSAxLjMuMS41LjEuOS4xIDEuMyAwIDEuNy0xLjQgMi4zLTMuNSAyLjNoLS45di0xLjloLjVjMS4xIDAgMS40IDAgMS40LS44IDAtLjMgMC0uNi0uMS0xIDAtLjQtLjEtLjgtLjEtMS4yIDAtMS4zIDAtMS44IDEuMy0yLTEuMy0uMi0xLjMtLjctMS4zLTIgMC0uNC4xLS44LjEtMS4yLjEtLjQuMS0uNy4xLTEgMC0uOC0uNC0uNy0xLjQtLjhoLS41VjQuMWguOWMyLjIgMCAzLjUuNyAzLjUgMi4zIDAgLjQtLjEuOS0uMSAxLjMtLjEuNS0uMS45LS4xIDEuMyAwIC41LjIgMSAxLjcgMXYxLjh6TTEuOCAxMC4xYzEuNiAwIDEuNy0uNSAxLjctMSAwLS40LS4xLS45LS4xLTEuMy0uMS0uNS0uMS0uOS0uMS0xLjMgMC0xLjYgMS40LTIuMyAzLjUtMi4zaC45djEuOWgtLjVjLTEgMC0xLjQgMC0xLjQuOCAwIC4zIDAgLjYuMSAxIDAgLjIuMS42LjEgMSAwIDEuMyAwIDEuOC0xLjMgMkM2IDExLjIgNiAxMS43IDYgMTNjMCAuNC0uMS44LS4xIDEuMi0uMS4zLS4xLjctLjEgMSAwIC44LjMuOCAxLjQuOGguNXYxLjloLS45Yy0yLjEgMC0zLjUtLjYtMy41LTIuMyAwLS40LjEtLjkuMS0xLjMuMS0uNS4xLS45LjEtMS4zIDAtLjUtLjItMS0xLjctMXYtMS45eiIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSIxMy44IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY3g9IjExIiBjeT0iOC4yIiByPSIyLjEiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4=);
  --jp-icon-listings-info: url(data:image/svg+xml;base64,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);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMEQ0N0ExIj4KICAgIDxwYXRoIGQ9Ik0xMS4xIDYuOVY1LjhINi45YzAtLjUgMC0xLjMuMi0xLjYuNC0uNy44LTEuMSAxLjctMS40IDEuNy0uMyAyLjUtLjMgMy45LS4xIDEgLjEgMS45LjkgMS45IDEuOXY0LjJjMCAuNS0uOSAxLjYtMiAxLjZIOC44Yy0xLjUgMC0yLjQgMS40LTIuNCAyLjh2Mi4ySDQuN0MzLjUgMTUuMSAzIDE0IDMgMTMuMVY5Yy0uMS0xIC42LTIgMS44LTIgMS41LS4xIDYuMy0uMSA2LjMtLjF6Ii8+CiAgICA8cGF0aCBkPSJNMTAuOSAxNS4xdjEuMWg0LjJjMCAuNSAwIDEuMy0uMiAxLjYtLjQuNy0uOCAxLjEtMS43IDEuNC0xLjcuMy0yLjUuMy0zLjkuMS0xLS4xLTEuOS0uOS0xLjktMS45di00LjJjMC0uNS45LTEuNiAyLTEuNmgzLjhjMS41IDAgMi40LTEuNCAyLjQtMi44VjYuNmgxLjdDMTguNSA2LjkgMTkgOCAxOSA4LjlWMTNjMCAxLS43IDIuMS0xLjkgMi4xaC02LjJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTUgMTVIM3YyaDEydi0yem0wLThIM3YyaDEyVjd6TTMgMTNoMTh2LTJIM3Yyem0wIDhoMTh2LTJIM3Yyek0zIDN2MmgxOFYzSDN6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}
.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}
.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}
.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}
.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}
.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}
.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}
.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}
.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}
.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}
.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}
.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}
.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}
.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}
.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}
.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}
.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}
.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}
.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}
.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}
.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}
.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}
.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}
.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}
.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}
.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}
.jp-FileIcon {
  background-image: var(--jp-icon-file);
}
.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}
.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}
.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}
.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}
.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}
.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}
.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}
.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}
.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}
.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}
.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}
.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}
.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}
.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}
.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}
.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}
.jp-ListIcon {
  background-image: var(--jp-icon-list);
}
.jp-ListingsInfoIcon {
  background-image: var(--jp-icon-listings-info);
}
.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}
.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}
.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}
.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}
.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}
.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}
.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}
.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}
.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}
.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}
.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}
.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}
.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}
.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}
.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}
.jp-RunIcon {
  background-image: var(--jp-icon-run);
}
.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}
.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}
.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}
.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}
.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}
.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}
.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}
.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}
.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}
.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}
.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}
.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}
.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}
.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}
.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}
.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}
.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}
/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}
/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}
/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}
.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}
.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}
.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}
.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}
.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}
.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}
.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}
.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}
/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}
.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}
.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}
.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}
.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}
.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}
.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}
/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

/* CSS for icons in selected items in the settings editor */
#setting-editor .jp-PluginList .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
#setting-editor
  .jp-PluginList
  .jp-mod-selected
  .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected tabs in the sidebar tab manager */
#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable[fill] {
  fill: #fff;
}

#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable[fill] {
  fill: var(--jp-brand-color1);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable-inverse[fill] {
  fill: #fff;
}

/**
 * TODO: come up with non css-hack solution for showing the busy icon on top
 *  of the close icon
 * CSS for complex behavior of close icon of tabs in the sidebar tab manager
 */
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-dirty.jp-mod-active
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: #fff;
}

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) svg {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-border-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0px;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-warn-color0);
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

/* Override Blueprint's _reset.scss styles */
html {
  box-sizing: unset;
}

*,
*::before,
*::after {
  box-sizing: unset;
}

body {
  color: unset;
  font-family: var(--jp-ui-font-family);
}

p {
  margin-top: unset;
  margin-bottom: unset;
}

small {
  font-size: unset;
}

strong {
  font-weight: unset;
}

/* Override Blueprint's _typography.scss styles */
a {
  text-decoration: unset;
  color: unset;
}
a:hover {
  text-decoration: unset;
  color: unset;
}

/* Override Blueprint's _accessibility.scss styles */
:focus {
  outline: unset;
  outline-offset: unset;
  -moz-outline-radius: unset;
}

/* Styles for ui-components */
.jp-Button {
  border-radius: var(--jp-border-radius);
  padding: 0px 12px;
  font-size: var(--jp-ui-font-size1);
}

/* Use our own theme for hover styles */
button.jp-Button.bp3-button.bp3-minimal:hover {
  background-color: var(--jp-layout-color2);
}
.jp-Button.minimal {
  color: unset !important;
}

.jp-Button.jp-ToolbarButtonComponent {
  text-transform: none;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color3);
}

.jp-BPIcon {
  display: inline-block;
  vertical-align: middle;
  margin: auto;
}

/* Stop blueprint futzing with our icon fills */
.bp3-icon.jp-BPIcon > svg:not([fill]) {
  fill: var(--jp-inverse-layout-color3);
}

.jp-InputGroupAction {
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

/* Use our own theme for hover and option styles */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}
select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-top: 1px solid var(--jp-border-color2);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-Collapse-header {
  padding: 1px 12px;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size2);
}

.jp-Collapse-header:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Collapse-contents {
  padding: 0px 12px 0px 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0px;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0px 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px 5px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0px;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty:after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0px 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0px;
  left: 0px;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px;
  padding-bottom: 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0px;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0px 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

.jp-HoverBox.jp-mod-outofview {
  display: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;

  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;

  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #aa00ff;

  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;

  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;

  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;

  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;

  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;

  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;

  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;

  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;

  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;

  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ffff00;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;

  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;

  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;

  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;

  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;

  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eeeeee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;

  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent:before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent:after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }
  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }
  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0px 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FileDialog-Checkbox {
  margin-top: 35px;
  display: flex;
  flex-direction: row;
  align-items: end;
  width: 100%;
}

.jp-FileDialog-Checkbox > label {
  flex: 1 1 auto;
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  height: 28px;
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  background-color: var(--jp-layout-color1);
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0px 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  height: 32px;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 1;
  overflow-x: auto;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px;
  margin: 0px;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px 6px;
  margin: 0px;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent span {
  padding: 0px;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ body.p-mod-override-cursor *, /* </DEPRECATED> */
body.lm-mod-override-cursor * {
  cursor: inherit !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/* BASICS */

.CodeMirror {
  /* Set height, width, borders, and global font properties here */
  font-family: monospace;
  height: 300px;
  color: black;
  direction: ltr;
}

/* PADDING */

.CodeMirror-lines {
  padding: 4px 0; /* Vertical padding around content */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  padding: 0 4px; /* Horizontal padding of content */
}

.CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  background-color: white; /* The little square between H and V scrollbars */
}

/* GUTTER */

.CodeMirror-gutters {
  border-right: 1px solid #ddd;
  background-color: #f7f7f7;
  white-space: nowrap;
}
.CodeMirror-linenumbers {}
.CodeMirror-linenumber {
  padding: 0 3px 0 5px;
  min-width: 20px;
  text-align: right;
  color: #999;
  white-space: nowrap;
}

.CodeMirror-guttermarker { color: black; }
.CodeMirror-guttermarker-subtle { color: #999; }

/* CURSOR */

.CodeMirror-cursor {
  border-left: 1px solid black;
  border-right: none;
  width: 0;
}
/* Shown when moving in bi-directional text */
.CodeMirror div.CodeMirror-secondarycursor {
  border-left: 1px solid silver;
}
.cm-fat-cursor .CodeMirror-cursor {
  width: auto;
  border: 0 !important;
  background: #7e7;
}
.cm-fat-cursor div.CodeMirror-cursors {
  z-index: 1;
}
.cm-fat-cursor-mark {
  background-color: rgba(20, 255, 20, 0.5);
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
}
.cm-animate-fat-cursor {
  width: auto;
  border: 0;
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
  background-color: #7e7;
}
@-moz-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@-webkit-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}

/* Can style cursor different in overwrite (non-insert) mode */
.CodeMirror-overwrite .CodeMirror-cursor {}

.cm-tab { display: inline-block; text-decoration: inherit; }

.CodeMirror-rulers {
  position: absolute;
  left: 0; right: 0; top: -50px; bottom: 0;
  overflow: hidden;
}
.CodeMirror-ruler {
  border-left: 1px solid #ccc;
  top: 0; bottom: 0;
  position: absolute;
}

/* DEFAULT THEME */

.cm-s-default .cm-header {color: blue;}
.cm-s-default .cm-quote {color: #090;}
.cm-negative {color: #d44;}
.cm-positive {color: #292;}
.cm-header, .cm-strong {font-weight: bold;}
.cm-em {font-style: italic;}
.cm-link {text-decoration: underline;}
.cm-strikethrough {text-decoration: line-through;}

.cm-s-default .cm-keyword {color: #708;}
.cm-s-default .cm-atom {color: #219;}
.cm-s-default .cm-number {color: #164;}
.cm-s-default .cm-def {color: #00f;}
.cm-s-default .cm-variable,
.cm-s-default .cm-punctuation,
.cm-s-default .cm-property,
.cm-s-default .cm-operator {}
.cm-s-default .cm-variable-2 {color: #05a;}
.cm-s-default .cm-variable-3, .cm-s-default .cm-type {color: #085;}
.cm-s-default .cm-comment {color: #a50;}
.cm-s-default .cm-string {color: #a11;}
.cm-s-default .cm-string-2 {color: #f50;}
.cm-s-default .cm-meta {color: #555;}
.cm-s-default .cm-qualifier {color: #555;}
.cm-s-default .cm-builtin {color: #30a;}
.cm-s-default .cm-bracket {color: #997;}
.cm-s-default .cm-tag {color: #170;}
.cm-s-default .cm-attribute {color: #00c;}
.cm-s-default .cm-hr {color: #999;}
.cm-s-default .cm-link {color: #00c;}

.cm-s-default .cm-error {color: #f00;}
.cm-invalidchar {color: #f00;}

.CodeMirror-composing { border-bottom: 2px solid; }

/* Default styles for common addons */

div.CodeMirror span.CodeMirror-matchingbracket {color: #0b0;}
div.CodeMirror span.CodeMirror-nonmatchingbracket {color: #a22;}
.CodeMirror-matchingtag { background: rgba(255, 150, 0, .3); }
.CodeMirror-activeline-background {background: #e8f2ff;}

/* STOP */

/* The rest of this file contains styles related to the mechanics of
   the editor. You probably shouldn't touch them. */

.CodeMirror {
  position: relative;
  overflow: hidden;
  background: white;
}

.CodeMirror-scroll {
  overflow: scroll !important; /* Things will break if this is overridden */
  /* 50px is the magic margin used to hide the element's real scrollbars */
  /* See overflow: hidden in .CodeMirror */
  margin-bottom: -50px; margin-right: -50px;
  padding-bottom: 50px;
  height: 100%;
  outline: none; /* Prevent dragging from highlighting the element */
  position: relative;
}
.CodeMirror-sizer {
  position: relative;
  border-right: 50px solid transparent;
}

/* The fake, visible scrollbars. Used to force redraw during scrolling
   before actual scrolling happens, thus preventing shaking and
   flickering artifacts. */
.CodeMirror-vscrollbar, .CodeMirror-hscrollbar, .CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  position: absolute;
  z-index: 6;
  display: none;
  outline: none;
}
.CodeMirror-vscrollbar {
  right: 0; top: 0;
  overflow-x: hidden;
  overflow-y: scroll;
}
.CodeMirror-hscrollbar {
  bottom: 0; left: 0;
  overflow-y: hidden;
  overflow-x: scroll;
}
.CodeMirror-scrollbar-filler {
  right: 0; bottom: 0;
}
.CodeMirror-gutter-filler {
  left: 0; bottom: 0;
}

.CodeMirror-gutters {
  position: absolute; left: 0; top: 0;
  min-height: 100%;
  z-index: 3;
}
.CodeMirror-gutter {
  white-space: normal;
  height: 100%;
  display: inline-block;
  vertical-align: top;
  margin-bottom: -50px;
}
.CodeMirror-gutter-wrapper {
  position: absolute;
  z-index: 4;
  background: none !important;
  border: none !important;
}
.CodeMirror-gutter-background {
  position: absolute;
  top: 0; bottom: 0;
  z-index: 4;
}
.CodeMirror-gutter-elt {
  position: absolute;
  cursor: default;
  z-index: 4;
}
.CodeMirror-gutter-wrapper ::selection { background-color: transparent }
.CodeMirror-gutter-wrapper ::-moz-selection { background-color: transparent }

.CodeMirror-lines {
  cursor: text;
  min-height: 1px; /* prevents collapsing before first draw */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  /* Reset some styles that the rest of the page might have set */
  -moz-border-radius: 0; -webkit-border-radius: 0; border-radius: 0;
  border-width: 0;
  background: transparent;
  font-family: inherit;
  font-size: inherit;
  margin: 0;
  white-space: pre;
  word-wrap: normal;
  line-height: inherit;
  color: inherit;
  z-index: 2;
  position: relative;
  overflow: visible;
  -webkit-tap-highlight-color: transparent;
  -webkit-font-variant-ligatures: contextual;
  font-variant-ligatures: contextual;
}
.CodeMirror-wrap pre.CodeMirror-line,
.CodeMirror-wrap pre.CodeMirror-line-like {
  word-wrap: break-word;
  white-space: pre-wrap;
  word-break: normal;
}

.CodeMirror-linebackground {
  position: absolute;
  left: 0; right: 0; top: 0; bottom: 0;
  z-index: 0;
}

.CodeMirror-linewidget {
  position: relative;
  z-index: 2;
  padding: 0.1px; /* Force widget margins to stay inside of the container */
}

.CodeMirror-widget {}

.CodeMirror-rtl pre { direction: rtl; }

.CodeMirror-code {
  outline: none;
}

/* Force content-box sizing for the elements where we expect it */
.CodeMirror-scroll,
.CodeMirror-sizer,
.CodeMirror-gutter,
.CodeMirror-gutters,
.CodeMirror-linenumber {
  -moz-box-sizing: content-box;
  box-sizing: content-box;
}

.CodeMirror-measure {
  position: absolute;
  width: 100%;
  height: 0;
  overflow: hidden;
  visibility: hidden;
}

.CodeMirror-cursor {
  position: absolute;
  pointer-events: none;
}
.CodeMirror-measure pre { position: static; }

div.CodeMirror-cursors {
  visibility: hidden;
  position: relative;
  z-index: 3;
}
div.CodeMirror-dragcursors {
  visibility: visible;
}

.CodeMirror-focused div.CodeMirror-cursors {
  visibility: visible;
}

.CodeMirror-selected { background: #d9d9d9; }
.CodeMirror-focused .CodeMirror-selected { background: #d7d4f0; }
.CodeMirror-crosshair { cursor: crosshair; }
.CodeMirror-line::selection, .CodeMirror-line > span::selection, .CodeMirror-line > span > span::selection { background: #d7d4f0; }
.CodeMirror-line::-moz-selection, .CodeMirror-line > span::-moz-selection, .CodeMirror-line > span > span::-moz-selection { background: #d7d4f0; }

.cm-searching {
  background-color: #ffa;
  background-color: rgba(255, 255, 0, .4);
}

/* Used to force a border model for a node */
.cm-force-border { padding-right: .1px; }

@media print {
  /* Hide the cursor when printing */
  .CodeMirror div.CodeMirror-cursors {
    visibility: hidden;
  }
}

/* See issue #2901 */
.cm-tab-wrap-hack:after { content: ''; }

/* Help users use markselection to safely style text background */
span.CodeMirror-selectedtext { background: none; }

.CodeMirror-dialog {
  position: absolute;
  left: 0; right: 0;
  background: inherit;
  z-index: 15;
  padding: .1em .8em;
  overflow: hidden;
  color: inherit;
}

.CodeMirror-dialog-top {
  border-bottom: 1px solid #eee;
  top: 0;
}

.CodeMirror-dialog-bottom {
  border-top: 1px solid #eee;
  bottom: 0;
}

.CodeMirror-dialog input {
  border: none;
  outline: none;
  background: transparent;
  width: 20em;
  color: inherit;
  font-family: monospace;
}

.CodeMirror-dialog button {
  font-size: 70%;
}

.CodeMirror-foldmarker {
  color: blue;
  text-shadow: #b9f 1px 1px 2px, #b9f -1px -1px 2px, #b9f 1px -1px 2px, #b9f -1px 1px 2px;
  font-family: arial;
  line-height: .3;
  cursor: pointer;
}
.CodeMirror-foldgutter {
  width: .7em;
}
.CodeMirror-foldgutter-open,
.CodeMirror-foldgutter-folded {
  cursor: pointer;
}
.CodeMirror-foldgutter-open:after {
  content: "\25BE";
}
.CodeMirror-foldgutter-folded:after {
  content: "\25B8";
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.CodeMirror {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;
  /* Changed to auto to autogrow */
}

.CodeMirror pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* This causes https://github.com/jupyter/jupyterlab/issues/522 */
/* May not cause it not because we changed it! */
.CodeMirror-lines {
  padding: var(--jp-code-padding) 0;
}

.CodeMirror-linenumber {
  padding: 0 8px;
}

.jp-CodeMirrorEditor {
  cursor: text;
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.CodeMirror.jp-mod-readOnly .CodeMirror-cursor {
  display: none;
}

.CodeMirror-gutters {
  border-right: 1px solid var(--jp-border-color2);
  background-color: var(--jp-layout-color0);
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.CodeMirror-selectedtext.cm-searching {
  background-color: var(--jp-search-selected-match-background-color) !important;
  color: var(--jp-search-selected-match-color) !important;
}

.cm-searching {
  background-color: var(
    --jp-search-unselected-match-background-color
  ) !important;
  color: var(--jp-search-unselected-match-color) !important;
}

.CodeMirror-focused .CodeMirror-selected {
  background-color: var(--jp-editor-selected-focused-background);
}

.CodeMirror-selected {
  background-color: var(--jp-editor-selected-background);
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/**
 * Here is our jupyter theme for CodeMirror syntax highlighting
 * This is used in our marked.js syntax highlighting and CodeMirror itself
 * The string "jupyter" is set in ../codemirror/widget.DEFAULT_CODEMIRROR_THEME
 * This came from the classic notebook, which came form highlight.js/GitHub
 */

/**
 * CodeMirror themes are handling the background/color in this way. This works
 * fine for CodeMirror editors outside the notebook, but the notebook styles
 * these things differently.
 */
.CodeMirror.cm-s-jupyter {
  background: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* In the notebook, we want this styling to be handled by its container */
.jp-CodeConsole .CodeMirror.cm-s-jupyter,
.jp-Notebook .CodeMirror.cm-s-jupyter {
  background: transparent;
}

.cm-s-jupyter .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}
.cm-s-jupyter span.cm-keyword {
  color: var(--jp-mirror-editor-keyword-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-atom {
  color: var(--jp-mirror-editor-atom-color);
}
.cm-s-jupyter span.cm-number {
  color: var(--jp-mirror-editor-number-color);
}
.cm-s-jupyter span.cm-def {
  color: var(--jp-mirror-editor-def-color);
}
.cm-s-jupyter span.cm-variable {
  color: var(--jp-mirror-editor-variable-color);
}
.cm-s-jupyter span.cm-variable-2 {
  color: var(--jp-mirror-editor-variable-2-color);
}
.cm-s-jupyter span.cm-variable-3 {
  color: var(--jp-mirror-editor-variable-3-color);
}
.cm-s-jupyter span.cm-punctuation {
  color: var(--jp-mirror-editor-punctuation-color);
}
.cm-s-jupyter span.cm-property {
  color: var(--jp-mirror-editor-property-color);
}
.cm-s-jupyter span.cm-operator {
  color: var(--jp-mirror-editor-operator-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-comment {
  color: var(--jp-mirror-editor-comment-color);
  font-style: italic;
}
.cm-s-jupyter span.cm-string {
  color: var(--jp-mirror-editor-string-color);
}
.cm-s-jupyter span.cm-string-2 {
  color: var(--jp-mirror-editor-string-2-color);
}
.cm-s-jupyter span.cm-meta {
  color: var(--jp-mirror-editor-meta-color);
}
.cm-s-jupyter span.cm-qualifier {
  color: var(--jp-mirror-editor-qualifier-color);
}
.cm-s-jupyter span.cm-builtin {
  color: var(--jp-mirror-editor-builtin-color);
}
.cm-s-jupyter span.cm-bracket {
  color: var(--jp-mirror-editor-bracket-color);
}
.cm-s-jupyter span.cm-tag {
  color: var(--jp-mirror-editor-tag-color);
}
.cm-s-jupyter span.cm-attribute {
  color: var(--jp-mirror-editor-attribute-color);
}
.cm-s-jupyter span.cm-header {
  color: var(--jp-mirror-editor-header-color);
}
.cm-s-jupyter span.cm-quote {
  color: var(--jp-mirror-editor-quote-color);
}
.cm-s-jupyter span.cm-link {
  color: var(--jp-mirror-editor-link-color);
}
.cm-s-jupyter span.cm-error {
  color: var(--jp-mirror-editor-error-color);
}
.cm-s-jupyter span.cm-hr {
  color: #999;
}

.cm-s-jupyter span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}

.cm-s-jupyter .CodeMirror-activeline-background,
.cm-s-jupyter .CodeMirror-gutter {
  background-color: var(--jp-layout-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .remote-caret {
  position: relative;
  border-left: 2px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .remote-caret > div {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -2px;
  font-size: 0.95em;
  background-color: rgb(250, 129, 0);
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 3;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .remote-caret.hide-name > div {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .remote-caret:hover > div {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0px;
  padding: 0px;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}
.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}
.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}
.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}
.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}
.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}
.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}
.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}
.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}
.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}
.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}
.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}
.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}
.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}
.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}
.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}
.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0em;
}

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: 12px;
  table-layout: fixed;
  margin-left: auto;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon table {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0px;
}

.jp-RenderedHTMLCommon p {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}
/* ...or leave it untouched if they don't */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-dark-background {
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-light-background {
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}
.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}
.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}
.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}
.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}
.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}
.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}
.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}
.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: 0.8em;
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser {
  display: flex;
  flex-direction: column;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  border-bottom: none;
  height: auto;
  margin: var(--jp-toolbar-header-margin);
  box-shadow: none;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0px 2px;
  padding: 0px 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0px;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar.jp-Toolbar {
  padding: 0px;
  margin: 8px 12px 0px 12px;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  justify-content: flex-start;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0px;
  padding-right: 2px;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-ToolbarButtonComponent {
  width: 40px;
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent {
  width: 72px;
  background: var(--jp-brand-color1);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent:focus-visible {
  background-color: var(--jp-brand-color0);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent
  .jp-icon3 {
  fill: white;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileBrowser-filterBox {
  padding: 0px;
  flex: 0 0 auto;
  margin: 8px 12px 0px 12px;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing:focus-visible {
  border: 1px solid var(--jp-brand-color1);
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px 12px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon:before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon:before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0px;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-DirListing-deadSpace {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
}

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: flex;
  flex-direction: row;
}

body[data-format='mobile'] .jp-OutputArea-child {
  flex-direction: column;
}

.jp-OutputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-OutputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

.jp-OutputArea-output {
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea-child .jp-OutputArea-output {
  flex-grow: 1;
  flex-shrink: 1;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  margin-left: var(--jp-notebook-padding);
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0px;
  padding: 0px;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0px;
  flex: 1 1 auto;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-OutputArea-stdin {
  line-height: var(--jp-code-line-height);
  padding-top: var(--jp-code-padding);
  display: flex;
}

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;
  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0px;
  bottom: 0px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0px;
  width: 100%;
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: flex;
  flex-direction: row;
  overflow: hidden;
}

body[data-format='mobile'] .jp-InputArea {
  flex-direction: column;
}

.jp-InputArea-editor {
  flex: 1 1 auto;
  overflow: hidden;
}

.jp-InputArea-editor {
  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0px;
  background: var(--jp-cell-editor-background);
}

body[data-format='mobile'] .jp-InputArea-editor {
  margin-left: var(--jp-notebook-padding);
}

.jp-InputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-InputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: flex;
  flex-direction: row;
  flex: 1 1 auto;
}

.jp-Placeholder-prompt {
  box-sizing: border-box;
}

.jp-Placeholder-content {
  flex: 1 1 auto;
  border: none;
  background: transparent;
  height: 20px;
  box-sizing: border-box;
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0px;
  margin: 0px;
  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 200px;
  box-shadow: inset 0 0 6px 2px rgba(0, 0, 0, 0.3);
  margin-left: var(--jp-private-cell-scrolling-output-offset);
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  flex: 0 0
    calc(
      var(--jp-cell-prompt-width) -
        var(--jp-private-cell-scrolling-output-offset)
    );
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  flex: 1 1 auto;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

.jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
}

.jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-collapseHeadingButton {
  display: none;
}

.jp-MarkdownCell:hover .jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  position: absolute;
  right: 0;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: 2px;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook-render * {
  contain: none !important;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
  float: left;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt:before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0px;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-NotebookTools-tool {
  padding: 0px 12px 0 12px;
}

.jp-ActiveCellTool {
  padding: 12px;
  background-color: var(--jp-layout-color1);
  border-top: none !important;
}

.jp-ActiveCellTool .jp-InputArea-prompt {
  flex: 0 0 auto;
  padding-left: 0px;
}

.jp-ActiveCellTool .jp-InputArea-editor {
  flex: 1 1 auto;
  background: var(--jp-cell-editor-background);
  border-color: var(--jp-cell-editor-border-color);
}

.jp-ActiveCellTool .jp-InputArea-editor .CodeMirror {
  background: transparent;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0px 12px 0px;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body div {
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>

    <style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0px 2px 1px -1px var(--jp-shadow-umbra-color),
    0px 1px 1px 0px var(--jp-shadow-penumbra-color),
    0px 1px 3px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0px 3px 1px -2px var(--jp-shadow-umbra-color),
    0px 2px 2px 0px var(--jp-shadow-penumbra-color),
    0px 1px 5px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0px 2px 4px -1px var(--jp-shadow-umbra-color),
    0px 4px 5px 0px var(--jp-shadow-penumbra-color),
    0px 1px 10px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0px 3px 5px -1px var(--jp-shadow-umbra-color),
    0px 6px 10px 0px var(--jp-shadow-penumbra-color),
    0px 1px 18px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0px 5px 5px -3px var(--jp-shadow-umbra-color),
    0px 8px 10px 1px var(--jp-shadow-penumbra-color),
    0px 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0px 7px 8px -4px var(--jp-shadow-umbra-color),
    0px 12px 17px 2px var(--jp-shadow-penumbra-color),
    0px 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0px 8px 10px -5px var(--jp-shadow-umbra-color),
    0px 16px 24px 2px var(--jp-shadow-penumbra-color),
    0px 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0px 10px 13px -6px var(--jp-shadow-umbra-color),
    0px 20px 31px 3px var(--jp-shadow-penumbra-color),
    0px 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0px 11px 15px -7px var(--jp-shadow-umbra-color),
    0px 24px 38px 3px var(--jp-shadow-penumbra-color),
    0px 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;

  --jp-ui-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI', Helvetica,
    Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;

  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);

  --jp-content-link-color: var(--md-blue-700);

  --jp-content-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI',
    Helvetica, Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: Menlo, Consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);

  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);

  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);

  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);

  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;

  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;

  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);

  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0px;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);
  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;
  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0px 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-border-color1);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: #05a;
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #aa22ff;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #aa22ff;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);
}
</style>

<style type="text/css">
a.anchor-link {
   display: none;
}
.highlight  {
    margin: 0.4em;
}

/* Input area styling */
.jp-InputArea {
    overflow: hidden;
}

.jp-InputArea-editor {
    overflow: hidden;
}

@media print {
  body {
    margin: 0;
  }
}
</style>

<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: { 
                    automatic: true 
                    }
                }
            });
        
            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
    <!-- End of mathjax configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">

<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h1 id="Data-access-for-reproducibility">Data access for reproducibility<a class="anchor-link" href="#Data-access-for-reproducibility">&#182;</a></h1><p>In this notebook we describe the data structure for the provided ancillary files. This allows the user to access Qubit Tapering and Contextual Subspace VQE model data, ADAPT-VQE simulations over the smallest contextual subspace permitting chemical accuracy and shot noise sampling for the following molecular systems:</p>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">speciename_list</span> <span class="o">=</span> <span class="p">[</span>
    <span class="s1">&#39;Be_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;B_STO-3G_DOUBLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;LiH_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;HF_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;BeH+_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;BeH2_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;H2O_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;F2_STO-3G_SINGLET&#39;</span><span class="p">,</span>
    <span class="s1">&#39;HCl_STO-3G_SINGLET&#39;</span>
<span class="p">]</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Accessing-the-tapering/CS-VQE-model-data">Accessing the tapering/CS-VQE model data<a class="anchor-link" href="#Accessing-the-tapering/CS-VQE-model-data">&#182;</a></h2><p>For each of the molecules investigated in <a href="https://arxiv.org/abs/2204.02150">this</a> paper the reader may access various tapering and CS-VQE parameters as follows:</p>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">json</span>

<span class="n">speciesname</span> <span class="o">=</span> <span class="s1">&#39;Be_STO-3G_SINGLET&#39;</span>
<span class="k">with</span> <span class="nb">open</span><span class="p">(</span><span class="s1">&#39;model_data/model_data_&#39;</span><span class="o">+</span><span class="n">speciesname</span><span class="o">+</span><span class="s1">&#39;.json&#39;</span><span class="p">,</span> <span class="s1">&#39;r&#39;</span><span class="p">)</span> <span class="k">as</span> <span class="n">infile</span><span class="p">:</span>
    <span class="n">model_data</span> <span class="o">=</span> <span class="n">json</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="n">infile</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>With the file loaded, the data is structured like so:</p>
<h2 id="General">General<a class="anchor-link" href="#General">&#182;</a></h2><ul>
<li><code>ham</code> contains the tapered Hamiltonian.</li>
<li><code>ansatz</code> contains a number of tapered an\"atze:<ul>
<li><code>uccs</code></li>
<li><code>uccsd</code></li>
<li><code>uccsdt</code></li>
<li><code>excitek</code> for $k \in \{2,3,4,5,6,7\}$ contains excitation terms whose coefficient exceeds a threshold $10^{-k}$</li>
</ul>
</li>
<li><code>num_qubits</code> is the number of qubits in the <em>tapered</em> problem.</li>
</ul>
<h2 id="Tapering-parameters">Tapering parameters<a class="anchor-link" href="#Tapering-parameters">&#182;</a></h2><ul>
<li><code>num_tapered</code> is the number of qubits discarded through tapering, so num_tapered + num_qubits gives the number of qubits in the original problem.</li>
<li><code>symmetrygen</code> the Hamiltonian symmetry generators.</li>
<li><code>taperqubits</code> the qubit positions that the generators are rotated onto.</li>
<li><code>tapersector</code> the assignment of $\pm1$ eigenvalues the the symmetry generators, i.e. the symmetry sector.</li>
<li><code>stabilizers</code> the rotated generators, consisting of single-qubit Pauli $X$ operators.</li>
</ul>
<h2 id="CS-VQE-parameters">CS-VQE parameters<a class="anchor-link" href="#CS-VQE-parameters">&#182;</a></h2><ul>
<li><code>hf_config</code> the Hartree-Fock state stored as a binary string.</li>
<li><code>nc_config</code> the noncontextual ground state stored as a binary string.</li>
<li><code>terms_noncon</code> the noncontextual set identified when constructing the CS-VQE model.</li>
<li><code>ham_rotations</code> the stabilizer rotations mapping generators to single-qubit Pauli operators.</li>
<li><code>noncon</code> the noncontextual ground state energy.</li>
<li><code>hf_energy</code> the Hartree-Fock energy - coincides with <code>noncon</code>.</li>
<li><code>truegs</code> the true ground state energy of the full system.</li>
<li><code>G</code> the rotated symmetry generators, with their coefficients the optimal eigenvalue assignment $\vec{\nu}$.</li>
<li><code>A</code> the rotated anticommuting class operator $A(\vec{r})$, with the optimal $\vec{r}$ stored as its coefficients.</li>
<li><code>cs_vqe_energy</code> the CS-VQE energies for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.</li>
<li><code>cs_vqe_errors</code> the CS-VQE errors for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.</li>
<li><code>chem_acc_num_q</code> the fewest number of qubits permitting chemical accuracy ($&lt;1.6$ mHa).</li>
<li><code>order</code> the stabilizer relaxation ordering.</li>
<li><code>ham_reduced</code> contextual subspace Hamiltonians, where the $i$-th element is an $i$-qubit Hamiltonian. </li>
<li><code>expressible</code> indicates whether the the ans\"atze in <code>ansatz</code> are sufficiently expressible.</li>
</ul>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">model_data</span><span class="o">.</span><span class="n">keys</span><span class="p">()</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[3]:</div>




<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain">
<pre>dict_keys([&#39;ham&#39;, &#39;ansatze&#39;, &#39;num_qubits&#39;, &#39;hf_config&#39;, &#39;nc_config&#39;, &#39;terms_noncon&#39;, &#39;num_tapered&#39;, &#39;true_gs_nrg&#39;, &#39;ham_rotations&#39;, &#39;noncon&#39;, &#39;truegs&#39;, &#39;G&#39;, &#39;A&#39;, &#39;X_index&#39;, &#39;X_qubit&#39;, &#39;cs_vqe_energy&#39;, &#39;cs_vqe_errors&#39;, &#39;chem_acc_num_q&#39;, &#39;order&#39;, &#39;ham_reduced&#39;, &#39;expressible&#39;, &#39;symmetrygen&#39;, &#39;taperqubits&#39;, &#39;tapersector&#39;, &#39;stabilizers&#39;, &#39;hf_energy&#39;])</pre>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Accessing-the-ADAPT-VQE-simulation-data">Accessing the ADAPT-VQE simulation data<a class="anchor-link" href="#Accessing-the-ADAPT-VQE-simulation-data">&#182;</a></h2><p>We also include noiseless ADAPT-VQE and shot noise data for the molecules.</p>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">with</span> <span class="nb">open</span><span class="p">(</span><span class="s1">&#39;simulation_data/ADAPT-VQE/ADAPT-VQE_results_&#39;</span><span class="o">+</span><span class="n">speciesname</span><span class="o">+</span><span class="s1">&#39;.json&#39;</span><span class="p">,</span> <span class="s1">&#39;r&#39;</span><span class="p">)</span> <span class="k">as</span> <span class="n">infile</span><span class="p">:</span>
    <span class="n">data</span> <span class="o">=</span> <span class="n">json</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="n">infile</span><span class="p">)</span>
    
<span class="n">optimized_ansatz</span> <span class="o">=</span> <span class="n">data</span><span class="p">[</span><span class="s1">&#39;optimized_ansatz&#39;</span><span class="p">]</span>
<span class="n">adapt_vqe_interim_data</span> <span class="o">=</span> <span class="n">data</span><span class="p">[</span><span class="s1">&#39;adapt_vqe_interim_data&#39;</span><span class="p">]</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>With the file loaded, the data is structured like so:</p>
<ul>
<li><p><code>optimized_ansatz</code></p>
<ul>
<li><code>optimal_energy</code> final converged ADAPT-VQE energy</li>
<li><code>optimal_params</code> the ansatz parametrization yielding the above energy</li>
<li><code>optimal_pool_indices</code> the indices of the UCCSD operator selected via ADAPT-VQE </li>
<li><code>optimal_pool_labels</code> the Pauli operators in the final ADAPT-VQE ansatz</li>
</ul>
</li>
<li><p><code>adapt_vqe_interim_data</code></p>
<ul>
<li>first level is the ADAPT cycle <code>1</code>, <code>2</code>, <code>3</code> etc.<ul>
<li><code>gradients</code> operator pool gradients at each ADAPT cycle</li>
<li><code>optimal_pool_indices</code> growing list of the pool indices with largest gradient</li>
<li><code>vqe_result</code> the result of the VQE simulation punctuating each ADAPT cycle</li>
<li><code>interim_results</code> the interim VQE data</li>
<li><code>termination_value</code> the value that dicatates whether ADAPT-VQE terminates - here it represents the VQE energy error with respect to the true ground state energy (terminating when it is below chemical accuracy, i.e. 0.0016) but in general it should be taken as the largest operator gradient at each cycle.</li>
<li><code>termination_status</code> indicates whether ADAPT-VQE has converged</li>
</ul>
</li>
</ul>
</li>
</ul>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">key</span><span class="p">,</span> <span class="n">value</span> <span class="ow">in</span> <span class="n">optimized_ansatz</span><span class="o">.</span><span class="n">items</span><span class="p">():</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">&#39;</span><span class="si">{</span><span class="n">key</span><span class="si">}</span><span class="s1">: </span><span class="si">{</span><span class="n">value</span><span class="si">}</span><span class="s1">&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>optimal_energy: -14.40263546868186
optimal_params: [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734]
optimal_pool_indices: [2, 0, 5, 4, 3]
optimal_pool_labels: [&#39;IYX&#39;, &#39;XXY&#39;, &#39;YZX&#39;, &#39;YIX&#39;, &#39;ZYX&#39;]
</pre>
</div>
</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Accessing-the-shot-noise-sampling-data:">Accessing the shot-noise sampling data:<a class="anchor-link" href="#Accessing-the-shot-noise-sampling-data:">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">with</span> <span class="nb">open</span><span class="p">(</span><span class="s1">&#39;simulation_data/SNS/shot_noise_sampling_&#39;</span><span class="o">+</span><span class="n">speciesname</span><span class="o">+</span><span class="s1">&#39;.json&#39;</span><span class="p">,</span> <span class="s1">&#39;r&#39;</span><span class="p">)</span> <span class="k">as</span> <span class="n">infile</span><span class="p">:</span>
    <span class="n">sns_data</span> <span class="o">=</span> <span class="n">json</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="n">infile</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>With the file loaded, the data is structured like so:</p>
<ul>
<li>First level indicates increasing numbers of shots, with the index $s$ in <code>1</code>, <code>2</code>, <code>3</code> etc.<ul>
<li><code>n_shots</code> the precise number of shots performed, given by $2^s$</li>
<li><code>data</code> the energy output, averaged over samples</li>
<li><code>raw_samples</code> the individual samples, allowing one to compute the root-mean-square error (RMSE)</li>
<li><code>mit_samples</code> error mitigation not relevant since run using IBM's QASM simulator with no hardware noise</li>
</ul>
</li>
</ul>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">numpy</span> <span class="k">as</span> <span class="nn">np</span>

<span class="k">for</span> <span class="n">s</span><span class="p">,</span><span class="n">data</span> <span class="ow">in</span> <span class="n">sns_data</span><span class="o">.</span><span class="n">items</span><span class="p">():</span>
    <span class="n">n_shots</span> <span class="o">=</span> <span class="n">data</span><span class="p">[</span><span class="s1">&#39;n_shots&#39;</span><span class="p">]</span>
    <span class="n">samples</span> <span class="o">=</span> <span class="n">data</span><span class="p">[</span><span class="s1">&#39;raw_samples&#39;</span><span class="p">]</span>
    <span class="n">RMSE</span> <span class="o">=</span> <span class="n">np</span><span class="o">.</span><span class="n">sqrt</span><span class="p">(</span><span class="n">np</span><span class="o">.</span><span class="n">mean</span><span class="p">(</span><span class="n">np</span><span class="o">.</span><span class="n">square</span><span class="p">(</span><span class="n">np</span><span class="o">.</span><span class="n">array</span><span class="p">(</span><span class="n">samples</span><span class="p">)</span><span class="o">-</span><span class="n">model_data</span><span class="p">[</span><span class="s1">&#39;truegs&#39;</span><span class="p">])))</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">&#39;RMSE for </span><span class="si">{</span><span class="n">n_shots</span><span class="si">:</span><span class="s1"> &lt;7</span><span class="si">}</span><span class="s1"> shots is </span><span class="si">{</span><span class="n">RMSE</span><span class="si">}</span><span class="s1">&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>RMSE for 2       shots is 0.42822711881098036
RMSE for 4       shots is 0.19122442480164228
RMSE for 8       shots is 0.19783012440263054
RMSE for 16      shots is 0.11273086469973188
RMSE for 32      shots is 0.11984224920346417
RMSE for 64      shots is 0.05242376332528823
RMSE for 128     shots is 0.04481330422643451
RMSE for 256     shots is 0.04332333940147248
RMSE for 512     shots is 0.03130029710470042
RMSE for 1024    shots is 0.0179488295683144
RMSE for 2048    shots is 0.010694410131857027
RMSE for 4096    shots is 0.00763137382542235
RMSE for 8192    shots is 0.005022020605377695
RMSE for 16384   shots is 0.004659633184381179
RMSE for 32768   shots is 0.004001380193161569
RMSE for 65536   shots is 0.0022196656972968873
RMSE for 131072  shots is 0.001979115794101689
RMSE for 262144  shots is 0.0011259432575134124
RMSE for 524288  shots is 0.0012645622517898343
RMSE for 1048576 shots is 0.0012044075899128389
</pre>
</div>
</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h1 id="Reproducing-figures">Reproducing figures<a class="anchor-link" href="#Reproducing-figures">&#182;</a></h1><p>We also provide plotting functions to reproduce the relevant figures:</p>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">from</span> <span class="nn">plotting</span> <span class="kn">import</span> <span class="n">plot_adapt_vqe_results</span>
<span class="n">fig</span> <span class="o">=</span> <span class="n">plot_adapt_vqe_results</span><span class="p">(</span><span class="n">adapt_vqe_interim_data</span><span class="p">,</span> <span class="n">model_data</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>




<div class="jp-RenderedImage jp-OutputArea-output ">
<img src="data:image/png;base64,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
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">from</span> <span class="nn">plotting</span> <span class="kn">import</span> <span class="n">plot_sns_results</span>
<span class="n">converged_energy</span> <span class="o">=</span> <span class="n">optimized_ansatz</span><span class="p">[</span><span class="s1">&#39;optimal_energy&#39;</span><span class="p">]</span>
<span class="n">fig</span> <span class="o">=</span> <span class="n">plot_sns_results</span><span class="p">(</span><span class="n">sns_data</span><span class="p">,</span> <span class="n">model_data</span><span class="p">,</span> <span class="n">converged_energy</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>




<div class="jp-RenderedImage jp-OutputArea-output ">
<img src="data:image/png;base64,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
"
>
</div>

</div>

</div>

</div>

</div>
</body>







</html>


==> anc/data_access.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "3a72c61e",
   "metadata": {},
   "source": [
    "# Data access for reproducibility\n",
    "\n",
    "In this notebook we describe the data structure for the provided ancillary files. This allows the user to access Qubit Tapering and Contextual Subspace VQE model data, ADAPT-VQE simulations over the smallest contextual subspace permitting chemical accuracy and shot noise sampling for the following molecular systems:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "365a6f88",
   "metadata": {},
   "outputs": [],
   "source": [
    "speciename_list = [\n",
    "    'Be_STO-3G_SINGLET',\n",
    "    'B_STO-3G_DOUBLET',\n",
    "    'LiH_STO-3G_SINGLET',\n",
    "    'HF_STO-3G_SINGLET',\n",
    "    'BeH+_STO-3G_SINGLET',\n",
    "    'BeH2_STO-3G_SINGLET',\n",
    "    'H2O_STO-3G_SINGLET',\n",
    "    'F2_STO-3G_SINGLET',\n",
    "    'HCl_STO-3G_SINGLET'\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee448f69",
   "metadata": {},
   "source": [
    "## Accessing the tapering/CS-VQE model data\n",
    "\n",
    "For each of the molecules investigated in [this](https://arxiv.org/abs/2204.02150) paper the reader may access various tapering and CS-VQE parameters as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "00ff3bae",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "\n",
    "speciesname = 'Be_STO-3G_SINGLET'\n",
    "with open('model_data/model_data_'+speciesname+'.json', 'r') as infile:\n",
    "    model_data = json.load(infile)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a50e302",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "## General\n",
    "- `ham` contains the tapered Hamiltonian.\n",
    "- `ansatz` contains a number of tapered an\\\"atze:\n",
    "    - `uccs`\n",
    "    - `uccsd`\n",
    "    - `uccsdt`\n",
    "    - `excitek` for $k \\in \\{2,3,4,5,6,7\\}$ contains excitation terms whose coefficient exceeds a threshold $10^{-k}$\n",
    "- `num_qubits` is the number of qubits in the _tapered_ problem.\n",
    "\n",
    "## Tapering parameters\n",
    "- `num_tapered` is the number of qubits discarded through tapering, so num_tapered + num_qubits gives the number of qubits in the original problem.\n",
    "- `symmetrygen` the Hamiltonian symmetry generators.\n",
    "- `taperqubits` the qubit positions that the generators are rotated onto.\n",
    "- `tapersector` the assignment of $\\pm1$ eigenvalues the the symmetry generators, i.e. the symmetry sector.\n",
    "- `stabilizers` the rotated generators, consisting of single-qubit Pauli $X$ operators.\n",
    "\n",
    "## CS-VQE parameters\n",
    "- `hf_config` the Hartree-Fock state stored as a binary string.\n",
    "- `nc_config` the noncontextual ground state stored as a binary string.\n",
    "- `terms_noncon` the noncontextual set identified when constructing the CS-VQE model.\n",
    "- `ham_rotations` the stabilizer rotations mapping generators to single-qubit Pauli operators.\n",
    "- `noncon` the noncontextual ground state energy.\n",
    "- `hf_energy` the Hartree-Fock energy - coincides with `noncon`.\n",
    "- `truegs` the true ground state energy of the full system.\n",
    "- `G` the rotated symmetry generators, with their coefficients the optimal eigenvalue assignment $\\vec{\\nu}$.\n",
    "- `A` the rotated anticommuting class operator $A(\\vec{r})$, with the optimal $\\vec{r}$ stored as its coefficients.\n",
    "- `cs_vqe_energy` the CS-VQE energies for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.\n",
    "- `cs_vqe_errors` the CS-VQE errors for increasing contextual subspace dimension. The $i$-th element corresponds with an $i$-qubit subspace.\n",
    "- `chem_acc_num_q` the fewest number of qubits permitting chemical accuracy ($<1.6$ mHa).\n",
    "- `order` the stabilizer relaxation ordering.\n",
    "- `ham_reduced` contextual subspace Hamiltonians, where the $i$-th element is an $i$-qubit Hamiltonian. \n",
    "- `expressible` indicates whether the the ans\\\"atze in `ansatz` are sufficiently expressible."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "65aa5eb7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['ham', 'ansatze', 'num_qubits', 'hf_config', 'nc_config', 'terms_noncon', 'num_tapered', 'true_gs_nrg', 'ham_rotations', 'noncon', 'truegs', 'G', 'A', 'X_index', 'X_qubit', 'cs_vqe_energy', 'cs_vqe_errors', 'chem_acc_num_q', 'order', 'ham_reduced', 'expressible', 'symmetrygen', 'taperqubits', 'tapersector', 'stabilizers', 'hf_energy'])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model_data.keys()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b97f15c",
   "metadata": {},
   "source": [
    "## Accessing the ADAPT-VQE simulation data\n",
    "\n",
    "We also include noiseless ADAPT-VQE and shot noise data for the molecules."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5709778b",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('simulation_data/ADAPT-VQE/ADAPT-VQE_results_'+speciesname+'.json', 'r') as infile:\n",
    "    data = json.load(infile)\n",
    "    \n",
    "optimized_ansatz = data['optimized_ansatz']\n",
    "adapt_vqe_interim_data = data['adapt_vqe_interim_data']"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "467021ef",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "- `optimized_ansatz`\n",
    "    - `optimal_energy` final converged ADAPT-VQE energy\n",
    "    - `optimal_params` the ansatz parametrization yielding the above energy\n",
    "    - `optimal_pool_indices` the indices of the UCCSD operator selected via ADAPT-VQE \n",
    "    - `optimal_pool_labels` the Pauli operators in the final ADAPT-VQE ansatz\n",
    "\n",
    "- `adapt_vqe_interim_data`\n",
    "    - first level is the ADAPT cycle `1`, `2`, `3` etc.\n",
    "        - `gradients` operator pool gradients at each ADAPT cycle\n",
    "        - `optimal_pool_indices` growing list of the pool indices with largest gradient\n",
    "        - `vqe_result` the result of the VQE simulation punctuating each ADAPT cycle\n",
    "        - `interim_results` the interim VQE data\n",
    "        - `termination_value` the value that dicatates whether ADAPT-VQE terminates - here it represents the VQE energy error with respect to the true ground state energy (terminating when it is below chemical accuracy, i.e. 0.0016) but in general it should be taken as the largest operator gradient at each cycle.\n",
    "        - `termination_status` indicates whether ADAPT-VQE has converged"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d98d5a9a",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "optimal_energy: -14.40263546868186\n",
      "optimal_params: [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734]\n",
      "optimal_pool_indices: [2, 0, 5, 4, 3]\n",
      "optimal_pool_labels: ['IYX', 'XXY', 'YZX', 'YIX', 'ZYX']\n"
     ]
    }
   ],
   "source": [
    "for key, value in optimized_ansatz.items():\n",
    "    print(f'{key}: {value}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d875a41f",
   "metadata": {},
   "source": [
    "## Accessing the shot-noise sampling data:\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f7480de2",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('simulation_data/SNS/shot_noise_sampling_'+speciesname+'.json', 'r') as infile:\n",
    "    sns_data = json.load(infile)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eba0d7b7",
   "metadata": {},
   "source": [
    "With the file loaded, the data is structured like so:\n",
    "\n",
    "- First level indicates increasing numbers of shots, with the index $s$ in `1`, `2`, `3` etc.\n",
    "    - `n_shots` the precise number of shots performed, given by $2^s$\n",
    "    - `data` the energy output, averaged over samples\n",
    "    - `raw_samples` the individual samples, allowing one to compute the root-mean-square error (RMSE)\n",
    "    - `mit_samples` error mitigation not relevant since run using IBM's QASM simulator with no hardware noise"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bce21fc8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RMSE for 2       shots is 0.42822711881098036\n",
      "RMSE for 4       shots is 0.19122442480164228\n",
      "RMSE for 8       shots is 0.19783012440263054\n",
      "RMSE for 16      shots is 0.11273086469973188\n",
      "RMSE for 32      shots is 0.11984224920346417\n",
      "RMSE for 64      shots is 0.05242376332528823\n",
      "RMSE for 128     shots is 0.04481330422643451\n",
      "RMSE for 256     shots is 0.04332333940147248\n",
      "RMSE for 512     shots is 0.03130029710470042\n",
      "RMSE for 1024    shots is 0.0179488295683144\n",
      "RMSE for 2048    shots is 0.010694410131857027\n",
      "RMSE for 4096    shots is 0.00763137382542235\n",
      "RMSE for 8192    shots is 0.005022020605377695\n",
      "RMSE for 16384   shots is 0.004659633184381179\n",
      "RMSE for 32768   shots is 0.004001380193161569\n",
      "RMSE for 65536   shots is 0.0022196656972968873\n",
      "RMSE for 131072  shots is 0.001979115794101689\n",
      "RMSE for 262144  shots is 0.0011259432575134124\n",
      "RMSE for 524288  shots is 0.0012645622517898343\n",
      "RMSE for 1048576 shots is 0.0012044075899128389\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "for s,data in sns_data.items():\n",
    "    n_shots = data['n_shots']\n",
    "    samples = data['raw_samples']\n",
    "    RMSE = np.sqrt(np.mean(np.square(np.array(samples)-model_data['truegs'])))\n",
    "    print(f'RMSE for {n_shots: <7} shots is {RMSE}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f369f83",
   "metadata": {},
   "source": [
    "# Reproducing figures\n",
    "\n",
    "We also provide plotting functions to reproduce the relevant figures:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7b6c45eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from plotting import plot_adapt_vqe_results\n",
    "fig = plot_adapt_vqe_results(adapt_vqe_interim_data, model_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "39aca583",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from plotting import plot_sns_results\n",
    "converged_energy = optimized_ansatz['optimal_energy']\n",
    "fig = plot_sns_results(sns_data, model_data, converged_energy)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/model_data/model_data_B_STO-3G_DOUBLET.json <==
{"ham": {"IIIII": -15.660830489309129, "ZIIII": 0.10025489288749155, "IZIII": 0.10025489288749155, "ZZIII": 0.5076986658398808, "IIZII": 9.228728892196614e-16, "ZIZII": -1.3877787807814457e-17, "IZZII": -1.3877787807814457e-17, "ZZZII": -0.342314336122814, "IIIZI": 0.19756869534056284, "ZIIZI": 0.23866361525383006, "IZIZI": 0.23866361525383006, "ZZIZI": 0.005404223427880078, "IIZZI": -0.028142084148073246, "ZIZZI": -0.36559656680172525, "IZZZI": -0.36559656680172525, "ZZZZI": -3.9767683500947735, "IIIIZ": 0.1975686953405623, "ZIIIZ": 0.23866361525383006, "IZIIZ": 0.23866361525383006, "ZZIIZ": -0.005404223427880078, "IIZIZ": 0.028142084148073246, "ZIZIZ": -0.36559656680172525, "IZZIZ": -0.36559656680172525, "ZZZIZ": -3.976768350094772, "IIIZZ": 0.8546601696228361, "ZZZZZ": -0.37237375218786384, "XIIII": -0.005404223427879959, "XZZZI": -0.005404223427879959, "XZZIZ": -0.005404223427879959, "XIIZZ": -0.005404223427879959, "IXIII": -0.005404223427879959, "ZXZZI": -0.005404223427879959, "ZXZIZ": -0.005404223427879959, "IXIZZ": -0.005404223427879959, "XXIII": 0.015814815627810144, "YYIII": 0.015814815627810144, "IIXII": 0.005404223427879959, "ZZXZI": 0.005404223427879959, "ZZXIZ": -0.005404223427879959, "IIXZZ": -0.005404223427879959, "IIIXI": -0.06166638821799462, "ZIIXI": -0.013103254956122724, "IZIXI": -0.013103254956122724, "ZZIXI": -0.006955819830254231, "IIZXI": -0.006955819830254231, "ZIZXI": -0.013103254956122724, "IZZXI": -0.013103254956122724, "ZZZXI": -0.06166638821799462, "IIIXZ": 0.07801182921683979, "ZZZXZ": 0.07801182921683979, "XZZXI": 0.006955819830254231, "YZZYI": 0.006955819830254231, "XIIXZ": 0.006955819830254231, "YIIYZ": 0.006955819830254231, "ZXZXI": 0.006955819830254231, "ZYZYI": 0.006955819830254231, "IXIXZ": 0.006955819830254231, "IYIYZ": 0.006955819830254231, "ZZXXI": -0.006955819830254231, "ZZYYI": -0.006955819830254231, "IIXXZ": 0.006955819830254231, "IIYYZ": 0.006955819830254231, "IIIIX": -0.06166638821799467, "ZIIIX": -0.013103254956122724, "IZIIX": -0.013103254956122724, "ZZIIX": 0.006955819830254231, "IIZIX": 0.006955819830254231, "ZIZIX": -0.013103254956122724, "IZZIX": -0.013103254956122724, "ZZZIX": -0.06166638821799467, "IIIZX": 0.07801182921683979, "ZZZZX": 0.07801182921683979, "XZZIX": 0.006955819830254231, "XIIZX": 0.006955819830254231, "YZZIY": 0.006955819830254231, "YIIZY": 0.006955819830254231, "ZXZIX": 0.006955819830254231, "IXIZX": 0.006955819830254231, "ZYZIY": 0.006955819830254231, "IYIZY": 0.006955819830254231, "ZZXIX": 0.006955819830254231, "IIXZX": 0.006955819830254231, "ZZYIY": -0.006955819830254231, "IIYZY": -0.006955819830254231, "IIIXX": 0.03005941606505001, "ZZZXX": 0.03005941606505001, "XIIXX": -0.028142084148073232, "YIIYX": -0.028142084148073232, "YIIXY": -0.028142084148073232, "XIIYY": 0.028142084148073232, "IXIXX": -0.028142084148073232, "IYIYX": -0.028142084148073232, "IYIXY": -0.028142084148073232, "IXIYY": 0.028142084148073232, "IIXXX": -0.028142084148073232, "IIYYX": -0.028142084148073232, "IIYXY": 0.028142084148073232, "IIXYY": -0.028142084148073232}, "ansatze": {"uccs": {}, "uccsd": {"YIIII": 0.2499999999999998, "YZZZI": 0.2499999999999998, "YZZIZ": 0.2499999999999998, "YIIZZ": 0.2499999999999998, "IYIII": 0.2499999999999998, "ZYZZI": 0.2499999999999998, "ZYZIZ": 0.2499999999999998, "IYIZZ": 0.2499999999999998, "YZZXI": -0.2499999999999998, "XZZYI": 0.2499999999999998, "YIIXZ": -0.2499999999999998, "XIIYZ": 0.2499999999999998, "ZYZXI": -0.2499999999999998, "ZXZYI": 0.2499999999999998, "IYIXZ": -0.2499999999999998, "IXIYZ": 0.2499999999999998, "YZZIX": -0.2499999999999998, "YIIZX": -0.2499999999999998, "XZZIY": 0.2499999999999998, "XIIZY": 0.2499999999999998, "ZYZIX": -0.2499999999999998, "IYIZX": -0.2499999999999998, "ZXZIY": 0.2499999999999998, "IXIZY": 0.2499999999999998, "YIIXX": 0.2499999999999998, "XIIYX": -0.2499999999999998, "XIIXY": -0.2499999999999998, "YIIYY": -0.2499999999999998, "IYIXX": 0.2499999999999998, "IXIYX": -0.2499999999999998, "IXIXY": -0.2499999999999998, "IYIYY": -0.2499999999999998}, "uccsdt": {"YIIII": 0.2499999999999998, "YZZZI": 0.2499999999999998, "YZZIZ": 0.2499999999999998, "YIIZZ": 0.2499999999999998, "IYIII": 0.2499999999999998, "ZYZZI": 0.2499999999999998, "ZYZIZ": 0.2499999999999998, "IYIZZ": 0.2499999999999998, "YZZXI": -0.2499999999999998, "XZZYI": 0.2499999999999998, "YIIXZ": -0.2499999999999998, "XIIYZ": 0.2499999999999998, "ZYZXI": -0.2499999999999998, "ZXZYI": 0.2499999999999998, "IYIXZ": -0.2499999999999998, "IXIYZ": 0.2499999999999998, "YIXXI": 0.1249999999999999, "YZXXI": -0.1249999999999999, "XIYXI": 0.1249999999999999, "XZYXI": -0.1249999999999999, "XIXYI": -0.1249999999999999, "XZXYI": 0.1249999999999999, "YIYYI": 0.1249999999999999, "YZYYI": -0.1249999999999999, "IYXXI": 0.1249999999999999, "ZYXXI": -0.1249999999999999, "IXYXI": 0.1249999999999999, "ZXYXI": -0.1249999999999999, "IXXYI": -0.1249999999999999, "ZXXYI": 0.1249999999999999, "IYYYI": 0.1249999999999999, "ZYYYI": -0.1249999999999999, "YZZIX": -0.2499999999999998, "YIIZX": -0.2499999999999998, "XZZIY": 0.2499999999999998, "XIIZY": 0.2499999999999998, "ZYZIX": -0.2499999999999998, "IYIZX": -0.2499999999999998, "ZXZIY": 0.2499999999999998, "IXIZY": 0.2499999999999998, "YIIXX": 0.2499999999999998, "XIIYX": -0.2499999999999998, "XIIXY": -0.2499999999999998, "YIIYY": -0.2499999999999998, "IYIXX": 0.2499999999999998, "IXIYX": -0.2499999999999998, "IXIXY": -0.2499999999999998, "IYIYY": -0.2499999999999998}, "excite1": {}, "excite2": {}, "excite3": {"YIIXX": -0.0022589414327107457, "XIIYX": 0.0022589414327107457, "XIIXY": 0.0022589414327107457, "YIIYY": 0.0022589414327107457, "IYIXX": -0.0022589414327108385, "IXIYX": 0.0022589414327108385, "IXIXY": 0.0022589414327108385, "IYIYY": 0.0022589414327108385}, "excite4": {"YIIXX": -0.0022589414327107457, "XIIYX": 0.0022589414327107457, "XIIXY": 0.0022589414327107457, "YIIYY": 0.0022589414327107457, "IYIXX": -0.0022589414327108385, "IXIYX": 0.0022589414327108385, "IXIXY": 0.0022589414327108385, "IYIYY": 0.0022589414327108385}, "excite5": {"YIIXX": -0.0022589414327107457, "XIIYX": 0.0022589414327107457, "XIIXY": 0.0022589414327107457, "YIIYY": 0.0022589414327107457, "IYIXX": -0.0022589414327108385, "IXIYX": 0.0022589414327108385, "IXIXY": 0.0022589414327108385, "IYIYY": 0.0022589414327108385}, "excite6": {"YZZXI": 5.354531956426581e-07, "XZZYI": -5.354531956426581e-07, "YIIXZ": 5.354531956426581e-07, "XIIYZ": -5.354531956426581e-07, "ZYZXI": 5.354531956426382e-07, "ZXZYI": -5.354531956426382e-07, "IYIXZ": 5.354531956426382e-07, "IXIYZ": -5.354531956426382e-07, "YZZIX": 8.133403966503398e-07, "YIIZX": 8.133403966503398e-07, "XZZIY": -8.133403966503398e-07, "XIIZY": -8.133403966503398e-07, "ZYZIX": 8.133403966503334e-07, "IYIZX": 8.133403966503334e-07, "ZXZIY": -8.133403966503334e-07, "IXIZY": -8.133403966503334e-07, "YIIXX": -0.0022589414327107457, "XIIYX": 0.0022589414327107457, "XIIXY": 0.0022589414327107457, "YIIYY": 0.0022589414327107457, "IYIXX": -0.0022589414327108385, "IXIYX": 0.0022589414327108385, "IXIXY": 0.0022589414327108385, "IYIYY": 0.0022589414327108385}, "excite7": {"YIIII": -4.666879842998925e-08, "YZZZI": -4.666879842998925e-08, "YZZIZ": -4.666879842998925e-08, "YIIZZ": -4.666879842998925e-08, "IYIII": -4.666879842998805e-08, "ZYZZI": -4.666879842998805e-08, "ZYZIZ": -4.666879842998805e-08, "IYIZZ": -4.666879842998805e-08, "YZZXI": 5.354531956426581e-07, "XZZYI": -5.354531956426581e-07, "YIIXZ": 5.354531956426581e-07, "XIIYZ": -5.354531956426581e-07, "ZYZXI": 5.354531956426382e-07, "ZXZYI": -5.354531956426382e-07, "IYIXZ": 5.354531956426382e-07, "IXIYZ": -5.354531956426382e-07, "YZZIX": 8.133403966503398e-07, "YIIZX": 8.133403966503398e-07, "XZZIY": -8.133403966503398e-07, "XIIZY": -8.133403966503398e-07, "ZYZIX": 8.133403966503334e-07, "IYIZX": 8.133403966503334e-07, "ZXZIY": -8.133403966503334e-07, "IXIZY": -8.133403966503334e-07, "YIIXX": -0.0022589414327107457, "XIIYX": 0.0022589414327107457, "XIIXY": 0.0022589414327107457, "YIIYY": 0.0022589414327107457, "IYIXX": -0.0022589414327108385, "IXIYX": 0.0022589414327108385, "IXIXY": 0.0022589414327108385, "IYIYY": 0.0022589414327108385}}, "num_qubits": 5, "hf_config": "00011", "nc_config": "10101", "terms_noncon": ["IIIII", "ZZZZI", "ZZZIZ", "IIIZZ", "ZZIII", "ZZZZZ", "ZIZZI", "IZZZI", "ZIZIZ", "IZZIZ", "ZZZII", "ZIIZI", "IZIZI", "ZIIIZ", "IZIIZ", "IIIZI", "IIIIZ", "ZIIII", "IZIII", "IIIXZ", "ZZZXZ", "IIIXI", "ZZZXI", "IIZZI", "IIZIZ", "ZIIXI", "IZIXI", "ZIZXI", "IZZXI", "ZZIXI", "IIZXI", "ZZIZI", "ZZIIZ", "IIZII", "ZIZII", "IZZII"], "num_tapered": 5, "true_gs_nrg": -24.18926491710076, "ham_rotations": [[1.633162674519949e-11, "ZZZYZ"], ["pi/2", "YIIII"], ["pi/2", "YZZIZ"], ["pi/2", "IIYII"], ["pi/2", "IIYIZ"], ["pi/2", "IIIYI"], ["pi/2", "ZIIYZ"]], "noncon": -24.148988598853638, "truegs": -24.18926491710039, "G": {"ZIIII": -1.0, "IZIII": 1.0, "IIZII": -1.0, "IIIIZ": -1.0}, "A": {"IIIZI": 1.0}, "X_index": 3, "X_qubit": 1, "cs_vqe_energy": [-24.14898859885364, -24.14898859885364, -24.17069626489413, -24.18898382926939, -24.189144360435627, -24.189264917100374], "cs_vqe_errors": [0.040276318246750265, 0.040276318246750265, 0.01856865220626247, 0.0002810878310022247, 0.00012055666476484816, 1.7763568394002505e-14], "chem_acc_num_q": 3, "order": [2, 4, 1, 0, 3], "ham_reduced": [{"": -24.14898859885364}, {"I": -23.548421793469902, "Z": 0.6005668053837392}, {"II": -23.390645260591743, "ZI": 0.12323957487640583, "ZZ": -0.47732723050733344, "IZ": 0.1577765328781604, "YY": -0.05628416829626007, "XX": 0.05628416829626007, "ZX": -1.1360010154781719e-13, "IX": 1.1360010154781719e-13}, {"III": -22.75970701987557, "ZZI": 0.630938240716173, "ZII": -0.630938240716173, "IZI": -0.5076986658397672, "IZZ": 1.1267698028534931e-13, "ZIZ": 0.47732723050744613, "ZZZ": -0.47732723050744613, "IIZ": -0.3195506976292858, "XII": -0.015814815627810144, "XZI": -0.015814815627810144, "IYY": -0.05628416829626007, "ZXX": 0.05628416829626007, "XYY": 0.05628416829626007, "YYX": -0.05628416829626007, "IZX": -1.1360010154781719e-13, "IIX": 1.1360010154781719e-13}, {"IIII": -19.637598839402628, "ZZZI": -0.2653416739142337, "IZII": -0.2653416739142337, "ZIZI": 0.47955658169180754, "IIZZ": -0.005404223427881001, "ZZIZ": -0.23866361525383006, "IZZZ": -0.23866361525383006, "ZIIZ": 0.14474564078097707, "IIIZ": -0.1748050568483087, "ZZZZ": 0.23866361525361607, "IZIZ": 0.23866361525361607, "ZIZZ": -0.005404223427993678, "IIZI": -0.028142084147959646, "ZZII": 0.36559656680193925, "IZZI": 0.36559656680193925, "ZIII": 3.122108180472943, "XZZZ": 0.006955819830165971, "XIIZ": -0.006955819830165971, "YYZZ": 0.006955819830165971, "XXZZ": 0.006955819830165971, "ZXII": 0.015814815627810144, "IXZI": -0.015814815627810144, "YZYI": -0.006955819830342491, "XZXZ": -0.006955819830342491, "XZZI": -0.006955819830254231, "XIII": 0.006955819830254231, "YYZI": -0.006955819830254231, "XXZI": -0.006955819830254231, "YZYZ": -0.006955819830254231, "XZXI": -0.006955819830254231, "YZXY": 0.016345440998845114, "XIYY": -0.013103254956122724, "YIXY": -0.013103254956122724, "XZYY": 0.006955819830254231, "YZYX": -0.006955819830254231, "XIXX": -0.013103254956122724, "YIYX": 0.013103254956122724, "XZXX": 0.016345440998845114, "IIYY": -0.028142084148186832, "ZZXX": -0.028142084148186832, "ZXYY": -0.028142084148186832, "ZYYX": 0.028142084148186832, "ZIZX": -0.028142084147959632, "ZIIX": 0.028142084147959632, "ZIYY": 0.028142084148073232, "IZXX": 0.028142084148073232, "IXYY": 0.028142084148073232, "IYYX": -0.028142084148073232, "IIZX": -0.028142084148073232, "IIIX": 0.028142084148073232}, {"IIIII": -15.660830489309129, "ZZZII": 0.10025489288749155, "IZIII": 0.10025489288749155, "ZIZII": 0.5076986658398808, "IIZIZ": -9.228728892196614e-16, "ZZIIZ": 1.3877787807814457e-17, "IZZIZ": 1.3877787807814457e-17, "ZIIIZ": 0.342314336122814, "ZIIZZ": -0.1975686953418369, "IIIXZ": 0.07801182921361317, "IZZZZ": -0.23866361525383006, "ZZZXZ": -3.897765081985452e-12, "ZZIZZ": -0.23866361525383006, "IZIXZ": -3.897765081985452e-12, "IIZZZ": -0.005404223427880078, "ZIZXZ": -8.825975987179995e-14, "ZIZZI": -0.028142084148073246, "IIZXI": -4.596060141383277e-13, "IZIZI": -0.36559656680172525, "ZZIXI": -5.970786668332168e-12, "ZZZZI": -0.36559656680172525, "IZZXI": -5.970786668332168e-12, "IIIZI": -3.9767683500934994, "ZIIXI": -0.07801182928178689, "IIIIZ": 0.1975686953405623, "ZZZIZ": 0.23866361525383006, "IZIIZ": 0.23866361525383006, "ZIZIZ": -0.005404223427880078, "IIZII": -0.028142084148073246, "ZZIII": 0.36559656680172525, "IZZII": 0.36559656680172525, "ZIIII": 3.976768350094772, "ZIIZI": -0.854660169621829, "IIIXI": -0.061666388231952605, "IIIZZ": -0.372373752188871, "ZIIXZ": 0.06166638821191315, "YZZYZ": 0.005404223427879959, "XZZIZ": -8.825975987179801e-14, "XIIXZ": -0.005404223427879959, "YIIYZ": -0.005404223427879959, "XIIIZ": 8.825975987179801e-14, "XZZXZ": 0.005404223427879959, "XYZYZ": -0.005404223427879959, "YYZIZ": -8.825975987179801e-14, "XXZXZ": 0.005404223427879959, "YXZYZ": 0.005404223427879959, "XXZIZ": -8.825975987179801e-14, "YYZXZ": 0.005404223427879959, "ZXIII": 0.015814815627810144, "IXZII": -0.015814815627810144, "XZYYI": -0.005404223427879959, "YZYII": -8.825975987179801e-14, "XZXXZ": -0.005404223427879959, "YZXYZ": 0.005404223427879959, "XZXIZ": -8.825975987179801e-14, "YZYXI": -0.005404223427879959, "IZZXZ": 0.013103254956122724, "ZZZZZ": -2.1399746909058165e-13, "ZZIXZ": 0.013103254956122724, "IZIZZ": -2.1399746909058165e-13, "IIZXZ": 0.006955819830254231, "ZIZZZ": -1.1359985317456897e-13, "ZIZXI": -0.006955819830254231, "IIZZI": 1.1359985317456897e-13, "IZIXI": -0.013103254956122724, "ZZIZI": 2.1399746909058165e-13, "ZZZXI": -0.013103254956122724, "IZZZI": 2.1399746909058165e-13, "XIIZZ": -0.006955819830254231, "XZZII": -0.006955819830254231, "YZZYI": -1.1359985317456897e-13, "XZZZZ": 0.006955819830254231, "XIIII": 0.006955819830254231, "YIIYI": 1.1359985317456897e-13, "XXZZZ": 0.006955819830254231, "YYZII": -0.006955819830254231, "XYZYI": 1.1359985317456897e-13, "YYZZZ": 0.006955819830254231, "XXZII": -0.006955819830254231, "YXZYI": -1.1359985317456897e-13, "XZXZZ": -0.006955819830254231, "YZYIZ": -0.006955819830254231, "XZYYZ": 1.1359985317456897e-13, "YZYZI": -0.006955819830254231, "XZXII": -0.006955819830254231, "YZXYI": -1.1359985317456897e-13, "YZXIY": -0.06166638821799467, "XZXYY": 1.0071124351008565e-12, "XIYIY": -0.013103254956122724, "YIYYY": -2.1399746909058165e-13, "YIXIY": -0.013103254956122724, "XIXYY": 2.1399746909058165e-13, "XZYIY": 0.006955819830254231, "YZYYY": 1.1359985317456897e-13, "YZYIX": -0.006955819830254231, "XZYYX": 1.1359985317456897e-13, "XIXIX": -0.013103254956122724, "YIXYX": -2.1399746909058165e-13, "YIYIX": 0.013103254956122724, "XIYYX": -2.1399746909058165e-13, "XZXIX": -0.06166638821799467, "YZXYX": -1.0071124351008565e-12, "XZXZX": 0.07801182921683979, "YZXZY": 0.07801182921683979, "IZXYY": 0.006955819830254231, "ZIYXY": 0.006955819830254231, "IIYZY": -1.1359985317456897e-13, "ZIYYX": -0.006955819830254231, "IZXXX": 0.006955819830254231, "ZZXZX": -1.1359985317456897e-13, "IYYYY": -0.006955819830254231, "IXYXY": 0.006955819830254231, "ZXYZY": -1.1359985317456897e-13, "IXYYX": -0.006955819830254231, "IYYXX": -0.006955819830254231, "ZYYZX": 1.1359985317456897e-13, "IIIYY": -0.006955819830254231, "IIZXX": -0.006955819830254231, "ZIZZX": 1.1359985317456897e-13, "IIZYY": 0.006955819830254231, "IIIXX": 0.006955819830254231, "ZIIZX": -1.1359985317456897e-13, "XZXXX": 0.03005941606505001, "YZXXY": 0.03005941606505001, "ZIYZY": 0.028142084148073232, "IIYXY": 4.596060141383274e-13, "ZZXIX": -0.028142084148073232, "IZXZX": 0.028142084148073232, "ZZXXX": 4.596060141383274e-13, "IIYIY": -0.028142084148073232, "IXYZY": 0.028142084148073232, "ZXYXY": 4.596060141383274e-13, "ZYYIX": 0.028142084148073232, "IYYZX": -0.028142084148073232, "ZYYXX": -4.596060141383274e-13, "ZXYIY": -0.028142084148073232, "IIZZX": -0.028142084148073232, "ZIZXX": -4.596060141383274e-13, "ZIIIX": 0.028142084148073232, "IIIZX": 0.028142084148073232, "ZIIXX": 4.596060141383274e-13, "ZIZIX": -0.028142084148073232}], "expressible": {"uccsd": ["00111", "01100", "10100"], "uccsdt": ["00111", "01100", "10100"], "excite3": ["00111", "01100", "10100"], "excite4": ["00111", "01100", "10100"], "excite5": ["00111", "01100", "10100"], "excite6": ["00111", "01100", "10100"], "excite7": ["00111", "01100", "10100"]}, "symmetrygen": ["ZZZIIIIIZZ", "IIZIIIIZII", "IZIIIIZIII", "ZIIIIZIIII", "ZZZZZIIIII"], "taperqubits": [0, 2, 3, 4, 5], "tapersector": [-1, -1, 1, 1, -1], "stabilizers": ["IIIIIIIIIX", "IIIIIIIXII", "IIIIIIXIII", "IIIIIXIIII", "IIIIXIIIII"], "hf_energy": -24.148988598853688}

==> anc/model_data/model_data_BeH+_STO-3G_SINGLET.json <==
{"ham": {"IIIIIIII": -10.247242153709411, "ZIIIIIII": -0.3529431032683906, "IZIIIIII": -0.2946100032172737, "ZZIIIIII": 0.18051698701762003, "IIZIIIII": -0.2946100032172736, "ZIZIIIII": 0.18051698701762003, "IZZIIIII": 0.38923559303374233, "IIIZIIII": -0.09978715343803056, "ZIIZIIII": 0.07586880501068866, "IZIZIIII": 0.18660044940983725, "IIZZIIII": 0.18660044940983725, "ZZZZIIII": 0.11665680849714476, "IIIIZIII": 0.007525926569094907, "ZIIIZIII": 0.1016351219520572, "IZIIZIII": 0.1743055628825621, "IIZIZIII": 0.1743055628825621, "ZZZIZIII": 0.13171631056894836, "IIIZZIII": 0.07173353440885304, "ZZIZZIII": 0.2807181523319286, "ZIZZZIII": 0.28071815233192865, "IZZZZIII": 0.12449937436979207, "ZZZZZIII": 2.2326894762070655, "IIIIIZII": -0.35294310326839073, "ZIIIIZII": 0.14110689972918977, "IZIIIZII": 0.18051698701762003, "IIZIIZII": 0.18051698701762003, "IIIZIZII": 0.08763436764432288, "IIIIZZII": 0.13200755939570438, "ZZZZZZII": 0.12905097323837822, "IIIIIIZI": -0.09978715343803066, "ZIIIIIZI": 0.08763436764432288, "IZIIIIZI": 0.18660044940983725, "IIZIIIZI": 0.18660044940983725, "IIIZIIZI": 0.11728543760722533, "IIIIZIZI": 0.0801139841758377, "ZZZZZIZI": 0.1386541648118069, "IIIIIZZI": 0.07586880501068866, "IZZIIZZI": -0.11665680849714476, "IIIIIIIZ": 0.007525926569095283, "ZIIIIIIZ": 0.13200755939570438, "IZIIIIIZ": 0.1743055628825621, "IIZIIIIZ": 0.1743055628825621, "IIIZIIIZ": 0.0801139841758377, "IIIIZIIZ": 0.1334494770375008, "ZZZZZIIZ": 0.12192000865220289, "IIIIIZIZ": 0.1016351219520572, "IZZIIZIZ": -0.13171631056894836, "IIIIIIZZ": 0.07173353440885304, "IZZIIIZZ": -0.12449937436979207, "IZIIIZZZ": -0.2807181523319286, "IIZIIZZZ": -0.28071815233192865, "IZZIIZZZ": -2.2326894762070637, "ZZZIIZZZ": -0.12905097323837822, "IZZZIZZZ": -0.1386541648118069, "IZZIZZZZ": -0.12192000865220289, "ZIIZZZZZ": -0.5688678285775044, "XIIIIIII": 0.005754516220628309, "XZIIIIII": 0.0032529747239213756, "XIZIIIII": 0.003252974723921371, "XIIZIIII": 0.002867079719744399, "XZZZIIII": 0.0036112358293886276, "XIIIZIII": -0.0036112358293886276, "XZZIZIII": -0.002867079719744399, "XZIZZIII": -0.003252974723921371, "XIZZZIII": -0.0032529747239213756, "XZZZZIII": -0.005754516220628309, "XIIIIZII": -0.001636596594705354, "XZZZZZII": 0.001636596594705354, "XIIIIIZI": 0.004323460754637283, "XZZZZIZI": -0.004323460754637283, "XIIIIIIZ": -0.002768641944967289, "XZZZZIIZ": 0.002768641944967289, "XZZIIZZZ": -0.024194287318788647, "XIIZZZZZ": 0.024194287318788647, "ZXIIIZII": 0.0038990112326669937, "IXZZZZII": -0.0038990112326669937, "ZXZIIIZZ": 0.0038990112326669937, "IXIZZIZZ": -0.0038990112326669937, "XXIIIZII": 0.002320077067046948, "YYIIIZII": 0.002320077067046948, "XXZIIIZZ": 0.002320077067046948, "YYZIIIZZ": 0.002320077067046948, "ZIXIIZII": 0.003899011232666993, "IZXZZZII": -0.003899011232666993, "ZZXIIIZZ": 0.003899011232666993, "IIXZZIZZ": -0.003899011232666993, "XIXIIZII": 0.0023200770670469477, "YIYIIZII": 0.0023200770670469477, "XZXIIIZZ": 0.0023200770670469477, "YZYIIIZZ": 0.0023200770670469477, "IXXIIIII": 0.012124689610585541, "IYYIIIII": 0.012124689610585541, "IIIXIIII": 0.003226680299539397, "ZZIXIIII": -0.006561747386055409, "ZIZXIIII": -0.006561747386055411, "IZZXIIII": -0.005677542118872836, "ZZZXIIII": -0.029695196315292865, "IIIXZIII": 0.029695196315292865, "ZIIXZIII": 0.005677542118872836, "IZIXZIII": 0.006561747386055411, "IIZXZIII": 0.006561747386055409, "ZZZXZIII": -0.003226680299539397, "ZZZXIZII": -0.0038714594702047487, "IIIXZZII": 0.0038714594702047487, "ZZZXIIZI": 0.001105061985848848, "IIIXZIZI": -0.001105061985848848, "ZZZXIIIZ": -0.004644780393997907, "IIIXZIIZ": 0.004644780393997907, "ZIIXIZZZ": 0.04339117001443506, "IZZXZZZZ": -0.04339117001443506, "XZIXIIII": -0.012059716082661796, "XIZXIIII": -0.01205971608266183, "XZZXIIII": 0.015643717195832314, "YZIYIIII": -0.012059716082661796, "YIZYIIII": -0.01205971608266183, "YZZYIIII": 0.015643717195832314, "XIIXZIII": 0.01325953975356941, "XZZXZIII": 0.0025857469846305666, "YIIYZIII": 0.01325953975356941, "YZZYZIII": 0.0025857469846305666, "XZZXIZII": 0.013710100796678944, "YZZYIZII": 0.013710100796678944, "XZZXIIZI": -0.0143294759862369, "YZZYIIZI": -0.0143294759862369, "XZZXIIIZ": 0.01403682057535171, "YZZYIIIZ": 0.01403682057535171, "XIIXIZZZ": 0.012458118273386736, "YIIYIZZZ": 0.012458118273386736, "IXZXIZII": -0.003516918843870648, "IYZYIZII": -0.003516918843870648, "IXIXIIZZ": -0.003516918843870648, "IYIYIIZZ": -0.003516918843870648, "IZXXIZII": -0.003516918843870648, "IZYYIZII": -0.003516918843870648, "IIXXIIZZ": -0.003516918843870648, "IIYYIIZZ": -0.003516918843870648, "IIIIXIII": 0.020286293563833796, "ZIIIXIII": 0.0004207592958683987, "IZIIXIII": 0.006407928447411084, "IIZIXIII": 0.006407928447411082, "ZZZIXIII": -0.0039991389794429445, "IIIZXIII": 0.0039991389794429445, "ZZIZXIII": -0.006407928447411082, "ZIZZXIII": -0.006407928447411084, "IZZZXIII": -0.0004207592958683987, "ZZZZXIII": -0.020286293563833796, "IIIIXZII": 7.678470168410705e-05, "ZZZZXZII": -7.678470168410705e-05, "IIIIXIZI": 0.0033892404855171547, "ZZZZXIZI": -0.0033892404855171547, "IIIIXIIZ": -0.0006456917216631415, "ZZZZXIIZ": 0.0006456917216631415, "IZZIXZZZ": -0.041633765657190736, "ZIIZXZZZ": 0.041633765657190736, "XIIIXIII": -0.025076347628875714, "XZZIXIII": 0.01371694092618533, "XZIZXIII": 0.01897754098412074, "XIZZXIII": 0.01897754098412076, "XZZZXIII": 0.003167024146395613, "YIIIYIII": -0.025076347628875714, "YZZIYIII": 0.01371694092618533, "YZIZYIII": 0.01897754098412074, "YIZZYIII": 0.01897754098412076, "YZZZYIII": 0.003167024146395613, "XZZZXZII": -0.0229151475857032, "YZZZYZII": -0.0229151475857032, "XZZZXIZI": 0.0066767713447922206, "YZZZYIZI": 0.0066767713447922206, "XZZZXIIZ": -0.01560051990273679, "YZZZYIIZ": -0.01560051990273679, "XIIZXZZZ": -0.029124843044182894, "YIIZYZZZ": -0.029124843044182894, "IXZZXZII": -0.0033204949608824125, "IYZZYZII": -0.0033204949608824125, "IXIZXIZZ": -0.0033204949608824125, "IYIZYIZZ": -0.0033204949608824125, "IZXZXZII": -0.003320494960882412, "IZYZYZII": -0.003320494960882412, "IIXZXIZZ": -0.003320494960882412, "IIYZYIZZ": -0.003320494960882412, "IIIXXIII": -0.009137884330565973, "ZIIXXIII": 0.004614026527469913, "IZIXXIII": -0.0013584612206930524, "IIZXXIII": -0.0013584612206930516, "ZZZXXIII": 0.005316582896471577, "IIIYYIII": -0.009137884330565973, "ZIIYYIII": 0.004614026527469913, "IZIYYIII": -0.0013584612206930524, "IIZYYIII": -0.0013584612206930516, "ZZZYYIII": 0.005316582896471577, "IIIXXZII": 0.016128325297759132, "IIIYYZII": 0.016128325297759132, "IIIXXIZI": -0.006923408210758977, "IIIYYIZI": -0.006923408210758977, "IIIXXIIZ": 0.016628419081743305, "IIIYYIIZ": 0.016628419081743305, "IZZXXZZZ": 0.00934769900554811, "IZZYYZZZ": 0.00934769900554811, "XIIXXIII": -0.0026326854062487886, "XZZXXIII": -0.0026326854062487886, "YIIYXIII": -0.002475203482315826, "YZZYXIII": -0.002475203482315826, "XIIYYIII": -0.00015748192393296134, "XZZYYIII": -0.00015748192393296134, "IIIIIXII": 0.0057545162206283015, "ZIIIIXII": -0.001636596594705354, "IZIIIXII": 0.0032529747239213756, "IIZIIXII": 0.003252974723921371, "IIIZIXII": 0.004323460754637283, "IIIIZXII": -0.002768641944967289, "ZZZZZXII": 0.024194287318788647, "IIIIIXZI": 0.002867079719744399, "IZZIIXZI": -0.0036112358293886276, "IIIIIXIZ": -0.0036112358293886276, "IZZIIXIZ": 0.002867079719744399, "IZIIIXZZ": 0.003252974723921371, "IIZIIXZZ": 0.0032529747239213756, "IZZIIXZZ": 0.0057545162206283015, "ZZZIIXZZ": -0.001636596594705354, "IZZZIXZZ": 0.004323460754637283, "IZZIZXZZ": -0.002768641944967289, "ZIIZZXZZ": 0.024194287318788647, "XIIIIXII": 0.004551598868586045, "XZZZZXII": -0.004551598868586045, "XZZIIXZZ": 0.004551598868586045, "XIIZZXZZ": -0.004551598868586045, "ZXIIIXII": 0.002320077067046948, "IXZZZXII": -0.002320077067046948, "ZYIIIYII": 0.002320077067046948, "IYZZZYII": -0.002320077067046948, "XXIIIXII": 0.006677526532255746, "YYIIIXII": 0.006677526532255746, "YXIIIYII": -0.006677526532255746, "XYIIIYII": 0.006677526532255746, "ZIXIIXII": 0.0023200770670469477, "IZXZZXII": -0.0023200770670469477, "ZIYIIYII": 0.0023200770670469477, "IZYZZYII": -0.0023200770670469477, "XIXIIXII": 0.006677526532255745, "YIYIIXII": 0.006677526532255745, "YIXIIYII": -0.006677526532255745, "XIYIIYII": 0.006677526532255745, "ZZZXIXII": -0.0008014214801826778, "IIIXZXII": 0.0008014214801826778, "ZIIXIXZZ": -0.0008014214801826778, "IZZXZXZZ": 0.0008014214801826778, "XZZXIXII": -0.001806082648668084, "YZZYIXII": -0.001806082648668084, "XIIXIXZZ": -0.001806082648668084, "YIIYIXZZ": -0.001806082648668084, "IXZXIXII": -0.0037175433521450907, "IYZYIXII": -0.0037175433521450907, "IYZXIYII": -0.0037175433521450907, "IXZYIYII": 0.0037175433521450907, "IZXXIXII": -0.0037175433521450885, "IZYYIXII": -0.0037175433521450885, "IZYXIYII": -0.0037175433521450885, "IZXYIYII": 0.0037175433521450885, "IIIIXXII": 0.004048495415307176, "ZZZZXXII": -0.004048495415307176, "IZZIXXZZ": 0.004048495415307176, "ZIIZXXZZ": -0.004048495415307176, "XZZZXXII": -0.00034397459418429154, "YZZZYXII": -0.00034397459418429154, "XIIZXXZZ": -0.00034397459418429154, "YIIZYXZZ": -0.00034397459418429154, "IXZZXXII": -0.007501985852005987, "IYZZYXII": -0.007501985852005987, "IYZZXYII": -0.007501985852005987, "IXZZYYII": 0.007501985852005987, "IZXZXXII": -0.007501985852005987, "IZYZYXII": -0.007501985852005987, "IZYZXYII": -0.007501985852005987, "IZXZYYII": 0.007501985852005987, "IIIXXXII": -0.001627885819004604, "IIIYYXII": -0.001627885819004604, "IZZXXXZZ": -0.001627885819004604, "IZZYYXZZ": -0.001627885819004604, "IIIIIIXI": -0.003226680299539397, "IZZIIIXI": -0.005677542118872836, "IZIIIZXI": -0.006561747386055409, "IIZIIZXI": -0.006561747386055411, "IZZIIZXI": -0.029695196315292865, "ZZZIIZXI": -0.0038714594702047487, "IZZZIZXI": 0.001105061985848848, "IZZIZZXI": -0.004644780393997907, "ZIIZZZXI": -0.04339117001443506, "IIIIIIXZ": -0.029695196315292865, "ZIIIIIXZ": -0.0038714594702047487, "IZIIIIXZ": -0.006561747386055411, "IIZIIIXZ": -0.006561747386055409, "IIIZIIXZ": 0.001105061985848848, "IIIIZIXZ": -0.004644780393997907, "ZZZZZIXZ": -0.04339117001443506, "IIIIIZXZ": -0.005677542118872836, "IZZIIZXZ": -0.003226680299539397, "XZZIIZXI": -0.0008014214801826776, "XIIZZZXI": 0.0008014214801826776, "XIIIIIXZ": -0.0008014214801826776, "XZZZZIXZ": 0.0008014214801826776, "ZXZIIIXI": -0.003516918843870648, "IXIZZIXI": 0.003516918843870648, "ZYZIIIYI": -0.003516918843870648, "IYIZZIYI": 0.003516918843870648, "XXZIIIXI": -0.0037175433521450907, "YYZIIIXI": -0.0037175433521450907, "YXZIIIYI": 0.0037175433521450907, "XYZIIIYI": -0.0037175433521450907, "ZZXIIIXI": -0.003516918843870648, "IIXZZIXI": 0.003516918843870648, "ZZYIIIYI": -0.003516918843870648, "IIYZZIYI": 0.003516918843870648, "XZXIIIXI": -0.0037175433521450885, "YZYIIIXI": -0.0037175433521450885, "YZXIIIYI": 0.0037175433521450885, "XZYIIIYI": -0.0037175433521450885, "ZIIXIZXI": 0.006937854242858532, "IZZXZZXI": -0.006937854242858532, "ZZZXIIXZ": 0.006937854242858532, "IIIXZIXZ": -0.006937854242858532, "XIIXIZXI": -0.0014563810348928816, "YIIYIZXI": -0.0014563810348928816, "XZZXIIXZ": -0.0014563810348928816, "YZZYIIXZ": -0.0014563810348928816, "IXIXIIXI": 0.013044696331502527, "IYIYIIXI": 0.013044696331502527, "IYIXIIYI": 0.013044696331502527, "IXIYIIYI": -0.013044696331502527, "IIXXIIXI": 0.013044696331502527, "IIYYIIXI": 0.013044696331502527, "IIYXIIYI": 0.013044696331502527, "IIXYIIYI": -0.013044696331502527, "IZZIXZXI": -0.004031116109076532, "ZIIZXZXI": 0.004031116109076532, "IIIIXIXZ": -0.004031116109076532, "ZZZZXIXZ": 0.004031116109076532, "XIIZXZXI": -0.0014704038950716424, "YIIZYZXI": -0.0014704038950716424, "XZZZXIXZ": -0.0014704038950716424, "YZZZYIXZ": -0.0014704038950716424, "IXIZXIXI": 0.007684988734663875, "IYIZYIXI": 0.007684988734663875, "IYIZXIYI": 0.007684988734663875, "IXIZYIYI": -0.007684988734663875, "IIXZXIXI": 0.007684988734663874, "IIYZYIXI": 0.007684988734663874, "IIYZXIYI": 0.007684988734663874, "IIXZYIYI": -0.007684988734663874, "IZZXXZXI": -0.0006098984939257908, "IZZYYZXI": -0.0006098984939257908, "IIIXXIXZ": -0.0006098984939257908, "IIIYYIXZ": -0.0006098984939257908, "IZIIIXXI": -0.012059716082661796, "IIZIIXXI": -0.01205971608266183, "IZZIIXXI": 0.015643717195832296, "ZZZIIXXI": 0.013710100796678944, "IZZZIXXI": -0.0143294759862369, "IZZIZXXI": 0.01403682057535171, "ZIIZZXXI": -0.012458118273386736, "IZIIIYYI": -0.012059716082661796, "IIZIIYYI": -0.01205971608266183, "IZZIIYYI": 0.015643717195832296, "ZZZIIYYI": 0.013710100796678944, "IZZZIYYI": -0.0143294759862369, "IZZIZYYI": 0.01403682057535171, "ZIIZZYYI": -0.012458118273386736, "IIIIIXXZ": -0.01325953975356941, "IZZIIXXZ": 0.0025857469846305666, "IIIIIYYZ": -0.01325953975356941, "IZZIIYYZ": 0.0025857469846305666, "XZZIIXXI": -0.001806082648668084, "XIIZZXXI": 0.001806082648668084, "XZZIIYYI": -0.001806082648668084, "XIIZZYYI": 0.001806082648668084, "ZIIXIXXI": -0.0014563810348928816, "IZZXZXXI": 0.0014563810348928816, "ZIIXIYYI": -0.0014563810348928816, "IZZXZYYI": 0.0014563810348928816, "XIIXIXXI": 0.01176556263363421, "YIIYIXXI": 0.01176556263363421, "XIIXIYYI": 0.01176556263363421, "YIIYIYYI": 0.01176556263363421, "IZZIXXXI": -0.001004799587244184, "ZIIZXXXI": 0.001004799587244184, "IZZIXYYI": -0.001004799587244184, "ZIIZXYYI": 0.001004799587244184, "XIIZXXXI": -0.011514298770289231, "YIIZYXXI": -0.011514298770289231, "XIIZXYYI": -0.011514298770289231, "YIIZYYYI": -0.011514298770289231, "IZZXXXXI": 0.0070401695813931174, "IZZYYXXI": 0.0070401695813931174, "IZZXXYYI": 0.0070401695813931174, "IZZYYYYI": 0.0070401695813931174, "IIIIIIIX": -0.02028629356383374, "ZIIIIIIX": -7.678470168410705e-05, "IZIIIIIX": -0.006407928447411084, "IIZIIIIX": -0.006407928447411082, "IIIZIIIX": -0.0033892404855171547, "IIIIZIIX": 0.0006456917216631415, "ZZZZZIIX": -0.041633765657190736, "IIIIIZIX": -0.0004207592958683987, "IZZIIZIX": -0.0039991389794429445, "IIIIIIZX": -0.0039991389794429445, "IZZIIIZX": -0.0004207592958683987, "IZIIIZZX": -0.006407928447411082, "IIZIIZZX": -0.006407928447411084, "IZZIIZZX": -0.02028629356383374, "ZZZIIZZX": -7.678470168410705e-05, "IZZZIZZX": -0.0033892404855171547, "IZZIZZZX": 0.0006456917216631415, "ZIIZZZZX": -0.041633765657190736, "XIIIIIIX": -0.004048495415307175, "XZZZZIIX": 0.004048495415307175, "XZZIIZZX": -0.004048495415307175, "XIIZZZZX": 0.004048495415307175, "ZXZIIIZX": -0.003320494960882412, "IXIZZIZX": 0.003320494960882412, "ZYZIIIZY": -0.003320494960882412, "IYIZZIZY": 0.003320494960882412, "XXZIIIZX": -0.007501985852005987, "YYZIIIZX": -0.007501985852005987, "YXZIIIZY": 0.007501985852005987, "XYZIIIZY": -0.007501985852005987, "ZZXIIIZX": -0.003320494960882412, "IIXZZIZX": 0.003320494960882412, "ZZYIIIZY": -0.003320494960882412, "IIYZZIZY": 0.003320494960882412, "XZXIIIZX": -0.007501985852005987, "YZYIIIZX": -0.007501985852005987, "YZXIIIZY": 0.007501985852005987, "XZYIIIZY": -0.007501985852005987, "ZZZXIIIX": 0.004031116109076532, "IIIXZIIX": -0.004031116109076532, "ZIIXIZZX": 0.004031116109076532, "IZZXZZZX": -0.004031116109076532, "XZZXIIIX": 0.001004799587244184, "YZZYIIIX": 0.001004799587244184, "XIIXIZZX": 0.001004799587244184, "YIIYIZZX": 0.001004799587244184, "IXIXIIZX": 0.007684988734663875, "IYIYIIZX": 0.007684988734663875, "IYIXIIZY": 0.007684988734663875, "IXIYIIZY": -0.007684988734663875, "IIXXIIZX": 0.007684988734663874, "IIYYIIZX": 0.007684988734663874, "IIYXIIZY": 0.007684988734663874, "IIXYIIZY": -0.007684988734663874, "IIIIXIIX": -0.005263200155058137, "ZZZZXIIX": 0.005263200155058137, "IZZIXZZX": -0.005263200155058137, "ZIIZXZZX": 0.005263200155058137, "XZZZXIIX": -0.0008425938844213385, "YZZZYIIX": -0.0008425938844213385, "XIIZXZZX": -0.0008425938844213385, "YIIZYZZX": -0.0008425938844213385, "IXIZXIZX": 0.0107398141485451, "IYIZYIZX": 0.0107398141485451, "IYIZXIZY": 0.0107398141485451, "IXIZYIZY": -0.0107398141485451, "IIXZXIZX": 0.0107398141485451, "IIYZYIZX": 0.0107398141485451, "IIYZXIZY": 0.0107398141485451, "IIXZYIZY": -0.0107398141485451, "IIIXXIIX": 0.0014181000944585096, "IIIYYIIX": 0.0014181000944585096, "IZZXXZZX": 0.0014181000944585096, "IZZYYZZX": 0.0014181000944585096, "IIIIIXIX": 0.025076347628875714, "IZZIIXIX": 0.01371694092618533, "IZIIIXZX": 0.01897754098412074, "IIZIIXZX": 0.01897754098412076, "IZZIIXZX": 0.0031670241463956266, "ZZZIIXZX": -0.0229151475857032, "IZZZIXZX": 0.0066767713447922206, "IZZIZXZX": -0.01560051990273679, "ZIIZZXZX": 0.029124843044182894, "IIIIIYIY": 0.025076347628875714, "IZZIIYIY": 0.01371694092618533, "IZIIIYZY": 0.01897754098412074, "IIZIIYZY": 0.01897754098412076, "IZZIIYZY": 0.0031670241463956266, "ZZZIIYZY": -0.0229151475857032, "IZZZIYZY": 0.0066767713447922206, "IZZIZYZY": -0.01560051990273679, "ZIIZZYZY": 0.029124843044182894, "XZZIIXZX": -0.00034397459418429154, "XIIZZXZX": 0.00034397459418429154, "XZZIIYZY": -0.00034397459418429154, "XIIZZYZY": 0.00034397459418429154, "ZIIXIXZX": -0.0014704038950716424, "IZZXZXZX": 0.0014704038950716424, "ZIIXIYZY": -0.0014704038950716424, "IZZXZYZY": 0.0014704038950716424, "XIIXIXZX": -0.011514298770289231, "YIIYIXZX": -0.011514298770289231, "XIIXIYZY": -0.011514298770289231, "YIIYIYZY": -0.011514298770289231, "IZZIXXZX": 0.0008425938844213385, "ZIIZXXZX": -0.0008425938844213385, "IZZIXYZY": 0.0008425938844213385, "ZIIZXYZY": -0.0008425938844213385, "XIIZXXZX": 0.03037243744364719, "YIIZYXZX": 0.03037243744364719, "XIIZXYZY": 0.03037243744364719, "YIIZYYZY": 0.03037243744364719, "IZZXXXZX": -0.011451073590721143, "IZZYYXZX": -0.011451073590721143, "IZZXXYZY": -0.011451073590721143, "IZZYYYZY": -0.011451073590721143, "IIIIIIXX": -0.009137884330565973, "ZIIIIIXX": 0.016128325297759132, "IZIIIIXX": -0.0013584612206930524, "IIZIIIXX": -0.0013584612206930516, "IIIZIIXX": -0.006923408210758977, "IIIIZIXX": 0.016628419081743305, "ZZZZZIXX": -0.00934769900554811, "IIIIIZXX": 0.004614026527469913, "IZZIIZXX": -0.005316582896471577, "IIIIIIYY": -0.009137884330565973, "ZIIIIIYY": 0.016128325297759132, "IZIIIIYY": -0.0013584612206930524, "IIZIIIYY": -0.0013584612206930516, "IIIZIIYY": -0.006923408210758977, "IIIIZIYY": 0.016628419081743305, "ZZZZZIYY": -0.00934769900554811, "IIIIIZYY": 0.004614026527469913, "IZZIIZYY": -0.005316582896471577, "XIIIIIXX": -0.001627885819004604, "XZZZZIXX": 0.001627885819004604, "XIIIIIYY": -0.001627885819004604, "XZZZZIYY": 0.001627885819004604, "ZZZXIIXX": -0.0006098984939257908, "IIIXZIXX": 0.0006098984939257908, "ZZZXIIYY": -0.0006098984939257908, "IIIXZIYY": 0.0006098984939257908, "XZZXIIXX": 0.0070401695813931174, "YZZYIIXX": 0.0070401695813931174, "XZZXIIYY": 0.0070401695813931174, "YZZYIIYY": 0.0070401695813931174, "IIIIXIXX": -0.0014181000944585096, "ZZZZXIXX": 0.0014181000944585096, "IIIIXIYY": -0.0014181000944585096, "ZZZZXIYY": 0.0014181000944585096, "XZZZXIXX": -0.011451073590721143, "YZZZYIXX": -0.011451073590721143, "XZZZXIYY": -0.011451073590721143, "YZZZYIYY": -0.011451073590721143, "IIIXXIXX": 0.008380449766984654, "IIIYYIXX": 0.008380449766984654, "IIIXXIYY": 0.008380449766984654, "IIIYYIYY": 0.008380449766984654, "IIIIIXXX": -0.0026326854062487886, "IZZIIXXX": 0.0026326854062487886, "IIIIIYYX": -0.002475203482315826, "IZZIIYYX": 0.002475203482315826, "IIIIIXYY": -0.00015748192393296134, "IZZIIXYY": 0.00015748192393296134}, "ansatze": {"uccs": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967}, "uccsd": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZYIIIZII": -0.24999999999999983, "IYZZZZII": 0.24999999999999983, "ZYZIIIZZ": -0.24999999999999983, "IYIZZIZZ": 0.24999999999999983, "ZIYIIZII": -0.24999999999999983, "IZYZZZII": 0.24999999999999983, "ZZYIIIZZ": -0.24999999999999983, "IIYZZIZZ": 0.24999999999999983, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IYZZXZII": 0.24999999999999983, "IXZZYZII": -0.24999999999999983, "IYIZXIZZ": 0.24999999999999983, "IXIZYIZZ": -0.24999999999999983, "IZYZXZII": 0.24999999999999983, "IZXZYZII": -0.24999999999999983, "IIYZXIZZ": 0.24999999999999983, "IIXZYIZZ": -0.24999999999999983, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "YIIXXIII": 0.12499999999999992, "YZZXXIII": 0.12499999999999992, "XIIYXIII": 0.12499999999999992, "XZZYXIII": 0.12499999999999992, "XIIXYIII": -0.12499999999999992, "XZZXYIII": -0.12499999999999992, "YIIYYIII": 0.12499999999999992, "YZZYYIII": 0.12499999999999992, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": 0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": 0.12499999999999992, "YZZIIXZZ": -0.12499999999999992, "YIIZZXZZ": 0.12499999999999992, "XZZIIYZZ": -0.12499999999999992, "XIIZZYZZ": 0.12499999999999992, "ZZZYIXII": -0.12499999999999992, "IIIYZXII": 0.12499999999999992, "ZZZXIYII": -0.12499999999999992, "IIIXZYII": 0.12499999999999992, "ZIIYIXZZ": -0.12499999999999992, "IZZYZXZZ": 0.12499999999999992, "ZIIXIYZZ": -0.12499999999999992, "IZZXZYZZ": 0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": 0.12499999999999992, "XIIZYXZZ": -0.12499999999999992, "XIIZXYZZ": 0.12499999999999992, "YIIZYYZZ": 0.12499999999999992, "IIIYXXII": 0.12499999999999992, "IIIXYXII": -0.12499999999999992, "IIIXXYII": 0.12499999999999992, "IIIYYYII": 0.12499999999999992, "IZZYXXZZ": 0.12499999999999992, "IZZXYXZZ": -0.12499999999999992, "IZZXXYZZ": 0.12499999999999992, "IZZYYYZZ": 0.12499999999999992, "ZYZIIIXI": 0.24999999999999983, "IYIZZIXI": -0.24999999999999983, "ZXZIIIYI": -0.24999999999999983, "IXIZZIYI": 0.24999999999999983, "ZZYIIIXI": 0.24999999999999983, "IIYZZIXI": -0.24999999999999983, "ZZXIIIYI": -0.24999999999999983, "IIXZZIYI": 0.24999999999999983, "IYIZXIXI": -0.24999999999999983, "IXIZYIXI": 0.24999999999999983, "IXIZXIYI": 0.24999999999999983, "IYIZYIYI": 0.24999999999999983, "IIYZXIXI": -0.24999999999999983, "IIXZYIXI": 0.24999999999999983, "IIXZXIYI": 0.24999999999999983, "IIYZYIYI": 0.24999999999999983, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "YZZIIXXI": 0.12499999999999992, "YIIZZXXI": -0.12499999999999992, "XZZIIYXI": 0.12499999999999992, "XIIZZYXI": -0.12499999999999992, "XZZIIXYI": -0.12499999999999992, "XIIZZXYI": 0.12499999999999992, "YZZIIYYI": 0.12499999999999992, "YIIZZYYI": -0.12499999999999992, "ZIIYIXXI": 0.12499999999999992, "IZZYZXXI": -0.12499999999999992, "ZIIXIYXI": 0.12499999999999992, "IZZXZYXI": -0.12499999999999992, "ZIIXIXYI": -0.12499999999999992, "IZZXZXYI": 0.12499999999999992, "ZIIYIYYI": 0.12499999999999992, "IZZYZYYI": -0.12499999999999992, "YIIZXXXI": -0.12499999999999992, "XIIZYXXI": 0.12499999999999992, "XIIZXYXI": -0.12499999999999992, "YIIZYYXI": -0.12499999999999992, "XIIZXXYI": 0.12499999999999992, "YIIZYXYI": 0.12499999999999992, "YIIZXYYI": -0.12499999999999992, "XIIZYYYI": 0.12499999999999992, "IZZYXXXI": -0.12499999999999992, "IZZXYXXI": 0.12499999999999992, "IZZXXYXI": -0.12499999999999992, "IZZYYYXI": -0.12499999999999992, "IZZXXXYI": 0.12499999999999992, "IZZYYXYI": 0.12499999999999992, "IZZYXYYI": -0.12499999999999992, "IZZXYYYI": 0.12499999999999992, "ZYZIIIZX": 0.24999999999999983, "IYIZZIZX": -0.24999999999999983, "ZXZIIIZY": -0.24999999999999983, "IXIZZIZY": 0.24999999999999983, "ZZYIIIZX": 0.24999999999999983, "IIYZZIZX": -0.24999999999999983, "ZZXIIIZY": -0.24999999999999983, "IIXZZIZY": 0.24999999999999983, "IYIZXIZX": -0.24999999999999983, "IXIZYIZX": 0.24999999999999983, "IXIZXIZY": 0.24999999999999983, "IYIZYIZY": 0.24999999999999983, "IIYZXIZX": -0.24999999999999983, "IIXZYIZX": 0.24999999999999983, "IIXZXIZY": 0.24999999999999983, "IIYZYIZY": 0.24999999999999983, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": -0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": -0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": 0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": -0.12499999999999992, "ZIIYIXZX": 0.12499999999999992, "IZZYZXZX": -0.12499999999999992, "ZIIXIYZX": 0.12499999999999992, "IZZXZYZX": -0.12499999999999992, "ZIIXIXZY": -0.12499999999999992, "IZZXZXZY": 0.12499999999999992, "ZIIYIYZY": 0.12499999999999992, "IZZYZYZY": -0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992, "IZZYXXZX": -0.12499999999999992, "IZZXYXZX": 0.12499999999999992, "IZZXXYZX": -0.12499999999999992, "IZZYYYZX": -0.12499999999999992, "IZZXXXZY": 0.12499999999999992, "IZZYYXZY": 0.12499999999999992, "IZZYXYZY": -0.12499999999999992, "IZZXYYZY": 0.12499999999999992}, "uccsdt": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZYIIIZII": -0.24999999999999983, "IYZZZZII": 0.24999999999999983, "ZYZIIIZZ": -0.24999999999999983, "IYIZZIZZ": 0.24999999999999983, "ZIYIIZII": -0.24999999999999983, "IZYZZZII": 0.24999999999999983, "ZZYIIIZZ": -0.24999999999999983, "IIYZZIZZ": 0.24999999999999983, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IYZZXZII": 0.24999999999999983, "IXZZYZII": -0.24999999999999983, "IYIZXIZZ": 0.24999999999999983, "IXIZYIZZ": -0.24999999999999983, "YXIIXZII": -0.06249999999999996, "XYIIXZII": -0.06249999999999996, "YXZZXZII": -0.06249999999999996, "XYZZXZII": -0.06249999999999996, "XXIIYZII": 0.06249999999999996, "YYIIYZII": -0.06249999999999996, "XXZZYZII": 0.06249999999999996, "YYZZYZII": -0.06249999999999996, "YXZIXIZZ": -0.06249999999999996, "XYZIXIZZ": -0.06249999999999996, "YXIZXIZZ": -0.06249999999999996, "XYIZXIZZ": -0.06249999999999996, "XXZIYIZZ": 0.06249999999999996, "YYZIYIZZ": -0.06249999999999996, "XXIZYIZZ": 0.06249999999999996, "YYIZYIZZ": -0.06249999999999996, "IZYZXZII": 0.24999999999999983, "IZXZYZII": -0.24999999999999983, "IIYZXIZZ": 0.24999999999999983, "IIXZYIZZ": -0.24999999999999983, "YIXIXZII": -0.06249999999999996, "XIYIXZII": -0.06249999999999996, "YZXZXZII": -0.06249999999999996, "XZYZXZII": -0.06249999999999996, "XIXIYZII": 0.06249999999999996, "YIYIYZII": -0.06249999999999996, "XZXZYZII": 0.06249999999999996, "YZYZYZII": -0.06249999999999996, "YZXIXIZZ": -0.06249999999999996, "XZYIXIZZ": -0.06249999999999996, "YIXZXIZZ": -0.06249999999999996, "XIYZXIZZ": -0.06249999999999996, "XZXIYIZZ": 0.06249999999999996, "YZYIYIZZ": -0.06249999999999996, "XIXZYIZZ": 0.06249999999999996, "YIYZYIZZ": -0.06249999999999996, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "YIIXXIII": 0.12499999999999992, "YZZXXIII": 0.12499999999999992, "XIIYXIII": 0.12499999999999992, "XZZYXIII": 0.12499999999999992, "XIIXYIII": -0.12499999999999992, "XZZXYIII": -0.12499999999999992, "YIIYYIII": 0.12499999999999992, "YZZYYIII": 0.12499999999999992, "ZYIXXZII": -0.06249999999999996, "IYZXXZII": -0.06249999999999996, "ZXIYXZII": -0.06249999999999996, "IXZYXZII": -0.06249999999999996, "ZXIXYZII": 0.06249999999999996, "IXZXYZII": 0.06249999999999996, "ZYIYYZII": -0.06249999999999996, "IYZYYZII": -0.06249999999999996, "IYIXXIZZ": -0.06249999999999996, "ZYZXXIZZ": -0.06249999999999996, "IXIYXIZZ": -0.06249999999999996, "ZXZYXIZZ": -0.06249999999999996, "IXIXYIZZ": 0.06249999999999996, "ZXZXYIZZ": 0.06249999999999996, "IYIYYIZZ": -0.06249999999999996, "ZYZYYIZZ": -0.06249999999999996, "ZIYXXZII": -0.06249999999999996, "IZYXXZII": -0.06249999999999996, "ZIXYXZII": -0.06249999999999996, "IZXYXZII": -0.06249999999999996, "ZIXXYZII": 0.06249999999999996, "IZXXYZII": 0.06249999999999996, "ZIYYYZII": -0.06249999999999996, "IZYYYZII": -0.06249999999999996, "IIYXXIZZ": -0.06249999999999996, "ZZYXXIZZ": -0.06249999999999996, "IIXYXIZZ": -0.06249999999999996, "ZZXYXIZZ": -0.06249999999999996, "IIXXYIZZ": 0.06249999999999996, "ZZXXYIZZ": 0.06249999999999996, "IIYYYIZZ": -0.06249999999999996, "ZZYYYIZZ": -0.06249999999999996, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": 0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": 0.12499999999999992, "YZZIIXZZ": -0.12499999999999992, "YIIZZXZZ": 0.12499999999999992, "XZZIIYZZ": -0.12499999999999992, "XIIZZYZZ": 0.12499999999999992, "ZZZYIXII": -0.12499999999999992, "IIIYZXII": 0.12499999999999992, "ZZZXIYII": -0.12499999999999992, "IIIXZYII": 0.12499999999999992, "ZIIYIXZZ": -0.12499999999999992, "IZZYZXZZ": 0.12499999999999992, "ZIIXIYZZ": -0.12499999999999992, "IZZXZYZZ": 0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": 0.12499999999999992, "XIIZYXZZ": -0.12499999999999992, "XIIZXYZZ": 0.12499999999999992, "YIIZYYZZ": 0.12499999999999992, "IIIYXXII": 0.12499999999999992, "IIIXYXII": -0.12499999999999992, "IIIXXYII": 0.12499999999999992, "IIIYYYII": 0.12499999999999992, "IZZYXXZZ": 0.12499999999999992, "IZZXYXZZ": -0.12499999999999992, "IZZXXYZZ": 0.12499999999999992, "IZZYYYZZ": 0.12499999999999992, "YIIXXXII": -0.03124999999999998, "YZZXXXII": -0.03124999999999998, "XIIYXXII": -0.03124999999999998, "XZZYXXII": -0.03124999999999998, "XIIXYXII": 0.03124999999999998, "XZZXYXII": 0.03124999999999998, "YIIYYXII": -0.03124999999999998, "YZZYYXII": -0.03124999999999998, "XIIXXYII": -0.03124999999999998, "XZZXXYII": -0.03124999999999998, "YIIYXYII": 0.03124999999999998, "YZZYXYII": 0.03124999999999998, "YIIXYYII": -0.03124999999999998, "YZZXYYII": -0.03124999999999998, "XIIYYYII": -0.03124999999999998, "XZZYYYII": -0.03124999999999998, "YIIXXXZZ": -0.03124999999999998, "YZZXXXZZ": -0.03124999999999998, "XIIYXXZZ": -0.03124999999999998, "XZZYXXZZ": -0.03124999999999998, "XIIXYXZZ": 0.03124999999999998, "XZZXYXZZ": 0.03124999999999998, "YIIYYXZZ": -0.03124999999999998, "YZZYYXZZ": -0.03124999999999998, "XIIXXYZZ": -0.03124999999999998, "XZZXXYZZ": -0.03124999999999998, "YIIYXYZZ": 0.03124999999999998, "YZZYXYZZ": 0.03124999999999998, "YIIXYYZZ": -0.03124999999999998, "YZZXYYZZ": -0.03124999999999998, "XIIYYYZZ": -0.03124999999999998, "XZZYYYZZ": -0.03124999999999998, "ZYZIIIXI": 0.24999999999999983, "IYIZZIXI": -0.24999999999999983, "ZXZIIIYI": -0.24999999999999983, "IXIZZIYI": 0.24999999999999983, "ZZYIIIXI": 0.24999999999999983, "IIYZZIXI": -0.24999999999999983, "ZZXIIIYI": -0.24999999999999983, "IIXZZIYI": 0.24999999999999983, "IYIZXIXI": -0.24999999999999983, "IXIZYIXI": 0.24999999999999983, "IXIZXIYI": 0.24999999999999983, "IYIZYIYI": 0.24999999999999983, "YXZIXIXI": 0.06249999999999996, "XYZIXIXI": 0.06249999999999996, "YXIZXIXI": 0.06249999999999996, "XYIZXIXI": 0.06249999999999996, "XXZIYIXI": -0.06249999999999996, "YYZIYIXI": 0.06249999999999996, "XXIZYIXI": -0.06249999999999996, "YYIZYIXI": 0.06249999999999996, "XXZIXIYI": -0.06249999999999996, "YYZIXIYI": 0.06249999999999996, "XXIZXIYI": -0.06249999999999996, "YYIZXIYI": 0.06249999999999996, "YXZIYIYI": -0.06249999999999996, "XYZIYIYI": -0.06249999999999996, "YXIZYIYI": -0.06249999999999996, "XYIZYIYI": -0.06249999999999996, "IIYZXIXI": -0.24999999999999983, "IIXZYIXI": 0.24999999999999983, "IIXZXIYI": 0.24999999999999983, "IIYZYIYI": 0.24999999999999983, "YZXIXIXI": 0.06249999999999996, "XZYIXIXI": 0.06249999999999996, "YIXZXIXI": 0.06249999999999996, "XIYZXIXI": 0.06249999999999996, "XZXIYIXI": -0.06249999999999996, "YZYIYIXI": 0.06249999999999996, "XIXZYIXI": -0.06249999999999996, "YIYZYIXI": 0.06249999999999996, "XZXIXIYI": -0.06249999999999996, "YZYIXIYI": 0.06249999999999996, "XIXZXIYI": -0.06249999999999996, "YIYZXIYI": 0.06249999999999996, "YZXIYIYI": -0.06249999999999996, "XZYIYIYI": -0.06249999999999996, "YIXZYIYI": -0.06249999999999996, "XIYZYIYI": -0.06249999999999996, "IYIXXIXI": 0.06249999999999996, "ZYZXXIXI": 0.06249999999999996, "IXIYXIXI": 0.06249999999999996, "ZXZYXIXI": 0.06249999999999996, "IXIXYIXI": -0.06249999999999996, "ZXZXYIXI": -0.06249999999999996, "IYIYYIXI": 0.06249999999999996, "ZYZYYIXI": 0.06249999999999996, "IXIXXIYI": -0.06249999999999996, "ZXZXXIYI": -0.06249999999999996, "IYIYXIYI": 0.06249999999999996, "ZYZYXIYI": 0.06249999999999996, "IYIXYIYI": -0.06249999999999996, "ZYZXYIYI": -0.06249999999999996, "IXIYYIYI": -0.06249999999999996, "ZXZYYIYI": -0.06249999999999996, "IIYXXIXI": 0.06249999999999996, "ZZYXXIXI": 0.06249999999999996, "IIXYXIXI": 0.06249999999999996, "ZZXYXIXI": 0.06249999999999996, "IIXXYIXI": -0.06249999999999996, "ZZXXYIXI": -0.06249999999999996, "IIYYYIXI": 0.06249999999999996, "ZZYYYIXI": 0.06249999999999996, "IIXXXIYI": -0.06249999999999996, "ZZXXXIYI": -0.06249999999999996, "IIYYXIYI": 0.06249999999999996, "ZZYYXIYI": 0.06249999999999996, "IIYXYIYI": -0.06249999999999996, "ZZYXYIYI": -0.06249999999999996, "IIXYYIYI": -0.06249999999999996, "ZZXYYIYI": -0.06249999999999996, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "YZZIIXXI": 0.12499999999999992, "YIIZZXXI": -0.12499999999999992, "XZZIIYXI": 0.12499999999999992, "XIIZZYXI": -0.12499999999999992, "XZZIIXYI": -0.12499999999999992, "XIIZZXYI": 0.12499999999999992, "YZZIIYYI": 0.12499999999999992, "YIIZZYYI": -0.12499999999999992, "ZYZIIXXI": -0.06249999999999996, "IYIZZXXI": 0.06249999999999996, "ZXZIIYXI": -0.06249999999999996, "IXIZZYXI": 0.06249999999999996, "ZXZIIXYI": 0.06249999999999996, "IXIZZXYI": -0.06249999999999996, "ZYZIIYYI": -0.06249999999999996, "IYIZZYYI": 0.06249999999999996, "ZYIIIXXZ": 0.06249999999999996, "IYZZZXXZ": -0.06249999999999996, "ZXIIIYXZ": 0.06249999999999996, "IXZZZYXZ": -0.06249999999999996, "ZXIIIXYZ": -0.06249999999999996, "IXZZZXYZ": 0.06249999999999996, "ZYIIIYYZ": 0.06249999999999996, "IYZZZYYZ": -0.06249999999999996, "ZZYIIXXI": -0.06249999999999996, "IIYZZXXI": 0.06249999999999996, "ZZXIIYXI": -0.06249999999999996, "IIXZZYXI": 0.06249999999999996, "ZZXIIXYI": 0.06249999999999996, "IIXZZXYI": -0.06249999999999996, "ZZYIIYYI": -0.06249999999999996, "IIYZZYYI": 0.06249999999999996, "ZIYIIXXZ": 0.06249999999999996, "IZYZZXXZ": -0.06249999999999996, "ZIXIIYXZ": 0.06249999999999996, "IZXZZYXZ": -0.06249999999999996, "ZIXIIXYZ": -0.06249999999999996, "IZXZZXYZ": 0.06249999999999996, "ZIYIIYYZ": 0.06249999999999996, "IZYZZYYZ": -0.06249999999999996, "ZIIYIXXI": 0.12499999999999992, "IZZYZXXI": -0.12499999999999992, "ZIIXIYXI": 0.12499999999999992, "IZZXZYXI": -0.12499999999999992, "ZIIXIXYI": -0.12499999999999992, "IZZXZXYI": 0.12499999999999992, "ZIIYIYYI": 0.12499999999999992, "IZZYZYYI": -0.12499999999999992, "YIIZXXXI": -0.12499999999999992, "XIIZYXXI": 0.12499999999999992, "XIIZXYXI": -0.12499999999999992, "YIIZYYXI": -0.12499999999999992, "XIIZXXYI": 0.12499999999999992, "YIIZYXYI": 0.12499999999999992, "YIIZXYYI": -0.12499999999999992, "XIIZYYYI": 0.12499999999999992, "IYIZXXXI": 0.06249999999999996, "IXIZYXXI": -0.06249999999999996, "IXIZXYXI": 0.06249999999999996, "IYIZYYXI": 0.06249999999999996, "IXIZXXYI": -0.06249999999999996, "IYIZYXYI": -0.06249999999999996, "IYIZXYYI": 0.06249999999999996, "IXIZYYYI": -0.06249999999999996, "IYZZXXXZ": -0.06249999999999996, "IXZZYXXZ": 0.06249999999999996, "IXZZXYXZ": -0.06249999999999996, "IYZZYYXZ": -0.06249999999999996, "IXZZXXYZ": 0.06249999999999996, "IYZZYXYZ": 0.06249999999999996, "IYZZXYYZ": -0.06249999999999996, "IXZZYYYZ": 0.06249999999999996, "IIYZXXXI": 0.06249999999999996, "IIXZYXXI": -0.06249999999999996, "IIXZXYXI": 0.06249999999999996, "IIYZYYXI": 0.06249999999999996, "IIXZXXYI": -0.06249999999999996, "IIYZYXYI": -0.06249999999999996, "IIYZXYYI": 0.06249999999999996, "IIXZYYYI": -0.06249999999999996, "IZYZXXXZ": -0.06249999999999996, "IZXZYXXZ": 0.06249999999999996, "IZXZXYXZ": -0.06249999999999996, "IZYZYYXZ": -0.06249999999999996, "IZXZXXYZ": 0.06249999999999996, "IZYZYXYZ": 0.06249999999999996, "IZYZXYYZ": -0.06249999999999996, "IZXZYYYZ": 0.06249999999999996, "IZZYXXXI": -0.12499999999999992, "IZZXYXXI": 0.12499999999999992, "IZZXXYXI": -0.12499999999999992, "IZZYYYXI": -0.12499999999999992, "IZZXXXYI": 0.12499999999999992, "IZZYYXYI": 0.12499999999999992, "IZZYXYYI": -0.12499999999999992, "IZZXYYYI": 0.12499999999999992, "YIIXXXXI": 0.03124999999999998, "YZZXXXXI": 0.03124999999999998, "XIIYXXXI": 0.03124999999999998, "XZZYXXXI": 0.03124999999999998, "XIIXYXXI": -0.03124999999999998, "XZZXYXXI": -0.03124999999999998, "YIIYYXXI": 0.03124999999999998, "YZZYYXXI": 0.03124999999999998, "XIIXXYXI": 0.03124999999999998, "XZZXXYXI": 0.03124999999999998, "YIIYXYXI": -0.03124999999999998, "YZZYXYXI": -0.03124999999999998, "YIIXYYXI": 0.03124999999999998, "YZZXYYXI": 0.03124999999999998, "XIIYYYXI": 0.03124999999999998, "XZZYYYXI": 0.03124999999999998, "XIIXXXYI": -0.03124999999999998, "XZZXXXYI": -0.03124999999999998, "YIIYXXYI": 0.03124999999999998, "YZZYXXYI": 0.03124999999999998, "YIIXYXYI": -0.03124999999999998, "YZZXYXYI": -0.03124999999999998, "XIIYYXYI": -0.03124999999999998, "XZZYYXYI": -0.03124999999999998, "YIIXXYYI": 0.03124999999999998, "YZZXXYYI": 0.03124999999999998, "XIIYXYYI": 0.03124999999999998, "XZZYXYYI": 0.03124999999999998, "XIIXYYYI": -0.03124999999999998, "XZZXYYYI": -0.03124999999999998, "YIIYYYYI": 0.03124999999999998, "YZZYYYYI": 0.03124999999999998, "ZYZIIIZX": 0.24999999999999983, "IYIZZIZX": -0.24999999999999983, "ZXZIIIZY": -0.24999999999999983, "IXIZZIZY": 0.24999999999999983, "ZZYIIIZX": 0.24999999999999983, "IIYZZIZX": -0.24999999999999983, "ZZXIIIZY": -0.24999999999999983, "IIXZZIZY": 0.24999999999999983, "IYIZXIZX": -0.24999999999999983, "IXIZYIZX": 0.24999999999999983, "IXIZXIZY": 0.24999999999999983, "IYIZYIZY": 0.24999999999999983, "YXZIXIZX": 0.06249999999999996, "XYZIXIZX": 0.06249999999999996, "YXIZXIZX": 0.06249999999999996, "XYIZXIZX": 0.06249999999999996, "XXZIYIZX": -0.06249999999999996, "YYZIYIZX": 0.06249999999999996, "XXIZYIZX": -0.06249999999999996, "YYIZYIZX": 0.06249999999999996, "XXZIXIZY": -0.06249999999999996, "YYZIXIZY": 0.06249999999999996, "XXIZXIZY": -0.06249999999999996, "YYIZXIZY": 0.06249999999999996, "YXZIYIZY": -0.06249999999999996, "XYZIYIZY": -0.06249999999999996, "YXIZYIZY": -0.06249999999999996, "XYIZYIZY": -0.06249999999999996, "IIYZXIZX": -0.24999999999999983, "IIXZYIZX": 0.24999999999999983, "IIXZXIZY": 0.24999999999999983, "IIYZYIZY": 0.24999999999999983, "YZXIXIZX": 0.06249999999999996, "XZYIXIZX": 0.06249999999999996, "YIXZXIZX": 0.06249999999999996, "XIYZXIZX": 0.06249999999999996, "XZXIYIZX": -0.06249999999999996, "YZYIYIZX": 0.06249999999999996, "XIXZYIZX": -0.06249999999999996, "YIYZYIZX": 0.06249999999999996, "XZXIXIZY": -0.06249999999999996, "YZYIXIZY": 0.06249999999999996, "XIXZXIZY": -0.06249999999999996, "YIYZXIZY": 0.06249999999999996, "YZXIYIZY": -0.06249999999999996, "XZYIYIZY": -0.06249999999999996, "YIXZYIZY": -0.06249999999999996, "XIYZYIZY": -0.06249999999999996, "IYIXXIZX": 0.06249999999999996, "ZYZXXIZX": 0.06249999999999996, "IXIYXIZX": 0.06249999999999996, "ZXZYXIZX": 0.06249999999999996, "IXIXYIZX": -0.06249999999999996, "ZXZXYIZX": -0.06249999999999996, "IYIYYIZX": 0.06249999999999996, "ZYZYYIZX": 0.06249999999999996, "IXIXXIZY": -0.06249999999999996, "ZXZXXIZY": -0.06249999999999996, "IYIYXIZY": 0.06249999999999996, "ZYZYXIZY": 0.06249999999999996, "IYIXYIZY": -0.06249999999999996, "ZYZXYIZY": -0.06249999999999996, "IXIYYIZY": -0.06249999999999996, "ZXZYYIZY": -0.06249999999999996, "IIYXXIZX": 0.06249999999999996, "ZZYXXIZX": 0.06249999999999996, "IIXYXIZX": 0.06249999999999996, "ZZXYXIZX": 0.06249999999999996, "IIXXYIZX": -0.06249999999999996, "ZZXXYIZX": -0.06249999999999996, "IIYYYIZX": 0.06249999999999996, "ZZYYYIZX": 0.06249999999999996, "IIXXXIZY": -0.06249999999999996, "ZZXXXIZY": -0.06249999999999996, "IIYYXIZY": 0.06249999999999996, "ZZYYXIZY": 0.06249999999999996, "IIYXYIZY": -0.06249999999999996, "ZZYXYIZY": -0.06249999999999996, "IIXYYIZY": -0.06249999999999996, "ZZXYYIZY": -0.06249999999999996, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": -0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": -0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": 0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": -0.12499999999999992, "ZYIIIXIX": 0.06249999999999996, "IYZZZXIX": -0.06249999999999996, "ZXIIIYIX": 0.06249999999999996, "IXZZZYIX": -0.06249999999999996, "ZYZIIXZX": -0.06249999999999996, "IYIZZXZX": 0.06249999999999996, "ZXZIIYZX": -0.06249999999999996, "IXIZZYZX": 0.06249999999999996, "ZXIIIXIY": -0.06249999999999996, "IXZZZXIY": 0.06249999999999996, "ZYIIIYIY": 0.06249999999999996, "IYZZZYIY": -0.06249999999999996, "ZXZIIXZY": 0.06249999999999996, "IXIZZXZY": -0.06249999999999996, "ZYZIIYZY": -0.06249999999999996, "IYIZZYZY": 0.06249999999999996, "ZIYIIXIX": 0.06249999999999996, "IZYZZXIX": -0.06249999999999996, "ZIXIIYIX": 0.06249999999999996, "IZXZZYIX": -0.06249999999999996, "ZZYIIXZX": -0.06249999999999996, "IIYZZXZX": 0.06249999999999996, "ZZXIIYZX": -0.06249999999999996, "IIXZZYZX": 0.06249999999999996, "ZIXIIXIY": -0.06249999999999996, "IZXZZXIY": 0.06249999999999996, "ZIYIIYIY": 0.06249999999999996, "IZYZZYIY": -0.06249999999999996, "ZZXIIXZY": 0.06249999999999996, "IIXZZXZY": -0.06249999999999996, "ZZYIIYZY": -0.06249999999999996, "IIYZZYZY": 0.06249999999999996, "ZIIYIXZX": 0.12499999999999992, "IZZYZXZX": -0.12499999999999992, "ZIIXIYZX": 0.12499999999999992, "IZZXZYZX": -0.12499999999999992, "ZIIXIXZY": -0.12499999999999992, "IZZXZXZY": 0.12499999999999992, "ZIIYIYZY": 0.12499999999999992, "IZZYZYZY": -0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992, "IYZZXXIX": -0.06249999999999996, "IXZZYXIX": 0.06249999999999996, "IXZZXYIX": -0.06249999999999996, "IYZZYYIX": -0.06249999999999996, "IYIZXXZX": 0.06249999999999996, "IXIZYXZX": -0.06249999999999996, "IXIZXYZX": 0.06249999999999996, "IYIZYYZX": 0.06249999999999996, "IXZZXXIY": 0.06249999999999996, "IYZZYXIY": 0.06249999999999996, "IYZZXYIY": -0.06249999999999996, "IXZZYYIY": 0.06249999999999996, "IXIZXXZY": -0.06249999999999996, "IYIZYXZY": -0.06249999999999996, "IYIZXYZY": 0.06249999999999996, "IXIZYYZY": -0.06249999999999996, "IZYZXXIX": -0.06249999999999996, "IZXZYXIX": 0.06249999999999996, "IZXZXYIX": -0.06249999999999996, "IZYZYYIX": -0.06249999999999996, "IIYZXXZX": 0.06249999999999996, "IIXZYXZX": -0.06249999999999996, "IIXZXYZX": 0.06249999999999996, "IIYZYYZX": 0.06249999999999996, "IZXZXXIY": 0.06249999999999996, "IZYZYXIY": 0.06249999999999996, "IZYZXYIY": -0.06249999999999996, "IZXZYYIY": 0.06249999999999996, "IIXZXXZY": -0.06249999999999996, "IIYZYXZY": -0.06249999999999996, "IIYZXYZY": 0.06249999999999996, "IIXZYYZY": -0.06249999999999996, "IZZYXXZX": -0.12499999999999992, "IZZXYXZX": 0.12499999999999992, "IZZXXYZX": -0.12499999999999992, "IZZYYYZX": -0.12499999999999992, "IZZXXXZY": 0.12499999999999992, "IZZYYXZY": 0.12499999999999992, "IZZYXYZY": -0.12499999999999992, "IZZXYYZY": 0.12499999999999992, "YIIXXXZX": 0.03124999999999998, "YZZXXXZX": 0.03124999999999998, "XIIYXXZX": 0.03124999999999998, "XZZYXXZX": 0.03124999999999998, "XIIXYXZX": -0.03124999999999998, "XZZXYXZX": -0.03124999999999998, "YIIYYXZX": 0.03124999999999998, "YZZYYXZX": 0.03124999999999998, "XIIXXYZX": 0.03124999999999998, "XZZXXYZX": 0.03124999999999998, "YIIYXYZX": -0.03124999999999998, "YZZYXYZX": -0.03124999999999998, "YIIXYYZX": 0.03124999999999998, "YZZXYYZX": 0.03124999999999998, "XIIYYYZX": 0.03124999999999998, "XZZYYYZX": 0.03124999999999998, "XIIXXXZY": -0.03124999999999998, "XZZXXXZY": -0.03124999999999998, "YIIYXXZY": 0.03124999999999998, "YZZYXXZY": 0.03124999999999998, "YIIXYXZY": -0.03124999999999998, "YZZXYXZY": -0.03124999999999998, "XIIYYXZY": -0.03124999999999998, "XZZYYXZY": -0.03124999999999998, "YIIXXYZY": 0.03124999999999998, "YZZXXYZY": 0.03124999999999998, "XIIYXYZY": 0.03124999999999998, "XZZYXYZY": 0.03124999999999998, "XIIXYYZY": -0.03124999999999998, "XZZXYYZY": -0.03124999999999998, "YIIYYYZY": 0.03124999999999998, "YZZYYYZY": 0.03124999999999998, "ZYIIIXXX": -0.06249999999999996, "IYZZZXXX": 0.06249999999999996, "ZXIIIYXX": -0.06249999999999996, "IXZZZYXX": 0.06249999999999996, "ZXIIIXYX": 0.06249999999999996, "IXZZZXYX": -0.06249999999999996, "ZYIIIYYX": -0.06249999999999996, "IYZZZYYX": 0.06249999999999996, "ZXIIIXXY": 0.06249999999999996, "IXZZZXXY": -0.06249999999999996, "ZYIIIYXY": -0.06249999999999996, "IYZZZYXY": 0.06249999999999996, "ZYIIIXYY": 0.06249999999999996, "IYZZZXYY": -0.06249999999999996, "ZXIIIYYY": 0.06249999999999996, "IXZZZYYY": -0.06249999999999996, "ZIYIIXXX": -0.06249999999999996, "IZYZZXXX": 0.06249999999999996, "ZIXIIYXX": -0.06249999999999996, "IZXZZYXX": 0.06249999999999996, "ZIXIIXYX": 0.06249999999999996, "IZXZZXYX": -0.06249999999999996, "ZIYIIYYX": -0.06249999999999996, "IZYZZYYX": 0.06249999999999996, "ZIXIIXXY": 0.06249999999999996, "IZXZZXXY": -0.06249999999999996, "ZIYIIYXY": -0.06249999999999996, "IZYZZYXY": 0.06249999999999996, "ZIYIIXYY": 0.06249999999999996, "IZYZZXYY": -0.06249999999999996, "ZIXIIYYY": 0.06249999999999996, "IZXZZYYY": -0.06249999999999996, "IYZZXXXX": 0.06249999999999996, "IXZZYXXX": -0.06249999999999996, "IXZZXYXX": 0.06249999999999996, "IYZZYYXX": 0.06249999999999996, "IXZZXXYX": -0.06249999999999996, "IYZZYXYX": -0.06249999999999996, "IYZZXYYX": 0.06249999999999996, "IXZZYYYX": -0.06249999999999996, "IXZZXXXY": -0.06249999999999996, "IYZZYXXY": -0.06249999999999996, "IYZZXYXY": 0.06249999999999996, "IXZZYYXY": -0.06249999999999996, "IYZZXXYY": -0.06249999999999996, "IXZZYXYY": 0.06249999999999996, "IXZZXYYY": -0.06249999999999996, "IYZZYYYY": -0.06249999999999996, "IZYZXXXX": 0.06249999999999996, "IZXZYXXX": -0.06249999999999996, "IZXZXYXX": 0.06249999999999996, "IZYZYYXX": 0.06249999999999996, "IZXZXXYX": -0.06249999999999996, "IZYZYXYX": -0.06249999999999996, "IZYZXYYX": 0.06249999999999996, "IZXZYYYX": -0.06249999999999996, "IZXZXXXY": -0.06249999999999996, "IZYZYXXY": -0.06249999999999996, "IZYZXYXY": 0.06249999999999996, "IZXZYYXY": -0.06249999999999996, "IZYZXXYY": -0.06249999999999996, "IZXZYXYY": 0.06249999999999996, "IZXZXYYY": -0.06249999999999996, "IZYZYYYY": -0.06249999999999996}, "excite1": {}, "excite2": {}, "excite3": {"IYIZXIXI": 0.0008641883692373028, "IXIZYIXI": -0.0008641883692373028, "IXIZXIYI": -0.0008641883692373028, "IYIZYIYI": -0.0008641883692373028, "IIYZXIXI": 0.0008641883692372696, "IIXZYIXI": -0.0008641883692372696, "IIXZXIYI": -0.0008641883692372696, "IIYZYIYI": -0.0008641883692372696, "YIIZXXXI": 0.00012598418162996892, "XIIZYXXI": -0.00012598418162996892, "XIIZXYXI": 0.00012598418162996892, "YIIZYYXI": 0.00012598418162996892, "XIIZXXYI": -0.00012598418162996892, "YIIZYXYI": -0.00012598418162996892, "YIIZXYYI": 0.00012598418162996892, "XIIZYYYI": -0.00012598418162996892, "IZZYXXXI": 0.00013093315364760063, "IZZXYXXI": -0.00013093315364760063, "IZZXXYXI": 0.00013093315364760063, "IZZYYYXI": 0.00013093315364760063, "IZZXXXYI": -0.00013093315364760063, "IZZYYXYI": -0.00013093315364760063, "IZZYXYYI": 0.00013093315364760063, "IZZXYYYI": -0.00013093315364760063, "IYIZXIZX": 0.00035759733267406443, "IXIZYIZX": -0.00035759733267406443, "IXIZXIZY": -0.00035759733267406443, "IYIZYIZY": -0.00035759733267406443, "IIYZXIZX": 0.00035759733267407343, "IIXZYIZX": -0.00035759733267407343, "IIXZXIZY": -0.00035759733267407343, "IIYZYIZY": -0.00035759733267407343, "IZZIIYZX": 0.001379260257703565, "IZZIIXZY": -0.001379260257703565, "YIIZXXZX": 0.0006322665624082993, "XIIZYXZX": -0.0006322665624082993, "XIIZXYZX": 0.0006322665624082993, "YIIZYYZX": 0.0006322665624082993, "XIIZXXZY": -0.0006322665624082993, "YIIZYXZY": -0.0006322665624082993, "YIIZXYZY": 0.0006322665624082993, "XIIZYYZY": -0.0006322665624082993, "IZZYXXZX": 0.00014900372951254627, "IZZXYXZX": -0.00014900372951254627, "IZZXXYZX": 0.00014900372951254627, "IZZYYYZX": 0.00014900372951254627, "IZZXXXZY": -0.00014900372951254627, "IZZYYXZY": -0.00014900372951254627, "IZZYXYZY": 0.00014900372951254627, "IZZXYYZY": -0.00014900372951254627}, "excite4": {"YZZZXIII": 0.00020315337284983198, "XZZZYIII": -0.00020315337284983198, "IIIYXIII": 0.00034804819655715244, "IIIXYIII": -0.00034804819655715244, "IYIZXIXI": 0.0008641883692373028, "IXIZYIXI": -0.0008641883692373028, "IXIZXIYI": -0.0008641883692373028, "IYIZYIYI": -0.0008641883692373028, "IIYZXIXI": 0.0008641883692372696, "IIXZYIXI": -0.0008641883692372696, "IIXZXIYI": -0.0008641883692372696, "IIYZYIYI": -0.0008641883692372696, "YIIZXXXI": 0.00012598418162996892, "XIIZYXXI": -0.00012598418162996892, "XIIZXYXI": 0.00012598418162996892, "YIIZYYXI": 0.00012598418162996892, "XIIZXXYI": -0.00012598418162996892, "YIIZYXYI": -0.00012598418162996892, "YIIZXYYI": 0.00012598418162996892, "XIIZYYYI": -0.00012598418162996892, "IZZYXXXI": 0.00013093315364760063, "IZZXYXXI": -0.00013093315364760063, "IZZXXYXI": 0.00013093315364760063, "IZZYYYXI": 0.00013093315364760063, "IZZXXXYI": -0.00013093315364760063, "IZZYYXYI": -0.00013093315364760063, "IZZYXYYI": 0.00013093315364760063, "IZZXYYYI": -0.00013093315364760063, "IYIZXIZX": 0.00035759733267406443, "IXIZYIZX": -0.00035759733267406443, "IXIZXIZY": -0.00035759733267406443, "IYIZYIZY": -0.00035759733267406443, "IIYZXIZX": 0.00035759733267407343, "IIXZYIZX": -0.00035759733267407343, "IIXZXIZY": -0.00035759733267407343, "IIYZYIZY": -0.00035759733267407343, "IZZIIYZX": 0.001379260257703565, "IZZIIXZY": -0.001379260257703565, "YIIZXXZX": 0.0006322665624082993, "XIIZYXZX": -0.0006322665624082993, "XIIZXYZX": 0.0006322665624082993, "YIIZYYZX": 0.0006322665624082993, "XIIZXXZY": -0.0006322665624082993, "YIIZYXZY": -0.0006322665624082993, "YIIZXYZY": 0.0006322665624082993, "XIIZYYZY": -0.0006322665624082993, "IZZYXXZX": 0.00014900372951254627, "IZZXYXZX": -0.00014900372951254627, "IZZXXYZX": 0.00014900372951254627, "IZZYYYZX": 0.00014900372951254627, "IZZXXXZY": -0.00014900372951254627, "IZZYYXZY": -0.00014900372951254627, "IZZYXYZY": 0.00014900372951254627, "IZZXYYZY": -0.00014900372951254627, "IYZZXXXX": -1.5179641885431119e-05, "IXZZYXXX": 1.5179641885431119e-05, "IXZZXYXX": -1.5179641885431119e-05, "IYZZYYXX": -1.5179641885431119e-05, "IXZZXXYX": 1.5179641885431119e-05, "IYZZYXYX": 1.5179641885431119e-05, "IYZZXYYX": -1.5179641885431119e-05, "IXZZYYYX": 1.5179641885431119e-05, "IXZZXXXY": 1.5179641885431119e-05, "IYZZYXXY": 1.5179641885431119e-05, "IYZZXYXY": -1.5179641885431119e-05, "IXZZYYXY": 1.5179641885431119e-05, "IYZZXXYY": 1.5179641885431119e-05, "IXZZYXYY": -1.5179641885431119e-05, "IXZZXYYY": 1.5179641885431119e-05, "IYZZYYYY": 1.5179641885431119e-05, "IZYZXXXX": -1.5179641885429859e-05, "IZXZYXXX": 1.5179641885429859e-05, "IZXZXYXX": -1.5179641885429859e-05, "IZYZYYXX": -1.5179641885429859e-05, "IZXZXXYX": 1.5179641885429859e-05, "IZYZYXYX": 1.5179641885429859e-05, "IZYZXYYX": -1.5179641885429859e-05, "IZXZYYYX": 1.5179641885429859e-05, "IZXZXXXY": 1.5179641885429859e-05, "IZYZYXXY": 1.5179641885429859e-05, "IZYZXYXY": -1.5179641885429859e-05, "IZXZYYXY": 1.5179641885429859e-05, "IZYZXXYY": 1.5179641885429859e-05, "IZXZYXYY": -1.5179641885429859e-05, "IZXZXYYY": 1.5179641885429859e-05, "IZYZYYYY": 1.5179641885429859e-05}, "excite5": {"YIIIIIII": -5.4633092440059495e-06, "YZZZZIII": 5.4633092440059495e-06, "YZZZXIII": 0.00020315337284983198, "XZZZYIII": -0.00020315337284983198, "IIIYXIII": 0.00034804819655715244, "IIIXYIII": -0.00034804819655715244, "IYIZXIXI": 0.0008641883692373028, "IXIZYIXI": -0.0008641883692373028, "IXIZXIYI": -0.0008641883692373028, "IYIZYIYI": -0.0008641883692373028, "IIYZXIXI": 0.0008641883692372696, "IIXZYIXI": -0.0008641883692372696, "IIXZXIYI": -0.0008641883692372696, "IIYZYIYI": -0.0008641883692372696, "IZZIIYXI": 2.7133185130844976e-05, "IZZIIXYI": -2.7133185130844976e-05, "YIIZXXXI": 0.00012598418162996892, "XIIZYXXI": -0.00012598418162996892, "XIIZXYXI": 0.00012598418162996892, "YIIZYYXI": 0.00012598418162996892, "XIIZXXYI": -0.00012598418162996892, "YIIZYXYI": -0.00012598418162996892, "YIIZXYYI": 0.00012598418162996892, "XIIZYYYI": -0.00012598418162996892, "IZZYXXXI": 0.00013093315364760063, "IZZXYXXI": -0.00013093315364760063, "IZZXXYXI": 0.00013093315364760063, "IZZYYYXI": 0.00013093315364760063, "IZZXXXYI": -0.00013093315364760063, "IZZYYXYI": -0.00013093315364760063, "IZZYXYYI": 0.00013093315364760063, "IZZXYYYI": -0.00013093315364760063, "IYIZXIZX": 0.00035759733267406443, "IXIZYIZX": -0.00035759733267406443, "IXIZXIZY": -0.00035759733267406443, "IYIZYIZY": -0.00035759733267406443, "IIYZXIZX": 0.00035759733267407343, "IIXZYIZX": -0.00035759733267407343, "IIXZXIZY": -0.00035759733267407343, "IIYZYIZY": -0.00035759733267407343, "IZZIIYZX": 0.001379260257703565, "IZZIIXZY": -0.001379260257703565, "YIIZXXZX": 0.0006322665624082993, "XIIZYXZX": -0.0006322665624082993, "XIIZXYZX": 0.0006322665624082993, "YIIZYYZX": 0.0006322665624082993, "XIIZXXZY": -0.0006322665624082993, "YIIZYXZY": -0.0006322665624082993, "YIIZXYZY": 0.0006322665624082993, "XIIZYYZY": -0.0006322665624082993, "IZZYXXZX": 0.00014900372951254627, "IZZXYXZX": -0.00014900372951254627, "IZZXXYZX": 0.00014900372951254627, "IZZYYYZX": 0.00014900372951254627, "IZZXXXZY": -0.00014900372951254627, "IZZYYXZY": -0.00014900372951254627, "IZZYXYZY": 0.00014900372951254627, "IZZXYYZY": -0.00014900372951254627, "IYZZXXXX": -1.5179641885431119e-05, "IXZZYXXX": 1.5179641885431119e-05, "IXZZXYXX": -1.5179641885431119e-05, "IYZZYYXX": -1.5179641885431119e-05, "IXZZXXYX": 1.5179641885431119e-05, "IYZZYXYX": 1.5179641885431119e-05, "IYZZXYYX": -1.5179641885431119e-05, "IXZZYYYX": 1.5179641885431119e-05, "IXZZXXXY": 1.5179641885431119e-05, "IYZZYXXY": 1.5179641885431119e-05, "IYZZXYXY": -1.5179641885431119e-05, "IXZZYYXY": 1.5179641885431119e-05, "IYZZXXYY": 1.5179641885431119e-05, "IXZZYXYY": -1.5179641885431119e-05, "IXZZXYYY": 1.5179641885431119e-05, "IYZZYYYY": 1.5179641885431119e-05, "IZYZXXXX": -1.5179641885429859e-05, "IZXZYXXX": 1.5179641885429859e-05, "IZXZXYXX": -1.5179641885429859e-05, "IZYZYYXX": -1.5179641885429859e-05, "IZXZXXYX": 1.5179641885429859e-05, "IZYZYXYX": 1.5179641885429859e-05, "IZYZXYYX": -1.5179641885429859e-05, "IZXZYYYX": 1.5179641885429859e-05, "IZXZXXXY": 1.5179641885429859e-05, "IZYZYXXY": 1.5179641885429859e-05, "IZYZXYXY": -1.5179641885429859e-05, "IZXZYYXY": 1.5179641885429859e-05, "IZYZXXYY": 1.5179641885429859e-05, "IZXZYXYY": -1.5179641885429859e-05, "IZXZXYYY": 1.5179641885429859e-05, "IZYZYYYY": 1.5179641885429859e-05}, "excite6": {"YIIIIIII": -5.4633092440059495e-06, "YZZZZIII": 5.4633092440059495e-06, "ZYIIIZII": 3.8281463154925596e-07, "IYZZZZII": -3.8281463154925596e-07, "ZYZIIIZZ": 3.8281463154925596e-07, "IYIZZIZZ": -3.8281463154925596e-07, "ZIYIIZII": 3.828146315492641e-07, "IZYZZZII": -3.828146315492641e-07, "ZZYIIIZZ": 3.828146315492641e-07, "IIYZZIZZ": -3.828146315492641e-07, "YZZZXIII": 0.00020315337284983198, "XZZZYIII": -0.00020315337284983198, "IYZZXZII": -9.539923196105298e-07, "IXZZYZII": 9.539923196105298e-07, "IYIZXIZZ": -9.539923196105298e-07, "IXIZYIZZ": 9.539923196105298e-07, "IZYZXZII": -9.53992319610559e-07, "IZXZYZII": 9.53992319610559e-07, "IIYZXIZZ": -9.53992319610559e-07, "IIXZYIZZ": 9.53992319610559e-07, "IIIYXIII": 0.00034804819655715244, "IIIXYIII": -0.00034804819655715244, "IIIIIYII": -2.8060917263427116e-06, "IZZIIYZZ": -2.8060917263427116e-06, "YIIIIXII": 2.608583467622126e-07, "YZZZZXII": -2.608583467622126e-07, "XIIIIYII": 2.608583467622126e-07, "XZZZZYII": -2.608583467622126e-07, "YZZIIXZZ": 2.608583467622126e-07, "YIIZZXZZ": -2.608583467622126e-07, "XZZIIYZZ": 2.608583467622126e-07, "XIIZZYZZ": -2.608583467622126e-07, "IIIYXXII": -1.842356075260577e-07, "IIIXYXII": 1.842356075260577e-07, "IIIXXYII": -1.842356075260577e-07, "IIIYYYII": -1.842356075260577e-07, "IZZYXXZZ": -1.842356075260577e-07, "IZZXYXZZ": 1.842356075260577e-07, "IZZXXYZZ": -1.842356075260577e-07, "IZZYYYZZ": -1.842356075260577e-07, "ZYZIIIXI": -1.514255509068581e-06, "IYIZZIXI": 1.514255509068581e-06, "ZXZIIIYI": 1.514255509068581e-06, "IXIZZIYI": -1.514255509068581e-06, "ZZYIIIXI": -1.5142555090687445e-06, "IIYZZIXI": 1.5142555090687445e-06, "ZZXIIIYI": 1.5142555090687445e-06, "IIXZZIYI": -1.5142555090687445e-06, "IYIZXIXI": 0.0008641883692373028, "IXIZYIXI": -0.0008641883692373028, "IXIZXIYI": -0.0008641883692373028, "IYIZYIYI": -0.0008641883692373028, "IIYZXIXI": 0.0008641883692372696, "IIXZYIXI": -0.0008641883692372696, "IIXZXIYI": -0.0008641883692372696, "IIYZYIYI": -0.0008641883692372696, "IZZIIYXI": 2.7133185130844976e-05, "IZZIIXYI": -2.7133185130844976e-05, "YZZIIXXI": -1.7140729279226207e-07, "YIIZZXXI": 1.7140729279226207e-07, "XZZIIYXI": -1.7140729279226207e-07, "XIIZZYXI": 1.7140729279226207e-07, "XZZIIXYI": 1.7140729279226207e-07, "XIIZZXYI": -1.7140729279226207e-07, "YZZIIYYI": -1.7140729279226207e-07, "YIIZZYYI": 1.7140729279226207e-07, "YIIZXXXI": 0.00012598418162996892, "XIIZYXXI": -0.00012598418162996892, "XIIZXYXI": 0.00012598418162996892, "YIIZYYXI": 0.00012598418162996892, "XIIZXXYI": -0.00012598418162996892, "YIIZYXYI": -0.00012598418162996892, "YIIZXYYI": 0.00012598418162996892, "XIIZYYYI": -0.00012598418162996892, "IZZYXXXI": 0.00013093315364760063, "IZZXYXXI": -0.00013093315364760063, "IZZXXYXI": 0.00013093315364760063, "IZZYYYXI": 0.00013093315364760063, "IZZXXXYI": -0.00013093315364760063, "IZZYYXYI": -0.00013093315364760063, "IZZYXYYI": 0.00013093315364760063, "IZZXYYYI": -0.00013093315364760063, "ZYZIIIZX": -1.1424524650116555e-06, "IYIZZIZX": 1.1424524650116555e-06, "ZXZIIIZY": 1.1424524650116555e-06, "IXIZZIZY": -1.1424524650116555e-06, "ZZYIIIZX": -1.1424524650117218e-06, "IIYZZIZX": 1.1424524650117218e-06, "ZZXIIIZY": 1.1424524650117218e-06, "IIXZZIZY": -1.1424524650117218e-06, "IYIZXIZX": 0.00035759733267406443, "IXIZYIZX": -0.00035759733267406443, "IXIZXIZY": -0.00035759733267406443, "IYIZYIZY": -0.00035759733267406443, "IIYZXIZX": 0.00035759733267407343, "IIXZYIZX": -0.00035759733267407343, "IIXZXIZY": -0.00035759733267407343, "IIYZYIZY": -0.00035759733267407343, "IZZIIYZX": 0.001379260257703565, "IZZIIXZY": -0.001379260257703565, "ZIIYIXZX": -2.052189153629738e-07, "IZZYZXZX": 2.052189153629738e-07, "ZIIXIYZX": -2.052189153629738e-07, "IZZXZYZX": 2.052189153629738e-07, "ZIIXIXZY": 2.052189153629738e-07, "IZZXZXZY": -2.052189153629738e-07, "ZIIYIYZY": -2.052189153629738e-07, "IZZYZYZY": 2.052189153629738e-07, "YIIZXXZX": 0.0006322665624082993, "XIIZYXZX": -0.0006322665624082993, "XIIZXYZX": 0.0006322665624082993, "YIIZYYZX": 0.0006322665624082993, "XIIZXXZY": -0.0006322665624082993, "YIIZYXZY": -0.0006322665624082993, "YIIZXYZY": 0.0006322665624082993, "XIIZYYZY": -0.0006322665624082993, "IZZYXXZX": 0.00014900372951254627, "IZZXYXZX": -0.00014900372951254627, "IZZXXYZX": 0.00014900372951254627, "IZZYYYZX": 0.00014900372951254627, "IZZXXXZY": -0.00014900372951254627, "IZZYYXZY": -0.00014900372951254627, "IZZYXYZY": 0.00014900372951254627, "IZZXYYZY": -0.00014900372951254627, "IYZZXXXX": -1.5179641885431119e-05, "IXZZYXXX": 1.5179641885431119e-05, "IXZZXYXX": -1.5179641885431119e-05, "IYZZYYXX": -1.5179641885431119e-05, "IXZZXXYX": 1.5179641885431119e-05, "IYZZYXYX": 1.5179641885431119e-05, "IYZZXYYX": -1.5179641885431119e-05, "IXZZYYYX": 1.5179641885431119e-05, "IXZZXXXY": 1.5179641885431119e-05, "IYZZYXXY": 1.5179641885431119e-05, "IYZZXYXY": -1.5179641885431119e-05, "IXZZYYXY": 1.5179641885431119e-05, "IYZZXXYY": 1.5179641885431119e-05, "IXZZYXYY": -1.5179641885431119e-05, "IXZZXYYY": 1.5179641885431119e-05, "IYZZYYYY": 1.5179641885431119e-05, "IZYZXXXX": -1.5179641885429859e-05, "IZXZYXXX": 1.5179641885429859e-05, "IZXZXYXX": -1.5179641885429859e-05, "IZYZYYXX": -1.5179641885429859e-05, "IZXZXXYX": 1.5179641885429859e-05, "IZYZYXYX": 1.5179641885429859e-05, "IZYZXYYX": -1.5179641885429859e-05, "IZXZYYYX": 1.5179641885429859e-05, "IZXZXXXY": 1.5179641885429859e-05, "IZYZYXXY": 1.5179641885429859e-05, "IZYZXYXY": -1.5179641885429859e-05, "IZXZYYXY": 1.5179641885429859e-05, "IZYZXXYY": 1.5179641885429859e-05, "IZXZYXYY": -1.5179641885429859e-05, "IZXZXYYY": 1.5179641885429859e-05, "IZYZYYYY": 1.5179641885429859e-05}, "excite7": {"YIIIIIII": -5.4633092440059495e-06, "YZZZZIII": 5.4633092440059495e-06, "ZYIIIZII": 3.8281463154925596e-07, "IYZZZZII": -3.8281463154925596e-07, "ZYZIIIZZ": 3.8281463154925596e-07, "IYIZZIZZ": -3.8281463154925596e-07, "ZIYIIZII": 3.828146315492641e-07, "IZYZZZII": -3.828146315492641e-07, "ZZYIIIZZ": 3.828146315492641e-07, "IIYZZIZZ": -3.828146315492641e-07, "ZZZYIIII": -1.9422683213667905e-07, "IIIYZIII": 1.9422683213667905e-07, "YZZZXIII": 0.00020315337284983198, "XZZZYIII": -0.00020315337284983198, "IYZZXZII": -9.539923196105298e-07, "IXZZYZII": 9.539923196105298e-07, "IYIZXIZZ": -9.539923196105298e-07, "IXIZYIZZ": 9.539923196105298e-07, "IZYZXZII": -9.53992319610559e-07, "IZXZYZII": 9.53992319610559e-07, "IIYZXIZZ": -9.53992319610559e-07, "IIXZYIZZ": 9.53992319610559e-07, "IIIYXIII": 0.00034804819655715244, "IIIXYIII": -0.00034804819655715244, "IIIIIYII": -2.8060917263427116e-06, "IZZIIYZZ": -2.8060917263427116e-06, "YIIIIXII": 2.608583467622126e-07, "YZZZZXII": -2.608583467622126e-07, "XIIIIYII": 2.608583467622126e-07, "XZZZZYII": -2.608583467622126e-07, "YZZIIXZZ": 2.608583467622126e-07, "YIIZZXZZ": -2.608583467622126e-07, "XZZIIYZZ": 2.608583467622126e-07, "XIIZZYZZ": -2.608583467622126e-07, "IIIYXXII": -1.842356075260577e-07, "IIIXYXII": 1.842356075260577e-07, "IIIXXYII": -1.842356075260577e-07, "IIIYYYII": -1.842356075260577e-07, "IZZYXXZZ": -1.842356075260577e-07, "IZZXYXZZ": 1.842356075260577e-07, "IZZXXYZZ": -1.842356075260577e-07, "IZZYYYZZ": -1.842356075260577e-07, "ZYZIIIXI": -1.514255509068581e-06, "IYIZZIXI": 1.514255509068581e-06, "ZXZIIIYI": 1.514255509068581e-06, "IXIZZIYI": -1.514255509068581e-06, "ZZYIIIXI": -1.5142555090687445e-06, "IIYZZIXI": 1.5142555090687445e-06, "ZZXIIIYI": 1.5142555090687445e-06, "IIXZZIYI": -1.5142555090687445e-06, "IYIZXIXI": 0.0008641883692373028, "IXIZYIXI": -0.0008641883692373028, "IXIZXIYI": -0.0008641883692373028, "IYIZYIYI": -0.0008641883692373028, "IIYZXIXI": 0.0008641883692372696, "IIXZYIXI": -0.0008641883692372696, "IIXZXIYI": -0.0008641883692372696, "IIYZYIYI": -0.0008641883692372696, "IZZIIYXI": 2.7133185130844976e-05, "IZZIIXYI": -2.7133185130844976e-05, "YZZIIXXI": -1.7140729279226207e-07, "YIIZZXXI": 1.7140729279226207e-07, "XZZIIYXI": -1.7140729279226207e-07, "XIIZZYXI": 1.7140729279226207e-07, "XZZIIXYI": 1.7140729279226207e-07, "XIIZZXYI": -1.7140729279226207e-07, "YZZIIYYI": -1.7140729279226207e-07, "YIIZZYYI": 1.7140729279226207e-07, "ZIIYIXXI": -1.0963812968235486e-07, "IZZYZXXI": 1.0963812968235486e-07, "ZIIXIYXI": -1.0963812968235486e-07, "IZZXZYXI": 1.0963812968235486e-07, "ZIIXIXYI": 1.0963812968235486e-07, "IZZXZXYI": -1.0963812968235486e-07, "ZIIYIYYI": -1.0963812968235486e-07, "IZZYZYYI": 1.0963812968235486e-07, "YIIZXXXI": 0.00012598418162996892, "XIIZYXXI": -0.00012598418162996892, "XIIZXYXI": 0.00012598418162996892, "YIIZYYXI": 0.00012598418162996892, "XIIZXXYI": -0.00012598418162996892, "YIIZYXYI": -0.00012598418162996892, "YIIZXYYI": 0.00012598418162996892, "XIIZYYYI": -0.00012598418162996892, "IZZYXXXI": 0.00013093315364760063, "IZZXYXXI": -0.00013093315364760063, "IZZXXYXI": 0.00013093315364760063, "IZZYYYXI": 0.00013093315364760063, "IZZXXXYI": -0.00013093315364760063, "IZZYYXYI": -0.00013093315364760063, "IZZYXYYI": 0.00013093315364760063, "IZZXYYYI": -0.00013093315364760063, "ZYZIIIZX": -1.1424524650116555e-06, "IYIZZIZX": 1.1424524650116555e-06, "ZXZIIIZY": 1.1424524650116555e-06, "IXIZZIZY": -1.1424524650116555e-06, "ZZYIIIZX": -1.1424524650117218e-06, "IIYZZIZX": 1.1424524650117218e-06, "ZZXIIIZY": 1.1424524650117218e-06, "IIXZZIZY": -1.1424524650117218e-06, "IYIZXIZX": 0.00035759733267406443, "IXIZYIZX": -0.00035759733267406443, "IXIZXIZY": -0.00035759733267406443, "IYIZYIZY": -0.00035759733267406443, "IIYZXIZX": 0.00035759733267407343, "IIXZYIZX": -0.00035759733267407343, "IIXZXIZY": -0.00035759733267407343, "IIYZYIZY": -0.00035759733267407343, "IZZIIYZX": 0.001379260257703565, "IZZIIXZY": -0.001379260257703565, "ZIIYIXZX": -2.052189153629738e-07, "IZZYZXZX": 2.052189153629738e-07, "ZIIXIYZX": -2.052189153629738e-07, "IZZXZYZX": 2.052189153629738e-07, "ZIIXIXZY": 2.052189153629738e-07, "IZZXZXZY": -2.052189153629738e-07, "ZIIYIYZY": -2.052189153629738e-07, "IZZYZYZY": 2.052189153629738e-07, "YIIZXXZX": 0.0006322665624082993, "XIIZYXZX": -0.0006322665624082993, "XIIZXYZX": 0.0006322665624082993, "YIIZYYZX": 0.0006322665624082993, "XIIZXXZY": -0.0006322665624082993, "YIIZYXZY": -0.0006322665624082993, "YIIZXYZY": 0.0006322665624082993, "XIIZYYZY": -0.0006322665624082993, "IYZZXXIX": 3.285251053021711e-08, "IXZZYXIX": -3.285251053021711e-08, "IXZZXYIX": 3.285251053021711e-08, "IYZZYYIX": 3.285251053021711e-08, "IYIZXXZX": -3.285251053021711e-08, "IXIZYXZX": 3.285251053021711e-08, "IXIZXYZX": -3.285251053021711e-08, "IYIZYYZX": -3.285251053021711e-08, "IXZZXXIY": -3.285251053021711e-08, "IYZZYXIY": -3.285251053021711e-08, "IYZZXYIY": 3.285251053021711e-08, "IXZZYYIY": -3.285251053021711e-08, "IXIZXXZY": 3.285251053021711e-08, "IYIZYXZY": 3.285251053021711e-08, "IYIZXYZY": -3.285251053021711e-08, "IXIZYYZY": 3.285251053021711e-08, "IZYZXXIX": 3.285251053021651e-08, "IZXZYXIX": -3.285251053021651e-08, "IZXZXYIX": 3.285251053021651e-08, "IZYZYYIX": 3.285251053021651e-08, "IIYZXXZX": -3.285251053021651e-08, "IIXZYXZX": 3.285251053021651e-08, "IIXZXYZX": -3.285251053021651e-08, "IIYZYYZX": -3.285251053021651e-08, "IZXZXXIY": -3.285251053021651e-08, "IZYZYXIY": -3.285251053021651e-08, "IZYZXYIY": 3.285251053021651e-08, "IZXZYYIY": -3.285251053021651e-08, "IIXZXXZY": 3.285251053021651e-08, "IIYZYXZY": 3.285251053021651e-08, "IIYZXYZY": -3.285251053021651e-08, "IIXZYYZY": 3.285251053021651e-08, "IZZYXXZX": 0.00014900372951254627, "IZZXYXZX": -0.00014900372951254627, "IZZXXYZX": 0.00014900372951254627, "IZZYYYZX": 0.00014900372951254627, "IZZXXXZY": -0.00014900372951254627, "IZZYYXZY": -0.00014900372951254627, "IZZYXYZY": 0.00014900372951254627, "IZZXYYZY": -0.00014900372951254627, "IYZZXXXX": -1.5179641885431119e-05, "IXZZYXXX": 1.5179641885431119e-05, "IXZZXYXX": -1.5179641885431119e-05, "IYZZYYXX": -1.5179641885431119e-05, "IXZZXXYX": 1.5179641885431119e-05, "IYZZYXYX": 1.5179641885431119e-05, "IYZZXYYX": -1.5179641885431119e-05, "IXZZYYYX": 1.5179641885431119e-05, "IXZZXXXY": 1.5179641885431119e-05, "IYZZYXXY": 1.5179641885431119e-05, "IYZZXYXY": -1.5179641885431119e-05, "IXZZYYXY": 1.5179641885431119e-05, "IYZZXXYY": 1.5179641885431119e-05, "IXZZYXYY": -1.5179641885431119e-05, "IXZZXYYY": 1.5179641885431119e-05, "IYZZYYYY": 1.5179641885431119e-05, "IZYZXXXX": -1.5179641885429859e-05, "IZXZYXXX": 1.5179641885429859e-05, "IZXZXYXX": -1.5179641885429859e-05, "IZYZYYXX": -1.5179641885429859e-05, "IZXZXXYX": 1.5179641885429859e-05, "IZYZYXYX": 1.5179641885429859e-05, "IZYZXYYX": -1.5179641885429859e-05, "IZXZYYYX": 1.5179641885429859e-05, "IZXZXXXY": 1.5179641885429859e-05, "IZYZYXXY": 1.5179641885429859e-05, "IZYZXYXY": -1.5179641885429859e-05, "IZXZYYXY": 1.5179641885429859e-05, "IZYZXXYY": 1.5179641885429859e-05, "IZXZYXYY": -1.5179641885429859e-05, "IZXZXYYY": 1.5179641885429859e-05, "IZYZYYYY": 1.5179641885429859e-05}}, "num_qubits": 8, "hf_config": "00001011", "nc_config": "01111111", "terms_noncon": ["IIIIIIII", "ZZZZZIII", "IZZIIZZZ", "ZIIZZZZZ", "IZZIIIII", "IIIIIZII", "ZIIIIIII", "IZIIIIII", "IIZIIIII", "ZIZZZIII", "IIZIIZZZ", "ZZIZZIII", "IZIIIZZZ", "IZIZIIII", "IIZZIIII", "IZIIIIZI", "IIZIIIZI", "ZZIIIIII", "ZIZIIIII", "IZIIIZII", "IIZIIZII", "IZIIZIII", "IIZIZIII", "IZIIIIIZ", "IIZIIIIZ", "ZIIIIZII", "ZZZZZIZI", "IZZZIZZZ", "IIIIZIIZ", "IIIIZZII", "ZIIIIIIZ", "ZZZIZIII", "IZZIIZIZ", "ZZZZZZII", "ZZZIIZZZ", "IZZZZIII", "IZZIIIZZ", "ZZZZZIIZ", "IZZIZZZZ", "IIIZIIZI", "ZZZZIIII", "IZZIIZZI", "ZIIIZIII", "IIIIIZIZ", "IIIIIIZI", "IIIZIIII", "IIIZIZII", "ZIIIIIZI", "IIIIZIZI", "IIIZIIIZ", "ZIIZIIII", "IIIIIZZI", "IIIZZIII", "IIIIIIZZ", "ZIIXIZZZ", "IZZXZZZZ", "ZZZXIIII", "IIIXZIII", "IIIIIIIZ", "IIIIZIII", "ZIZXIIII", "IZIXZIII", "ZZIXIIII", "IIZXZIII", "IZZXIIII", "ZIIXZIII", "ZZZXIIIZ", "IIIXZIIZ", "ZZZXIZII", "IIIXZZII", "IIIXIIII", "ZZZXZIII", "ZZZXIIZI", "IIIXZIZI"], "num_tapered": 4, "true_gs_nrg": -16.53106793965462, "ham_rotations": [[1.5686634719881318, "IZZYZZZZ"], ["pi/2", "IYIIIIII"], ["pi/2", "IYZIIZZZ"], ["pi/2", "IIYIIIII"], ["pi/2", "IIYIIZZZ"], ["pi/2", "IIIIIYII"], ["pi/2", "IIIIIYZZ"], ["pi/2", "IIIIIIYI"], ["pi/2", "IIIIIIYZ"], ["pi/2", "ZIIYIZII"]], "noncon": -16.502668861750614, "truegs": -16.531067939654424, "G": {"ZIIIIIII": 1.0, "IZIIIIII": -1.0, "IIZIIIII": -1.0, "IIIIZIII": -1.0, "IIIIIZII": -1.0, "IIIIIIZI": -1.0, "IIIIIIIZ": -1.0}, "A": {"IIIZIIII": -1.0000000000000002}, "X_index": 3, "X_qubit": 4, "cs_vqe_energy": [-16.50266886175062, -16.502668862002096, -16.50695966661119, -16.510212961896308, -16.523487824807916, -16.527141161167368, -16.53066953691986, -16.53089408025723, -16.531067939654278], "cs_vqe_errors": [0.028399077903802805, 0.02839907765232752, 0.024108273043232487, 0.020854977758116178, 0.0075801148465082235, 0.003926778487056026, 0.0003984027345644847, 0.00017385939719360977, 1.4566126083082054e-13], "chem_acc_num_q": 6, "order": [6, 7, 4, 0, 5, 2, 3, 1], "ham_reduced": [{"": -16.50266886175062}, {"I": -16.19617123148756, "Z": 0.30649763026305804, "X": 1.2415858960176152e-05}, {"II": -15.924089842938079, "ZI": 0.07700865476054358, "ZZ": -0.2294889755025145, "IZ": 0.2720813885494664, "XZ": -6.207929480090027e-06, "XI": 6.207929480090027e-06, "YY": 0.02744010307515523, "XX": -0.027440103075155223, "ZX": -0.009230660554173476, "IX": -0.009230660554173478}, {"III": -15.783801810076497, "ZII": 0.1402880328615803, "IZI": 0.03262700642713785, "ZZI": -0.04438164833340574, "IZZ": -0.19231543190585532, "ZZZ": 0.03717354359665913, "IIZ": 0.3254269702677851, "ZIZ": 0.05334558171831876, "XII": 0.014821157588857162, "XZI": -0.0322567776815907, "XZZ": 0.01383957192161079, "XIZ": 0.03325542317593476, "IXZ": 0.02836316228616455, "ZXZ": 0.02836937021564464, "IXI": -0.02836316228616455, "ZXI": -0.02836937021564464, "XXZ": 0.014078180059676856, "XXI": -0.014078180059676856, "IYY": 0.04971424298050342, "IXX": -0.049714242980503406, "ZXX": -0.02227413990534818, "ZYY": 0.02227413990534818, "XXX": -0.022900324006532635, "XYY": 0.022900324006532635, "IZX": 0.014322451814749927, "ZZX": 0.023553112368923403, "IIX": 0.014322451814749924, "ZIX": 0.023553112368923403, "XZX": 0.016757855873042037, "XIX": 0.016757855873042037}, {"IIII": -15.466604017836287, "ZIII": -0.31719779224020933, "ZZII": 0.09859093745290423, "IZII": 0.041697095408676, "IIZI": 0.1737339061563276, "ZIZI": -0.14110689972918977, "ZZZI": 0.08762591106229864, "IZZI": -0.13200755939570438, "IIZZ": -0.10468106426153244, "ZIZZ": -0.08763436764432288, "ZZZZ": 0.11728752777249683, "IZZZ": -0.0801139841758377, "IIIZ": 0.19341941087208078, "ZIIZ": 0.13200755939570438, "ZZIZ": -0.08010389531918204, "IZIZ": 0.1334494770375008, "XIII": -0.019841471297435482, "XZII": -0.01985313407355584, "XZZI": 0.013713560232856449, "XZZZ": -0.014338664700418257, "XZIZ": -0.014042693754930153, "XIZI": 0.013710100796678944, "XIZZ": -0.0143294759862369, "XIIZ": -0.01403682057535171, "IXII": 0.007405310677349931, "ZXII": 0.00741584691150723, "IXZI": -0.016128452383831572, "IXZZ": 0.0069161637108518135, "IXIZ": 0.01662700409419145, "YYII": -0.0006385539767676002, "XXII": -0.0006273237138353152, "XXZI": -0.0229151475857032, "YYZI": -0.0229151475857032, "XXZZ": 0.0066767713447922206, "YYZZ": 0.0066767713447922206, "XXIZ": 0.01560051990273679, "YYIZ": 0.01560051990273679, "ZXZI": -0.016128325297759132, "ZXZZ": 0.006923408210758977, "ZXIZ": 0.016628419081743305, "IIXZ": 0.014653061489485609, "ZIXZ": 0.013710100796678944, "ZZXZ": 0.014332549640292932, "IZXZ": 0.01403682057535171, "IIXI": -0.014653061489485609, "ZIXI": -0.013710100796678944, "ZZXI": -0.014332549640292932, "IZXI": -0.01403682057535171, "XZXZ": -0.011769387981600585, "XZXI": 0.011769387981600585, "XIXZ": -0.01176556263363421, "XIXI": 0.01176556263363421, "IXXZ": 0.007038010478283739, "IXXI": -0.007038010478283739, "XXXZ": 0.011514298770289231, "YYXZ": 0.011514298770289231, "XXXI": -0.011514298770289231, "YYXI": -0.011514298770289231, "ZXXZ": 0.0070401695813931174, "ZXXI": -0.0070401695813931174, "IIYY": 0.026799095394800212, "IIXX": -0.026799095394800205, "ZIXX": -0.0229151475857032, "ZZXX": -0.00667362000261139, "IZXX": -0.01560051990273679, "ZIYY": 0.0229151475857032, "ZZYY": 0.00667362000261139, "IZYY": 0.01560051990273679, "XZXX": 0.01151353893331538, "XZYY": -0.01151353893331538, "XIXX": 0.011514298770289231, "XIYY": -0.011514298770289231, "IXXX": -0.01144925041581149, "IXYY": 0.01144925041581149, "XXXX": -0.03037243744364719, "YYXX": -0.03037243744364719, "XXYY": 0.03037243744364719, "YYYY": 0.03037243744364719, "ZXXX": -0.011451073590721143, "ZXYY": 0.011451073590721143, "IIZX": -0.0018058734830092079, "ZIZX": 0.016128325297759132, "ZZZX": 0.006924693287180096, "IZZX": 0.016628419081743305, "IIIX": -0.0018058734830092061, "ZIIX": 0.016128325297759132, "ZZIX": 0.006924693287180096, "IZIX": 0.016628419081743305, "XZZX": -0.007043625609749883, "XZIX": -0.007043625609749883, "XIZX": -0.0070401695813931174, "XIIX": -0.0070401695813931174, "IXZX": 0.008377406106057382, "IXIX": 0.008377406106057382, "XXZX": 0.011451073590721143, "YYZX": 0.011451073590721143, "XXIX": 0.011451073590721143, "YYIX": 0.011451073590721143, "ZXZX": 0.008380449766984654, "ZXIX": 0.008380449766984654}, {"IIIII": -14.999779946248026, "ZIIII": -0.4259882900447048, "IIZII": 0.4668240715882625, "ZIZII": -0.1087904978044954, "ZZZII": -0.18354184523778458, "IZZII": -0.09844903980186406, "ZZIII": -0.08495090778488036, "IZIII": -0.05675194439318803, "IIZZI": -0.4259844275828007, "ZIZZI": 0.14110689972918977, "IIIZI": -0.2522505214264731, "ZZIZI": 0.08762591106229864, "IZZZI": 0.13200755939570438, "IIIZZ": 0.18355450710036203, "ZIIZZ": -0.08763436764432288, "IIZZZ": 0.2882355713618945, "ZZZZZ": -0.11728752777249683, "IZIZZ": -0.0801139841758377, "IIZIZ": -0.25017436789325076, "IIIIZ": -0.05675495702116997, "ZIIIZ": 0.13200755939570438, "ZZZIZ": 0.08010389531918204, "IZIIZ": 0.1334494770375008, "XIIII": -0.029307744040978613, "XIZII": -0.009466272743543133, "XZIII": 0.009480879785313426, "XZZII": 0.029334013858869266, "XZIZI": 0.013713560232856449, "XZZZZ": 0.014338664700418257, "XZZIZ": 0.014042693754930153, "XIZZI": -0.013710100796678944, "XIIZZ": -0.0143294759862369, "XIIIZ": -0.01403682057535171, "IXIII": 0.004136075110078593, "ZXIII": 0.0032564522298231535, "IXZII": -0.0032692355672713372, "ZXZII": -0.0041593946816840775, "IXZZI": 0.016128452383831572, "IXIZZ": 0.0069161637108518135, "IXIIZ": 0.01662700409419145, "YYZII": -0.0320562326197144, "YYIII": -0.032694786596482006, "XXIII": -0.03268917146501586, "XXZII": -0.03206184775118055, "XXIZI": -0.0229151475857032, "YYIZI": -0.0229151475857032, "XXZZZ": -0.0066767713447922206, "YYZZZ": -0.0066767713447922206, "XXZIZ": -0.01560051990273679, "YYZIZ": -0.01560051990273679, "ZXIZI": -0.016128325297759132, "ZXZZZ": -0.006923408210758977, "ZXZIZ": -0.016628419081743305, "IZXZI": -0.003722483280239276, "IZXII": -0.003722483280239276, "XIXZI": -0.006677526532255745, "YIYZI": 0.006677526532255745, "YIYII": 0.006677526532255745, "XIXII": -0.006677526532255745, "ZIXZI": -0.0037175433521450885, "ZIXII": -0.0037175433521450885, "IXXZI": -0.007501985852005987, "IYYZI": 0.007501985852005987, "IXXII": -0.007501985852005987, "IYYII": 0.007501985852005987, "IZYYZ": -0.013052167732471838, "IZXXI": -0.013052167732471838, "XIYYZ": -0.0037175433521450885, "YIXYZ": -0.0037175433521450885, "YIYXI": 0.0037175433521450885, "XIXXI": -0.0037175433521450885, "ZIYYZ": -0.013044696331502527, "ZIXXI": -0.013044696331502527, "IXYYZ": -0.007684988734663874, "IYXYZ": -0.007684988734663874, "IXXXI": -0.007684988734663874, "IYYXI": 0.007684988734663874, "IIZXZ": 0.014645463067292362, "IIIXZ": 0.02929852455677797, "ZIIXZ": 0.013710100796678944, "ZZZXZ": -0.014332549640292932, "IZIXZ": 0.01403682057535171, "IIIXI": 0.014645463067292362, "IIZXI": 0.02929852455677797, "ZIZXI": 0.013710100796678944, "ZZIXI": -0.014332549640292932, "IZZXI": 0.01403682057535171, "XZZXZ": 0.011769387981600585, "XZIXI": 0.011769387981600585, "XIIXZ": -0.01176556263363421, "XIZXI": -0.01176556263363421, "IXIXZ": 0.007038010478283739, "IXZXI": 0.007038010478283739, "XXZXZ": -0.011514298770289231, "YYZXZ": -0.011514298770289231, "XXIXI": -0.011514298770289231, "YYIXI": -0.011514298770289231, "ZXZXZ": -0.0070401695813931174, "ZXIXI": -0.0070401695813931174, "IZYYX": -0.007692053383164721, "IZXYY": -0.007692053383164721, "XIYYX": -0.007501985852005987, "YIXYX": -0.007501985852005987, "YIYYY": 0.007501985852005987, "XIXYY": -0.007501985852005987, "ZIYYX": -0.007684988734663874, "ZIXYY": -0.007684988734663874, "IXYYX": -0.0107398141485451, "IYXYX": -0.0107398141485451, "IXXYY": -0.0107398141485451, "IYYYY": 0.0107398141485451, "IIZYY": -0.03205969545273562, "IIIYY": -0.005260600057935411, "IIZXX": -0.005260600057935411, "IIIXX": -0.032059695452735626, "ZIIXX": -0.0229151475857032, "ZZZXX": 0.00667362000261139, "IZIXX": -0.01560051990273679, "ZIZYY": -0.0229151475857032, "ZZIYY": 0.00667362000261139, "IZZYY": -0.01560051990273679, "XZZXX": -0.01151353893331538, "XZIYY": -0.01151353893331538, "XIIXX": 0.011514298770289231, "XIZYY": 0.011514298770289231, "IXIXX": -0.01144925041581149, "IXZYY": -0.01144925041581149, "XXZXX": 0.03037243744364719, "YYZXX": 0.03037243744364719, "XXIYY": 0.03037243744364719, "YYIYY": 0.03037243744364719, "ZXZXX": 0.011451073590721143, "ZXIYY": 0.011451073590721143, "IIIZX": 0.004166614265153757, "ZIIZX": 0.016128325297759132, "IIZZX": 0.005972487748162964, "ZZZZX": -0.006924693287180096, "IZIZX": 0.016628419081743305, "IIZIX": 0.005972487748162964, "IIIIX": 0.004166614265153757, "ZIIIX": 0.016128325297759132, "ZZZIX": -0.006924693287180096, "IZIIX": 0.016628419081743305, "XZZZX": 0.007043625609749883, "XZZIX": 0.007043625609749883, "XIIZX": -0.0070401695813931174, "XIIIX": -0.0070401695813931174, "IXIZX": 0.008377406106057382, "IXIIX": 0.008377406106057382, "XXZZX": -0.011451073590721143, "YYZZX": -0.011451073590721143, "XXZIX": -0.011451073590721143, "YYZIX": -0.011451073590721143, "ZXZZX": -0.008380449766984654, "ZXZIX": -0.008380449766984654}, {"IIIIII": -14.143720281626019, "ZIIIII": -0.6065052770623248, "IZIIII": 0.8560596646220051, "ZZIIII": -0.18051698701762003, "IZIZII": -0.8560596646220049, "ZZIZII": 0.18051698701762003, "IIIZII": -0.38923559303374233, "ZIZZII": -0.3701278749747221, "IIZZII": 0.07585652308069804, "ZZZZII": -0.18658602973693755, "ZZZIII": 0.18658602973693755, "IIZIII": -0.2310575072757501, "ZIZIII": 0.1016351219520572, "IZZIII": -0.1743055628825621, "IZZZII": 0.1743055628825621, "ZIIZII": 0.07172648921312463, "IIIZZI": -0.6065014146004207, "ZIIZZI": 0.14110689972918977, "IZIZZI": -0.18051698701762003, "IZIIZI": 0.18051698701762003, "ZIZIZI": 0.08762591106229864, "IIZZZI": 0.13200755939570438, "IIIIZZ": 0.3701549565101993, "ZIIIZZ": -0.08763436764432288, "IZIIZZ": 0.18660044940983725, "IZIZZZ": -0.18660044940983725, "ZIZZZZ": -0.11728752777249683, "IIZIZZ": -0.0801139841758377, "IIIZIZ": -0.07586880501068866, "IIIIIZ": -0.23106051990373205, "ZIIIIZ": 0.13200755939570438, "IZIIIZ": -0.1743055628825621, "IZIZIZ": 0.1743055628825621, "ZIZZIZ": 0.08010389531918204, "IIZIIZ": 0.1334494770375008, "IIIZZZ": 0.1016351219520572, "IIIIZI": -0.07173353440885304, "XIIIII": -0.04136746012364044, "XIIZII": 0.002593443339118663, "XZZIII": -0.012066626769943993, "XZZZII": 0.012066626769944027, "XIZZII": 0.041400640628813296, "XIZIZI": 0.013713560232856449, "XIZZZZ": 0.014338664700418257, "XIZZIZ": 0.014042693754930153, "IXIZII": -0.012124689610585541, "IXIIII": -0.012124689610585541, "XZIZII": 0.012059716082661796, "XZIIII": -0.01205971608266183, "XIZIII": -0.0025857469846305666, "XIIZZI": -0.013710100796678944, "XIIIZZ": -0.0143294759862369, "XIIIIZ": -0.01403682057535171, "IIXIII": 0.0054808660702771695, "ZIXIII": 0.004614913450516205, "IZXIII": 0.0013447909601985765, "IZXZII": -0.0013447909601985756, "ZIXZII": -0.00551785590237713, "IIXZZI": 0.016128452383831572, "IIXIZZ": 0.0069161637108518135, "IIXIIZ": 0.01662700409419145, "YIYZII": -0.05103377360383517, "YIYIII": -0.013717245612361267, "XZXIII": 0.01897754098412074, "XZXZII": -0.01897754098412076, "XIXZII": -0.05103938873530131, "XIXIII": -0.013711630480895123, "YZYIII": 0.01897754098412074, "YZYZII": -0.01897754098412076, "XIXIZI": -0.0229151475857032, "YIYIZI": -0.0229151475857032, "XIXZZZ": -0.0066767713447922206, "YIYZZZ": -0.0066767713447922206, "XIXZIZ": -0.01560051990273679, "YIYZIZ": -0.01560051990273679, "IIXZII": -0.004614026527469913, "ZZXZII": -0.0013584612206930524, "ZZXIII": 0.0013584612206930516, "ZIXIZI": -0.016128325297759132, "ZIXZZZ": -0.006923408210758977, "ZIXZIZ": -0.016628419081743305, "IXZXZI": 0.0037224832802392784, "IYZYII": -0.0037224832802392784, "XYIYZI": -0.006677526532255746, "YXIYZI": -0.006677526532255746, "YYIXII": -0.006677526532255746, "XXIXII": 0.006677526532255746, "IIZXZI": -0.003722483280239276, "IZZXII": 0.003722483280239276, "XZIXZI": 0.006677526532255745, "YIIYZI": 0.006677526532255745, "YZIYII": -0.006677526532255745, "XIIXII": -0.006677526532255745, "ZYIYZI": -0.0037175433521450907, "ZXIXII": 0.0037175433521450907, "ZZIXZI": 0.0037175433521450885, "ZIIXII": -0.0037175433521450885, "IXXXZI": 0.007501985852005987, "IYYXZI": -0.007501985852005987, "IYXYII": -0.007501985852005987, "IXYYII": -0.007501985852005987, "IIXXZI": -0.007501985852005987, "IZYYZI": -0.007501985852005987, "IZXXII": 0.007501985852005987, "IIYYII": 0.007501985852005987, "IYZXYZ": 0.013052167732471838, "IXZXXI": 0.013052167732471838, "XXIYYZ": 0.0037175433521450907, "YYIYYZ": -0.0037175433521450907, "YXIYXI": -0.0037175433521450907, "XYIYXI": -0.0037175433521450907, "IZZYYZ": 0.013052167732471838, "IIZXXI": -0.013052167732471838, "XIIYYZ": -0.0037175433521450885, "YZIXYZ": 0.0037175433521450885, "YIIYXI": 0.0037175433521450885, "XZIXXI": 0.0037175433521450885, "ZXIYYZ": 0.013044696331502527, "ZYIYXI": -0.013044696331502527, "ZIIYYZ": -0.013044696331502527, "ZZIXXI": 0.013044696331502527, "IYXXYZ": 0.007684988734663875, "IXYXYZ": 0.007684988734663875, "IXXXXI": 0.007684988734663875, "IYYXXI": -0.007684988734663875, "IZXYYZ": 0.007684988734663874, "IIYXYZ": -0.007684988734663874, "IIXXXI": -0.007684988734663874, "IZYYXI": -0.007684988734663874, "IZIZXZ": -0.012059716082661796, "IZIIXZ": 0.01205971608266183, "IIIIXZ": 0.0413582406394398, "ZIIIXZ": 0.013710100796678944, "ZIZZXZ": -0.014332549640292932, "IIZIXZ": 0.01403682057535171, "IZIIXI": -0.012059716082661796, "IZIZXI": 0.01205971608266183, "IIIZXI": 0.0413582406394398, "ZIIZXI": 0.013710100796678944, "ZIZIXI": -0.014332549640292932, "IIZZXI": 0.01403682057535171, "IIIIXI": 0.0025857469846305666, "IIIZXZ": 0.0025857469846305666, "XIZZXZ": 0.011769387981600585, "XIZIXI": 0.011769387981600585, "XIIIXZ": -0.01176556263363421, "XIIZXI": -0.01176556263363421, "IIXIXZ": 0.007038010478283739, "IIXZXI": 0.007038010478283739, "XIXZXZ": -0.011514298770289231, "YIYZXZ": -0.011514298770289231, "XIXIXI": -0.011514298770289231, "YIYIXI": -0.011514298770289231, "ZIXZXZ": -0.0070401695813931174, "ZIXIXI": -0.0070401695813931174, "IYZXYX": 0.007692053383164722, "IXZXYY": 0.007692053383164722, "XXIYYX": 0.007501985852005987, "YYIYYX": -0.007501985852005987, "YXIYYY": -0.007501985852005987, "XYIYYY": -0.007501985852005987, "IZZYYX": 0.007692053383164721, "IIZXYY": -0.007692053383164721, "XIIYYX": -0.007501985852005987, "YZIXYX": 0.007501985852005987, "YIIYYY": 0.007501985852005987, "XZIXYY": 0.007501985852005987, "ZXIYYX": 0.007684988734663875, "ZYIYYY": -0.007684988734663875, "ZIIYYX": -0.007684988734663874, "ZZIXYY": 0.007684988734663874, "IYXXYX": 0.0107398141485451, "IXYXYX": 0.0107398141485451, "IXXXYY": 0.0107398141485451, "IYYXYY": -0.0107398141485451, "IZXYYX": 0.0107398141485451, "IIYXYX": -0.0107398141485451, "IIXXYY": -0.0107398141485451, "IZYYYY": -0.0107398141485451, "IIIZYY": -0.051037236436856384, "IIIIYY": 0.01371694092618533, "IZIZXX": 0.01897754098412074, "IZIIXX": -0.01897754098412076, "IIIIXX": -0.051037236436856384, "ZIIIXX": -0.0229151475857032, "ZIZZXX": 0.00667362000261139, "IIZIXX": -0.01560051990273679, "IIIZXX": 0.01371694092618533, "IZIIYY": 0.01897754098412074, "IZIZYY": -0.01897754098412076, "ZIIZYY": -0.0229151475857032, "ZIZIYY": 0.00667362000261139, "IIZZYY": -0.01560051990273679, "XIZZXX": -0.01151353893331538, "XIZIYY": -0.01151353893331538, "XIIIXX": 0.011514298770289231, "XIIZYY": 0.011514298770289231, "IIXIXX": -0.01144925041581149, "IIXZYY": -0.01144925041581149, "XIXZXX": 0.03037243744364719, "YIYZXX": 0.03037243744364719, "XIXIYY": 0.03037243744364719, "YIYIYY": 0.03037243744364719, "ZIXZXX": 0.011451073590721143, "ZIXIYY": 0.011451073590721143, "IIIIZX": 0.00552507548584681, "ZIIIZX": 0.016128325297759132, "IZIIZX": 0.0013584612206930524, "IZIZZX": -0.0013584612206930516, "ZIZZZX": -0.006924693287180096, "IIZIZX": 0.016628419081743305, "IIIZIX": 0.004614026527469913, "IIIIIX": 0.00552507548584681, "ZIIIIX": 0.016128325297759132, "IZIIIX": 0.0013584612206930524, "IZIZIX": -0.0013584612206930516, "ZIZZIX": -0.006924693287180096, "IIZIIX": 0.016628419081743305, "IIIZZX": 0.004614026527469913, "XIZZZX": 0.007043625609749883, "XIZZIX": 0.007043625609749883, "XIIIZX": -0.0070401695813931174, "XIIIIX": -0.0070401695813931174, "IIXIZX": 0.008377406106057382, "IIXIIX": 0.008377406106057382, "XIXZZX": -0.011451073590721143, "YIYZZX": -0.011451073590721143, "XIXZIX": -0.011451073590721143, "YIYZIX": -0.011451073590721143, "ZIXZZX": -0.008380449766984654, "ZIXZIX": -0.008380449766984654}, {"IIIIIII": -12.479931629916475, "ZIIIIII": -0.48199407650676884, "IZIIIII": 0.5753281555492024, "ZZIIIII": -0.18051698701762003, "IZIIZII": -0.5753281555492022, "ZZIIZII": 0.18051698701762003, "IIIIZII": -0.38923559303374233, "ZIXIZII": 0.014204502873365929, "ZIZZZII": 0.23841156440577377, "IIXIZII": -0.00583934622787486, "IIZZZII": -0.07585652308069804, "ZZXIZII": 0.00695972382485788, "ZZZZZII": 0.18658602973693755, "ZZXIIII": -0.0069597238248578774, "ZZZZIII": -0.18658602973693755, "IIXIIII": -0.0029778611142443675, "IIZZIII": 0.11666342519264217, "IIIZIII": -0.11439408208310797, "ZIIZIII": 0.1016351219520572, "IZIZIII": -0.1743055628825621, "IZIZZII": 0.1743055628825621, "ZIIZZII": -0.13171631056894836, "ZIXZZII": -0.0033796700580165195, "ZIZIZII": -0.07172648921312463, "IZXZZII": -0.005963001854535693, "IZZIZII": 0.28073150907280264, "IZXZIII": 0.005963001854535696, "IZZIIII": -0.2807315090728027, "ZIXZIII": -0.00541199031737263, "ZIZIIII": 0.12451120055555596, "IIXZIII": 0.017244629855392008, "IIZIIII": 1.6637886517095448, "IIIIZZI": -0.4774424776381828, "ZIIIZZI": 0.14110689972918977, "IZIIZZI": -0.18051698701762003, "IZIIIZI": 0.18051698701762003, "ZIXIIZI": -0.004058361904994614, "ZIZZIZI": -0.08762591106229864, "IIIZZZI": 0.13200755939570438, "IIXZZZI": -0.0035962038845358327, "IIZIZZI": 0.1290589369622379, "IIIIIZZ": 0.23150346400697902, "ZIIIIZZ": -0.08763436764432288, "IZIIIZZ": 0.18660044940983725, "IZIIZZZ": -0.18660044940983725, "ZIXIZZZ": -0.0008549068526441423, "ZIZZZZZ": 0.11728752777249683, "IIIZIZZ": -0.0801139841758377, "IIXZIZZ": -0.0014007884500292587, "IIZIIZZ": -0.13865149250322026, "IIIIZIZ": -0.07586880501068866, "IIIIIIZ": -0.10913088192804947, "ZIIIIIZ": 0.13200755939570438, "IZIIIIZ": -0.1743055628825621, "IZIIZIZ": 0.1743055628825621, "ZIXIZIZ": -0.004815641195974692, "ZIZZZIZ": -0.08010389531918204, "IIIZIIZ": 0.1334494770375008, "IIXZIIZ": -0.0043847323499474206, "IIZIIIZ": 0.1219296379756826, "IIIIZZZ": 0.1016351219520572, "IIIIIZI": -0.07173353440885304, "YIYIZII": 0.018439771098160338, "YZYIZII": 0.0032529747239213756, "YZYIIII": -0.003252974723921371, "XIZIIII": 0.013265624654421392, "XIXZIII": -0.0028387925468171334, "XIZIZII": -0.002593443339118663, "XIXZZII": 0.003605712596806251, "YIYZZII": 0.0036112358293886276, "YIYZIII": -0.002867079719744399, "XZZZIII": 0.012066626769943993, "XZXIIII": -0.003227245721006367, "XZZZZII": -0.012066626769944027, "XZXIZII": 0.003227245721006372, "XIZZZII": -0.028141100875243883, "XIXIZII": 0.018379792066858507, "YIYIIZI": 0.001636596594705354, "XIZZIZI": -0.013713560232856449, "XIXIIZI": 0.0016073512399957905, "YIYIZZZ": 0.004323460754637283, "XIZZZZZ": -0.014338664700418257, "XIXIZZZ": 0.004292888252215308, "YIYIZIZ": 0.002768641944967289, "XIZZZIZ": -0.014042693754930153, "XIXIZIZ": 0.002738697170060068, "IXIIZII": -0.012124689610585541, "IXIIIII": -0.012124689610585541, "XZIIZII": 0.012059716082661796, "XZIIIII": -0.01205971608266183, "XIIIIII": -0.02810183546921905, "XIIZZII": 0.01325953975356941, "XIIZIII": -0.0025857469846305666, "XIIIZZI": -0.013710100796678944, "XIIIIZZ": -0.0143294759862369, "XIIIIIZ": -0.01403682057535171, "IIIXIII": 0.00016428317380559262, "IIYYIII": 0.021347871041705668, "ZIIXIII": 0.004614913450516205, "ZIYYIII": -0.00041091729764070815, "IZIXIII": 0.0013447909601985765, "IZYYIII": 0.006410811270707887, "IZIXZII": -0.0013447909601985756, "IZYYZII": -0.0064108112707078856, "ZIIXZII": -0.005308041227394993, "ZIYYZII": -0.004010469374054503, "ZIXXZII": -0.0039991389794429445, "IZXXZII": -0.006407928447411082, "IZXXIII": 0.006407928447411084, "ZIXXIII": -0.0004207592958683987, "IIXXIII": 0.02134747209335694, "IIIXZZI": 0.016128452383831572, "IIYYZZI": -4.238517697915802e-05, "IIXXZZI": -7.678470168410705e-05, "IIIXIZZ": 0.0069161637108518135, "IIYYIZZ": 0.003403999389860383, "IIXXIZZ": 0.0033892404855171547, "IIIXIIZ": 0.01662700409419145, "IIYYIIZ": 0.0006811562296932471, "IIXXIIZ": 0.0006456917216631415, "YIYXZII": 0.0002109657337607755, "YIIYZII": -0.025075954706047888, "YIYXIII": -0.0001282253445278986, "YIIYIII": -0.013717245612361267, "XZZXIII": -0.01897754098412074, "XZZXZII": 0.01897754098412076, "XIZXZII": 0.025957818897787283, "XIYYZII": 0.002421713684355673, "XIIXZII": -0.025081569837514032, "XIYYIII": -0.00250445407358855, "XIIXIII": -0.013711630480895123, "YZZYIII": -0.01897754098412074, "YZZYZII": 0.01897754098412076, "YIZYZII": 0.025957818897787283, "XIZXIZI": 0.0229151475857032, "YIZYIZI": 0.0229151475857032, "XIZXZZZ": 0.0066767713447922206, "YIZYZZZ": 0.0066767713447922206, "XIZXZIZ": 0.01560051990273679, "YIZYZIZ": 0.01560051990273679, "ZIZXZII": 0.00020981467498213703, "IIZXZII": 0.004614026527469913, "ZZZXZII": 0.0013584612206930524, "ZZZXIII": -0.0013584612206930516, "IIZXIII": -0.005316582896471577, "ZIZXIZI": 0.016128325297759132, "ZIZXZZZ": 0.006923408210758977, "ZIZXZIZ": 0.016628419081743305, "XIXXIII": -0.0026326854062487886, "XIXXZII": 0.0026326854062487886, "IYYIXZI": -0.002320077067046948, "IXZZXZI": -0.0037224832802392784, "IXXIXZI": 0.00231214281575649, "IXYIYII": -0.002320077067046948, "IYZZYII": 0.0037224832802392784, "IYXIYII": -0.00231214281575649, "XYIIYZI": -0.006677526532255746, "YXIIYZI": -0.006677526532255746, "YYIIXII": -0.006677526532255746, "XXIIXII": 0.006677526532255746, "IZYIYZI": -0.0023200770670469477, "IIZZXZI": 0.003722483280239276, "IIXIXZI": -0.0023121428157564894, "IIYIYII": 0.0023200770670469477, "IZZZXII": -0.003722483280239276, "IZXIXII": 0.0023121428157564894, "XZIIXZI": 0.006677526532255745, "YIIIYZI": 0.006677526532255745, "YZIIYII": -0.006677526532255745, "XIIIXII": -0.006677526532255745, "ZYIIYZI": -0.0037175433521450907, "ZXIIXII": 0.0037175433521450907, "ZZIIXZI": 0.0037175433521450885, "ZIIIXII": -0.0037175433521450885, "IXZXXZI": -0.007501985852005987, "IYZYXZI": 0.007501985852005987, "IYZXYII": 0.007501985852005987, "IXZYYII": 0.007501985852005987, "IIZXXZI": 0.007501985852005987, "IZZYYZI": 0.007501985852005987, "IZZXXII": -0.007501985852005987, "IIZYYII": -0.007501985852005987, "IXYIXYZ": 0.003516918843870648, "IYZZXYZ": -0.013052167732471838, "IYXIXYZ": 0.003489088422340269, "IYYIXXI": -0.003516918843870648, "IXZZXXI": -0.013052167732471838, "IXXIXXI": 0.003489088422340269, "XXIIYYZ": 0.0037175433521450907, "YYIIYYZ": -0.0037175433521450907, "YXIIYXI": -0.0037175433521450907, "XYIIYXI": -0.0037175433521450907, "IIYIXYZ": -0.003516918843870648, "IZZZYYZ": -0.013052167732471838, "IZXIYYZ": 0.003489088422340269, "IZYIYXI": -0.003516918843870648, "IIZZXXI": 0.013052167732471838, "IIXIXXI": -0.003489088422340269, "XIIIYYZ": -0.0037175433521450885, "YZIIXYZ": 0.0037175433521450885, "YIIIYXI": 0.0037175433521450885, "XZIIXXI": 0.0037175433521450885, "ZXIIYYZ": 0.013044696331502527, "ZYIIYXI": -0.013044696331502527, "ZIIIYYZ": -0.013044696331502527, "ZZIIXXI": 0.013044696331502527, "IYZXXYZ": -0.007684988734663875, "IXZYXYZ": -0.007684988734663875, "IXZXXXI": -0.007684988734663875, "IYZYXXI": 0.007684988734663875, "IZZXYYZ": -0.007684988734663874, "IIZYXYZ": 0.007684988734663874, "IIZXXXI": 0.007684988734663874, "IZZYYXI": 0.007684988734663874, "IZIIZXZ": -0.012059716082661796, "IZIIIXZ": 0.01205971608266183, "IIIIIXZ": 0.028903256949401705, "ZIIIIXZ": 0.013710100796678944, "ZIXIZXZ": -0.0014258150537410695, "ZIZZZXZ": 0.014332549640292932, "IIIZIXZ": 0.01403682057535171, "IIXZIXZ": -0.0014829490596015879, "IIZIIXZ": -0.012454983690038094, "IZIIIXI": -0.012059716082661796, "IZIIZXI": 0.01205971608266183, "IIIIZXI": 0.028903256949401705, "ZIIIZXI": 0.013710100796678944, "ZIXIIXI": -0.0014258150537410695, "ZIZZIXI": 0.014332549640292932, "IIIZZXI": 0.01403682057535171, "IIXZZXI": -0.0014829490596015879, "IIZIZXI": -0.012454983690038094, "IIIIIXI": 0.0025857469846305666, "IIIIZXZ": 0.0025857469846305666, "YIYIZXZ": 0.001806082648668084, "XIZZZXZ": -0.011769387981600585, "XIXIZXZ": 0.001780984322880243, "YIYIIXI": 0.001806082648668084, "XIZZIXI": -0.011769387981600585, "XIXIIXI": 0.001780984322880243, "XIIIIXZ": -0.01176556263363421, "XIIIZXI": -0.01176556263363421, "IIIXIXZ": 0.007038010478283739, "IIYYIXZ": 0.0010198129499409782, "IIXXIXZ": 0.001004799587244184, "IIIXZXI": 0.007038010478283739, "IIYYZXI": 0.0010198129499409782, "IIXXZXI": 0.001004799587244184, "XIZXZXZ": 0.011514298770289231, "YIZYZXZ": 0.011514298770289231, "XIZXIXI": 0.011514298770289231, "YIZYIXI": 0.011514298770289231, "ZIZXZXZ": 0.0070401695813931174, "ZIZXIXI": 0.0070401695813931174, "IXYIXYX": 0.003320494960882412, "IYZZXYX": -0.007692053383164722, "IYXIXYX": 0.0033040964555684986, "IYYIXYY": -0.003320494960882412, "IXZZXYY": -0.007692053383164722, "IXXIXYY": 0.0033040964555684986, "XXIIYYX": 0.007501985852005987, "YYIIYYX": -0.007501985852005987, "YXIIYYY": -0.007501985852005987, "XYIIYYY": -0.007501985852005987, "IIYIXYX": -0.003320494960882412, "IZZZYYX": -0.007692053383164721, "IZXIYYX": 0.0033040964555684986, "IZYIYYY": -0.003320494960882412, "IIZZXYY": 0.007692053383164721, "IIXIXYY": -0.0033040964555684986, "XIIIYYX": -0.007501985852005987, "YZIIXYX": 0.007501985852005987, "YIIIYYY": 0.007501985852005987, "XZIIXYY": 0.007501985852005987, "ZXIIYYX": 0.007684988734663875, "ZYIIYYY": -0.007684988734663875, "ZIIIYYX": -0.007684988734663874, "ZZIIXYY": 0.007684988734663874, "IYZXXYX": -0.0107398141485451, "IXZYXYX": -0.0107398141485451, "IXZXXYY": -0.0107398141485451, "IYZYXYY": 0.0107398141485451, "IZZXYYX": -0.0107398141485451, "IIZYXYX": 0.0107398141485451, "IIZXXYY": 0.0107398141485451, "IZZYYYY": 0.0107398141485451, "IIIIZYY": -0.02190932348248009, "IIIIIYY": 0.01371694092618533, "IZIIZXX": 0.01897754098412074, "IZIIIXX": -0.01897754098412076, "IIIIIXX": -0.02190932348248009, "ZIIIIXX": -0.0229151475857032, "ZIXIZXX": -0.0014846411236475719, "ZIZZZXX": -0.00667362000261139, "IIIZIXX": -0.01560051990273679, "IIXZIXX": -0.0014082815362023177, "IIZIIXX": 0.029127912954376292, "IIIIZXX": 0.01371694092618533, "IZIIIYY": 0.01897754098412074, "IZIIZYY": -0.01897754098412076, "ZIIIZYY": -0.0229151475857032, "ZIXIIYY": -0.0014846411236475719, "ZIZZIYY": -0.00667362000261139, "IIIZZYY": -0.01560051990273679, "IIXZZYY": -0.0014082815362023177, "IIZIZYY": 0.029127912954376292, "YIYIZXX": 0.00034397459418429154, "XIZZZXX": 0.01151353893331538, "XIXIZXX": 0.00036853212066155, "YIYIIYY": 0.00034397459418429154, "XIZZIYY": 0.01151353893331538, "XIXIIYY": 0.00036853212066155, "XIIIIXX": 0.011514298770289231, "XIIIZYY": 0.011514298770289231, "IIIXIXX": -0.01144925041581149, "IIYYIXX": -0.0008670154267461827, "IIXXIXX": -0.0008425938844213385, "IIIXZYY": -0.01144925041581149, "IIYYZYY": -0.0008670154267461827, "IIXXZYY": -0.0008425938844213385, "XIZXZXX": -0.03037243744364719, "YIZYZXX": -0.03037243744364719, "XIZXIYY": -0.03037243744364719, "YIZYIYY": -0.03037243744364719, "ZIZXZXX": -0.011451073590721143, "ZIZXIYY": -0.011451073590721143, "IIIIIZX": -0.003821301434094396, "ZIIIIZX": 0.016128325297759132, "IZIIIZX": 0.0013584612206930524, "IZIIZZX": -0.0013584612206930516, "ZIXIZZX": -0.0005951304934051788, "ZIZZZZX": 0.006924693287180096, "IIIZIZX": 0.016628419081743305, "IIXZIZX": -0.0006298343763311207, "IIZIIZX": -0.009346376919941205, "IIIIZIX": 0.004614026527469913, "IIIIIIX": -0.003821301434094396, "ZIIIIIX": 0.016128325297759132, "IZIIIIX": 0.0013584612206930524, "IZIIZIX": -0.0013584612206930516, "ZIXIZIX": -0.0005951304934051788, "ZIZZZIX": 0.006924693287180096, "IIIZIIX": 0.016628419081743305, "IIXZIIX": -0.0006298343763311207, "IIZIIIX": -0.009346376919941205, "IIIIZZX": 0.004614026527469913, "YIYIZZX": 0.001627885819004604, "XIZZZZX": -0.007043625609749883, "XIXIZZX": 0.001612866468175471, "YIYIZIX": 0.001627885819004604, "XIZZZIX": -0.007043625609749883, "XIXIZIX": 0.001612866468175471, "XIIIIZX": -0.0070401695813931174, "XIIIIIX": -0.0070401695813931174, "IIIXIZX": 0.008377406106057382, "IIYYIZX": 0.0014359711379581732, "IIXXIZX": 0.0014181000944585096, "IIIXIIX": 0.008377406106057382, "IIYYIIX": 0.0014359711379581732, "IIXXIIX": 0.0014181000944585096, "XIZXZZX": 0.011451073590721143, "YIZYZZX": 0.011451073590721143, "XIZXZIX": 0.011451073590721143, "YIZYZIX": 0.011451073590721143, "ZIZXZZX": 0.008380449766984654, "ZIZXZIX": 0.008380449766984654}, {"IIIIIIII": -10.247242153709411, "ZIIIIIII": -0.3529431032683906, "IZZIIIII": -0.2946100032172737, "ZZZIIIII": 0.18051698701762003, "IIZIIZII": -0.2946100032172736, "ZIZIIZII": 0.18051698701762003, "IZIIIZII": 0.38923559303374233, "ZIIXIZII": 0.043603902668245174, "ZZIZZZII": -0.09969437947339291, "IIIXIZII": -0.00016181702276433217, "IZIZZZII": 0.07586863244451583, "ZZZXIZII": -0.00039799136371967704, "ZIZZZZII": 0.1866000249807798, "ZIZXIIII": -0.00039799136371967704, "ZZZZZIII": 0.1866000249807798, "IZIXIIII": -0.0002488118461011393, "IIIZZIII": 0.11665654315727321, "IIIIZIII": 0.007525926569094907, "ZIIIZIII": 0.1016351219520572, "IZZIZIII": 0.1743055628825621, "IIZIZZII": 0.1743055628825621, "ZZIIZZII": 0.13171631056894836, "ZIIXZZII": -0.00015299709767101305, "ZZIZIZII": 0.07173337124849359, "IZZXZZII": -0.0005987306066025072, "IIZZIZII": 0.28071751382896043, "IIZXZIII": -0.0005987306066025073, "IZZZIIII": 0.2807175138289605, "ZZIXZIII": -0.00026553888773789833, "ZIIZIIII": 0.12449909119173817, "IZIXZIII": -0.0481530701906411, "IIIZIIII": 2.23259185088368, "IIIIIZZI": -0.35294310326839073, "ZIIIIZZI": 0.14110689972918977, "IZZIIZZI": 0.18051698701762003, "IIZIIIZI": 0.18051698701762003, "ZIIXIIZI": -0.00018691124055587033, "ZZIZZIZI": 0.08763416831697839, "IIIIZZZI": 0.13200755939570438, "IZIXZZZI": -0.0002752467799029107, "IIIZIZZI": 0.12905067970755818, "IIIIIIZZ": 0.09978715343803066, "ZIIIIIZZ": -0.08763436764432288, "IZZIIIZZ": -0.18660044940983725, "IIZIIZZZ": -0.18660044940983725, "ZIIXIZZZ": 0.00025015261970370097, "ZZIZZZZZ": -0.11728517083751552, "IIIIZIZZ": -0.0801139841758377, "IZIXZIZZ": 0.00029572897768141563, "IIIZIIZZ": -0.13865384943820158, "IIIIIZIZ": -0.07586880501068866, "IZIIIIIZ": 0.11665680849714476, "IIIIIIIZ": 0.007525926569095283, "ZIIIIIIZ": 0.13200755939570438, "IZZIIIIZ": 0.1743055628825621, "IIZIIZIZ": 0.1743055628825621, "ZIIXIZIZ": -0.00017087136668748757, "ZZIZZZIZ": 0.08011380195386074, "IIIIZIIZ": 0.1334494770375008, "IZIXZIIZ": -0.00026003747933978446, "IIIZIIIZ": 0.1219197313410039, "IIIIIZZZ": 0.1016351219520572, "IZIIIIZZ": -0.13171631056894836, "IIIIIIZI": -0.07173353440885304, "IZIIIZZI": 0.12449937436979207, "IZZIIZII": 0.2807181523319286, "IIZIIIII": 0.28071815233192865, "IZIIIIII": 2.2326894762070637, "ZZIIIIII": 0.12905097323837822, "ZZIXIZII": 0.029399399794879245, "ZIIZZZII": 0.13871718493238086, "IZIIZIII": 0.12192000865220289, "IIIXZIII": -0.03090844033524909, "IZIZIIII": 0.5688031991741354, "YIIYIZII": -0.005754516220628309, "YZZYIZII": -0.0032529747239213756, "YIZYIIII": -0.003252974723921371, "XIIZIIII": 6.115060125326512e-06, "XZIXZIII": 0.0028670731984742357, "XZIZIZII": 7.702235857401799e-06, "XIIXZZII": 0.0036112276155101284, "YIIYZZII": 0.0036112358293886276, "YZIYZIII": 0.002867079719744399, "XZZZZIII": -6.938117515867324e-06, "XIZXIIII": -0.0032529673249199194, "XIZZZZII": -6.9381175158673344e-06, "XZZXIZII": -0.003252967324919924, "XZIZZZII": 0.012445816398697518, "XIIXIZII": -0.005781074469082609, "YIIYIIZI": 0.001636596594705354, "XZIZZIZI": 3.490620267238356e-06, "XIIXIIZI": 0.001636592872210835, "YIIYIZZZ": 0.004323460754637283, "XZIZZZZZ": 9.221307060988697e-06, "XIIXIZZZ": 0.00432345092077901, "YIIYIZIZ": 0.002768641944967289, "XZIZZZIZ": 5.9051068034080545e-06, "XIIXIZIZ": 0.0027686356475971866, "YZIYIZII": -0.024194287318788647, "XIIZZZII": -0.015695284476546365, "XZIXIZII": -0.024160866535941117, "ZXZIIZZI": 8.316018544195796e-06, "ZYZYZZZI": 0.0038990023642335695, "ZXIXZZZI": 0.0038990112326669937, "ZXIIIZZI": -8.316018544195796e-06, "ZYIYZZZI": -0.0038990023642335695, "ZXZXZZZI": -0.0038990112326669937, "YXZYIIZI": -4.9483837727567925e-06, "YYZIZIZI": -0.00232007178995289, "XYIYIIZI": 4.9483837727567925e-06, "XXIIZIZI": -0.00232007178995289, "YXIYIIZI": 4.9483837727567925e-06, "YYIIZIZI": 0.00232007178995289, "XYZYIIZI": -4.9483837727567925e-06, "XXZIZIZI": 0.00232007178995289, "ZYYIIIZI": 8.316018544195793e-06, "ZXYYZIZI": -0.0038990023642335686, "ZXXXZZZI": -0.003899011232666993, "ZXXIIZZI": 8.316018544195793e-06, "ZYXYZZZI": 0.0038990023642335686, "ZYYXZIZI": -0.003899011232666993, "YYYYIZZI": -4.948383772756792e-06, "YXYIZZZI": 0.0023200717899528895, "XYXYIIZI": -4.948383772756792e-06, "XXXIZIZI": 0.0023200717899528895, "YXXYIIZI": -4.948383772756792e-06, "YYXIZIZI": -0.0023200717899528895, "XXYYIZZI": 4.948383772756792e-06, "XYYIZZZI": 0.0023200717899528895, "IZXIIZII": 0.012124689610585541, "IIXIIIII": -0.012124689610585541, "ZIIZIZII": 6.882035368953407e-06, "ZZIXZZII": 0.0032266729603455066, "IZZZIZII": -1.3995243842229158e-05, "IIZXZZII": -0.0065617324611382, "IIZZIIII": -1.3995243842229165e-05, "IZZXZIII": -0.006561732461138203, "ZZIZIIII": -1.2109363817786079e-05, "ZIIXZIII": -0.005677529205110528, "IIIZZZII": 1.2109363817786079e-05, "IZIXIZII": 0.005677529205110528, "ZZZZZZII": 1.3995243842229165e-05, "ZIZXIZII": 0.006561732461138203, "ZIZZZIII": 1.3995243842229158e-05, "ZZZXIIII": 0.0065617324611382, "IZIZZIII": -6.882035368953407e-06, "IIIXIIII": -0.0032266729603455066, "IZIZIZZI": -8.257254679746863e-06, "IIIXZZZI": -0.0038714506644387434, "ZIIZZIZI": 8.257254679746863e-06, "ZZIXIIZI": 0.0038714506644387434, "IZIZIIZZ": -2.356934981312921e-06, "IIIXZIZZ": -0.0011050594723478432, "ZIIZZZZZ": 2.356934981312921e-06, "ZZIXIZZZ": 0.0011050594723478432, "IZIZIIIZ": -9.906634678706148e-06, "IIIXZIIZ": -0.004644769829287205, "ZIIZZZIZ": 9.906634678706148e-06, "ZZIXIZIZ": 0.004644769829287205, "XZZXIIII": -2.572160391355231e-05, "XIZZZIII": 0.012059688652428126, "XIZXIZII": -2.5721603913552385e-05, "XZZZZZII": 0.01205968865242816, "XZZIIZII": -0.012059716082661796, "XIZIIIII": -0.01205971608266183, "XZIIIIII": 0.015643717195832314, "XIIXZIII": 2.8280651657102368e-05, "XZIZIIII": -0.013259509594296066, "XZIXZZII": 5.515018703877299e-06, "XIIZIZII": -0.002585741103261261, "XIIIZZII": 0.01325953975356941, "XZIIZIII": 0.0025857469846305666, "XZIXIIZI": 2.924163221504453e-05, "XIIZZIZI": -0.01371006961258921, "XZIIIZZI": 0.013710100796678944, "XZIXIZZZ": 3.0562668563702483e-05, "XIIZZZZZ": -0.01432944339335727, "XZIIIIZZ": 0.0143294759862369, "XZIXIZIZ": 2.9938477537118603e-05, "XIIZZZIZ": -0.014036788648126745, "XZIIIIIZ": 0.01403682057535171, "XIIIIIII": -0.012458118273386736, "ZXIZIZZI": -0.003516918843870648, "IYZYIIZI": -7.501071573998681e-06, "IXZIZIZI": 0.003516910844519334, "ZXZZIZZI": 0.003516918843870648, "IYIYIIZI": 7.501071573998681e-06, "IXIIZIZI": -0.003516910844519334, "ZXXZIZZI": 0.003516918843870648, "IXYYIZZI": 7.501071573998681e-06, "IYYIZZZI": 0.003516910844519334, "ZYYZIIZI": 0.003516918843870648, "IYXYIIZI": -7.501071573998681e-06, "IXXIZIZI": 0.003516910844519334, "IIIIXIII": 0.009390945429823785, "IZIYYIII": 0.020266310152330182, "ZIIIXIII": 8.974178062808404e-07, "ZZIYYIII": 0.000420758338837095, "IZZIXIII": 1.3667170628308266e-05, "IIZYYIII": 0.006407913872360275, "IIZIXZII": 1.3667170628308262e-05, "IZZYYZII": 0.006407913872360273, "ZZIIXZII": -8.529576328282452e-06, "ZIIYYZII": -0.00399912988326556, "ZIIXXZII": -0.0039991389794429445, "IZZXXZII": 0.006407928447411082, "IIZXXIII": 0.006407928447411084, "ZZIXXIII": 0.0004207592958683987, "IZIXXIII": 0.020286293563833796, "IIIIXZZI": 1.637704959056508e-07, "IZIYYZZI": 7.678452703469615e-05, "IZIXXZZI": 7.678470168410705e-05, "IIIIXIZZ": -7.228752380131201e-06, "IZIYYIZZ": -0.003389232776574602, "IZIXXIZZ": -0.0033892404855171547, "IIIIXIIZ": -1.3771656480998394e-06, "IZIYYIIZ": -0.0006456902530153987, "IZIXXIIZ": -0.0006456917216631415, "IZIIXIII": 0.009226662256018193, "IIIYYIII": 0.04161418119403585, "IIIXXIII": 0.041633765657190736, "YIIYXZII": 5.3484168025796827e-05, "YZIIYZII": 0.025076290591871664, "YZIYXIII": -2.9256221207080057e-05, "YIIIYIII": -0.01371690972653749, "XZZZXIII": 0.01897754098412074, "XIZZXZII": 0.01897754098412076, "XZIZXZII": 0.003167024146395613, "XIIYYZII": -5.3484168025796827e-05, "XZIIXZII": 0.025076290591871664, "XZIYYIII": 2.9256221207080057e-05, "XIIIXIII": -0.01371690972653749, "YZZZYIII": 0.01897754098412074, "YIZZYZII": 0.01897754098412076, "YZIZYZII": 0.003167024146395613, "XZIZXIZI": -0.0229151475857032, "YZIZYIZI": -0.0229151475857032, "XZIZXZZZ": -0.0066767713447922206, "YZIZYZZZ": -0.0066767713447922206, "XZIZXZIZ": -0.01560051990273679, "YZIZYZIZ": -0.01560051990273679, "XIIZXZII": 0.029124843044182894, "YIIZYZII": 0.029124843044182894, "ZXIXXZZI": 7.082128268637698e-06, "ZYIZYZZI": 0.0033204874083038894, "ZYZXYZZI": 7.082128268637698e-06, "ZXZZXZZI": 0.0033204874083038894, "ZXZXXZZI": -7.082128268637698e-06, "ZYZZYZZI": -0.0033204874083038894, "ZYIXYZZI": -7.082128268637698e-06, "ZXIZXZZI": -0.0033204874083038894, "ZXXXXZZI": -7.082128268637697e-06, "ZYXZYZZI": -0.003320487408303889, "ZXYXYIZI": -7.082128268637697e-06, "ZYYZXIZI": 0.003320487408303889, "ZYYXXIZI": -7.082128268637697e-06, "ZXYZYIZI": 0.003320487408303889, "ZYXXYZZI": 7.082128268637697e-06, "ZXXZXZZI": 0.003320487408303889, "ZIIZXZII": -0.009137884330565973, "IIIZXZII": 0.004614026527469913, "ZZZZXZII": -0.0013584612206930524, "ZIZZXIII": -0.0013584612206930516, "IZIZXIII": 0.005316582896471577, "ZIIYYIII": 9.841041196386893e-06, "ZZIIXIII": -0.0046140160327099245, "IZZYYIII": -2.897398347613104e-06, "IIZIXIII": 0.0013584581308268848, "IIZYYZII": -2.8973983476131024e-06, "IZZIXZII": 0.001358458130826884, "ZZIYYZII": 1.1339490788942784e-05, "ZIIIXZII": -0.005316570803723275, "ZIIZXIZI": 0.016128325297759132, "IIIYYZZI": 3.4399350055538125e-05, "IZIIXZZI": -0.016128288613335668, "ZIIZXZZZ": 0.006923408210758977, "IIIYYIZZ": 1.476661328578082e-05, "IZIIXIZZ": -0.0069233924632319446, "ZIIZXZIZ": 0.016628419081743305, "IIIYYIIZ": 3.54659766778484e-05, "IZIIXIIZ": -0.01662838125983955, "ZZIZXZII": -0.00934769900554811, "XIIXXIII": -0.0026326854062487886, "XZIXXZII": -0.0026326854062487886, "XIIIXZII": -5.279245642366797e-06, "XZIYYZII": -0.00247519785238147, "XZIIXIII": -5.279245642366797e-06, "XIIYYIII": -0.00247519785238147, "YIIIYZII": 3.3588582377751517e-07, "YZIYXZII": -0.00015748156573497867, "YZIIYIII": 3.3588582377751517e-07, "YIIYXIII": -0.00015748156573497867, "ZYXYIXZI": -1.2273538276238052e-05, "ZXXIZXZI": 0.005754503131785786, "IYXYIXZI": 3.490620267238356e-06, "IXXIZXZI": -0.001636592872210835, "ZXYYIXZI": -6.9381175158673344e-06, "ZYYIZXZI": -0.003252967324919924, "ZYYYIYZI": 6.938117515867324e-06, "ZXYIZYZI": -0.0032529673249199194, "IYXZIYZI": -0.004323460754637283, "ZYXYZXZI": 5.9051068034080545e-06, "ZXXIIXZI": -0.0027686356475971866, "ZXXZZXZI": 0.024194287318788647, "ZYXYIXIZ": 6.115060125326512e-06, "ZXXIZXIZ": -0.0028670731984742357, "ZXXYIYIZ": -7.702235857401799e-06, "ZYXIZYIZ": -0.0036112276155101284, "ZYXYIXZZ": 7.702235857401799e-06, "ZXXIZXZZ": -0.0036112276155101284, "ZXXYIYZZ": -6.115060125326512e-06, "ZYXIZYZZ": -0.0028670731984742357, "ZXYYIXII": 6.938117515867324e-06, "ZYYIZXII": 0.0032529673249199194, "ZYYYIYII": -6.9381175158673344e-06, "ZXYIZYII": 0.003252967324919924, "ZXXYIYII": 1.2273538276238052e-05, "ZYXIZYII": 0.005754503131785786, "IXXYIYII": -3.490620267238356e-06, "IYXIZYII": -0.001636592872210835, "IXXZIXII": -0.004323460754637283, "ZXXYZYII": -5.9051068034080545e-06, "ZYXIIYII": -0.0027686356475971866, "ZYXZZYII": 0.024194287318788647, "XYXIIYZI": -9.707892165012117e-06, "XXXYZYZI": 0.0045515885158198864, "YXXXZYZI": -0.004551598868586045, "XXXIIXII": -9.707892165012117e-06, "XYXYZXII": -0.0045515885158198864, "YYXXZXII": 0.004551598868586045, "IZYYIXZI": 0.002320077067046948, "IZXZZXZI": 4.9483837727567925e-06, "IIXXIXZI": 0.00232007178995289, "IIXYIYII": -0.002320077067046948, "IIYZZYII": 4.9483837727567925e-06, "IZYXIYII": 0.00232007178995289, "XZYIIYZI": 0.006677526532255746, "YIXIIYZI": -0.006677526532255746, "YZYIIXII": 0.006677526532255746, "XIXIIXII": 0.006677526532255746, "IIZYIYZI": -0.0023200770670469477, "IZIZZXZI": -4.948383772756792e-06, "IIIXIXZI": -0.0023200717899528895, "IIIYIYII": 0.0023200770670469477, "IZZZZXII": 4.948383772756792e-06, "IIZXIXII": 0.0023200717899528895, "XIZIIXZI": 0.006677526532255745, "YIIIIYZI": 0.006677526532255745, "YIZIIYII": -0.006677526532255745, "XIIIIXII": -0.006677526532255745, "ZXXXIXZI": -0.0008014214801826778, "IYXXZYZI": -0.0008014214801826778, "ZYXXIYII": -0.0008014214801826778, "IXXXZXII": -0.0008014214801826778, "YXXZIYZI": 0.001806082648668084, "YXXYIXZI": -3.852109138039208e-06, "YYXIZXZI": -0.001806078540671781, "YYXZIXII": -0.001806082648668084, "YYXYIYII": -3.852109138039208e-06, "YXXIZYII": 0.001806078540671781, "IZXXIXZI": 7.928974196400005e-06, "IIXZZXZI": -0.0037175348964665214, "ZIYIIYZI": -0.0037175433521450907, "IIYXIYII": 7.928974196400005e-06, "IZYZZYII": -0.0037175348964665214, "ZZXIIXII": -0.0037175433521450907, "IZIXIXZI": -7.928974196400002e-06, "IIIZZXZI": 0.0037175348964665193, "ZZZIIXZI": -0.0037175433521450885, "IZZXIXII": 7.928974196400002e-06, "IIZZZXII": -0.0037175348964665193, "ZZIIIXII": 0.0037175433521450885, "ZYXYXXZI": -0.004048495415307176, "ZXXZXXZI": -8.634846359946763e-06, "ZYXXYXZI": 0.004048486206866903, "ZXXYXYII": 0.004048495415307176, "ZYXZXYII": -8.634846359946763e-06, "ZXXXYYII": -0.004048486206866903, "YXXXXYZI": -7.336473103751894e-07, "YYXZYYZI": -0.00034397381180239876, "XXXXYYZI": 7.336473103751894e-07, "XYXZXYZI": -0.00034397381180239876, "YYXXXXII": 7.336473103751894e-07, "YXXZYXII": -0.00034397381180239876, "XYXXYXII": -7.336473103751894e-07, "XXXZXXII": -0.00034397381180239876, "IZXZXXZI": 0.007501985852005987, "IIYZYXZI": 0.007501985852005987, "IIYZXYII": 0.007501985852005987, "IZXZYYII": -0.007501985852005987, "IZIZXXZI": -0.007501985852005987, "IZZZYYZI": -0.007501985852005987, "IZZZXXII": 0.007501985852005987, "IZIZYYII": 0.007501985852005987, "IYXXXYZI": 3.472041461500416e-06, "IXXZYYZI": -0.0016278821163230404, "ZYXIYXZI": 0.001627885819004604, "IXXXXXII": 3.472041461500416e-06, "IYXZYXII": 0.0016278821163230404, "ZXXIYYII": -0.001627885819004604, "ZYXYIYYZ": -6.882035368953407e-06, "ZXXIZYYZ": 0.0032266729603455066, "ZXXYIXYZ": 1.2109363817786079e-05, "ZYXIZXYZ": 0.005677529205110528, "ZXYYIXXZ": 1.3995243842229158e-05, "ZYYIZXXZ": 0.0065617324611382, "ZYYYIYXZ": -1.3995243842229165e-05, "ZXYIZYXZ": 0.006561732461138203, "ZXXYIYXZ": 6.333549417927548e-05, "ZYXIZYXZ": 0.029695128772560662, "IXXYIYXZ": 8.257254679746863e-06, "IYXIZYXZ": 0.0038714506644387434, "IXXZIXXZ": 0.001105061985848848, "ZXXYZYXZ": 9.906634678706148e-06, "ZYXIIYXZ": 0.004644769829287205, "ZYXZZYXZ": 0.04339117001443506, "ZYXYIYYI": -6.333549417927548e-05, "ZXXIZYYI": 0.029695128772560662, "IYXYIYYI": -8.257254679746863e-06, "IXXIZYYI": 0.0038714506644387434, "ZXYYIYYI": -1.3995243842229165e-05, "ZYYIZYYI": -0.006561732461138203, "ZYYYIXYI": -1.3995243842229158e-05, "ZXYIZXYI": 0.0065617324611382, "IYXZIXYI": -0.001105061985848848, "ZYXYZYYI": -9.906634678706148e-06, "ZXXIIYYI": 0.004644769829287205, "ZXXZZYYI": 0.04339117001443506, "ZYXYIXXI": 1.2109363817786079e-05, "ZXXIZXXI": -0.005677529205110528, "ZXXYIYXI": 6.882035368953407e-06, "ZYXIZYXI": 0.0032266729603455066, "XXXIIXXZ": -1.7093143602864819e-06, "XYXYZXXZ": -0.0008014196573223118, "YYXXZXXZ": 0.0008014214801826776, "XYXIIXYI": 1.7093143602864819e-06, "XXXYZXYI": -0.0008014196573223118, "YXXXZXYI": 0.0008014214801826776, "IZXYIXYZ": -0.003516918843870648, "IZYZZXYZ": 7.501071573998681e-06, "IIYXIXYZ": 0.003516910844519334, "IIYYIXXI": -0.003516918843870648, "IIXZZXXI": -7.501071573998681e-06, "IZXXIXXI": -0.003516910844519334, "XZXIIYYZ": -0.0037175433521450907, "YIYIIYYZ": -0.0037175433521450907, "YZXIIYXI": 0.0037175433521450907, "XIYIIYXI": -0.0037175433521450907, "IZIYIXYZ": 0.003516918843870648, "IIZZZYYZ": -7.501071573998681e-06, "IZZXIYYZ": -0.003516910844519334, "IZZYIYXI": 0.003516918843870648, "IIIZZXXI": 7.501071573998681e-06, "IZIXIXXI": 0.003516910844519334, "XZIIIYYZ": 0.0037175433521450885, "YZZIIXYZ": -0.0037175433521450885, "YZIIIYXI": -0.0037175433521450885, "XZZIIXXI": -0.0037175433521450885, "ZYXXIYXZ": -0.006937854242858532, "IXXXZXXZ": -0.006937854242858532, "ZXXXIYYI": -0.006937854242858532, "IYXXZXYI": 0.006937854242858532, "YYXZIXXZ": 0.0014563810348928816, "YYXYIYXZ": 3.1062469356621796e-06, "YXXIZYXZ": -0.001456377722304772, "YXXZIXYI": 0.0014563810348928816, "YXXYIYYI": 3.1062469356621796e-06, "YYXIZYYI": 0.001456377722304772, "IZYXIXYZ": 2.7822422179065035e-05, "IIYZZXYZ": -0.01304466666089784, "ZIXIIYYZ": 0.013044696331502527, "IIXXIXXI": -2.7822422179065035e-05, "IZXZZXXI": 0.01304466666089784, "ZZYIIYXI": 0.013044696331502527, "IIZXIYYZ": -2.7822422179065035e-05, "IZZZZYYZ": 0.01304466666089784, "ZIIIIYYZ": -0.013044696331502527, "IIIXIXXI": 2.7822422179065035e-05, "IZIZZXXI": -0.01304466666089784, "ZIZIIXXI": 0.013044696331502527, "ZXXYXYXZ": 0.004031116109076532, "ZYXZXYXZ": -8.597778851218292e-06, "ZXXXYYXZ": -0.004031106940166081, "ZYXYXYYI": -0.004031116109076532, "ZXXZXYYI": -8.597778851218292e-06, "ZYXXYYYI": 0.004031106940166081, "YYXXXXXZ": -3.1361556377229e-06, "YXXZYXXZ": 0.0014704005505880612, "XYXXYXXZ": 3.1361556377229e-06, "XXXZXXXZ": 0.0014704005505880612, "YXXXXXYI": -3.1361556377229e-06, "YYXZYXYI": -0.0014704005505880612, "XXXXYXYI": 3.1361556377229e-06, "XYXZXXYI": -0.0014704005505880612, "IZYZXXYZ": 0.007684988734663875, "IIXZYXYZ": -0.007684988734663875, "IIXZXXXI": -0.007684988734663875, "IZYZYXXI": -0.007684988734663875, "IIZZXYYZ": -0.007684988734663874, "IIIZYXYZ": 0.007684988734663874, "IIIZXXXI": 0.007684988734663874, "IIZZYYXI": 0.007684988734663874, "IXXXXXXZ": -1.3008239481512531e-06, "IYXZYXXZ": -0.0006098971066909596, "ZXXIYYXZ": 0.0006098984939257908, "IYXXXXYI": 1.3008239481512531e-06, "IXXZYXYI": -0.0006098971066909596, "ZYXIYYYI": -0.0006098984939257908, "IZZIIZXZ": 0.012059716082661796, "IIZIIIXZ": 0.01205971608266183, "IZIIIIXZ": -0.015643717195832296, "ZZIIIIXZ": -0.013710100796678944, "ZZIXIZXZ": -3.0562668563702483e-05, "ZIIZZZXZ": 0.01432944339335727, "IZIIZIXZ": -0.01403682057535171, "IIIXZIXZ": -2.657133729681589e-05, "IZIZIIXZ": 0.012458089936973756, "IZZIIIXI": 0.012059716082661796, "IIZIIZXI": 0.01205971608266183, "IZIIIZXI": -0.015643717195832296, "ZZIIIZXI": -0.013710100796678944, "ZZIXIIXI": -3.0562668563702483e-05, "ZIIZZIXI": 0.01432944339335727, "IZIIZZXI": -0.01403682057535171, "IIIXZZXI": -2.657133729681589e-05, "IZIZIZXI": 0.012458089936973756, "IIIIIZXI": 0.01325953975356941, "IZIIIIXI": -0.0025857469846305666, "IIIIIIXZ": 0.01325953975356941, "IZIIIZXZ": -0.0025857469846305666, "YZIYIZXZ": -0.001806082648668084, "XIIZZZXZ": -3.852109138039208e-06, "XZIXIZXZ": -0.001806078540671781, "YZIYIIXI": -0.001806082648668084, "XIIZZIXI": -3.852109138039208e-06, "XZIXIIXI": -0.001806078540671781, "IIIZIIXZ": 3.1062469356621796e-06, "IZIXZIXZ": 0.001456377722304772, "ZZIZZZXZ": -3.1062469356621796e-06, "ZIIXIZXZ": -0.001456377722304772, "IIIZIZXI": 3.1062469356621796e-06, "IZIXZZXI": 0.001456377722304772, "ZZIZZIXI": -3.1062469356621796e-06, "ZIIXIIXI": -0.001456377722304772, "XIIXIZXZ": -2.5094217791538158e-05, "XZIZZZXZ": 0.011765535872462545, "XIIIIIXZ": -0.01176556263363421, "XIIXIIXI": -2.5094217791538158e-05, "XZIZZIXI": 0.011765535872462545, "XIIIIZXI": -0.01176556263363421, "IZIIXIXZ": 2.1430900046438975e-06, "IIIYYIXZ": 0.0010047973017934088, "IIIXXIXZ": 0.001004799587244184, "IZIIXZXI": 2.1430900046438975e-06, "IIIYYZXI": 0.0010047973017934088, "IIIXXZXI": 0.001004799587244184, "XIIZXZXZ": 0.011514298770289231, "YIIZYZXZ": 0.011514298770289231, "XIIZXIXI": 0.011514298770289231, "YIIZYIXI": 0.011514298770289231, "ZZIZXZXZ": -0.0070401695813931174, "IZIYYIXZ": -1.501564814756937e-05, "IIIIXIXZ": 0.007040153568288383, "ZZIZXIXI": -0.0070401695813931174, "IZIYYZXI": -1.501564814756937e-05, "IIIIXZXI": 0.007040153568288383, "ZYXYIYXY": 4.326768593442768e-05, "ZXXIZYXY": -0.02028624742197029, "IYXYIYXY": 1.637704959056508e-07, "IXXIZYXY": -7.678452703469615e-05, "ZXYYIYXY": 1.3667170628308266e-05, "ZYYIZYXY": 0.006407913872360275, "ZYYYIXXY": 1.3667170628308262e-05, "ZXYIZXXY": -0.006407913872360273, "IYXZIXXY": -0.0033892404855171547, "ZYXYZYXY": -1.3771656480998394e-06, "ZXXIIYXY": 0.0006456902530153987, "ZXXZZYXY": -0.041633765657190736, "ZYXYIXYY": 8.974178062808404e-07, "ZXXIZXYY": -0.000420758338837095, "ZXXYIYYY": 8.529576328282452e-06, "ZYXIZYYY": 0.00399912988326556, "ZYXYIYYX": -8.529576328282452e-06, "ZXXIZYYX": 0.00399912988326556, "ZXXYIXYX": 8.974178062808404e-07, "ZYXIZXYX": 0.000420758338837095, "ZXYYIXXX": 1.3667170628308262e-05, "ZYYIZXXX": 0.006407913872360273, "ZYYYIYXX": -1.3667170628308266e-05, "ZXYIZYXX": 0.006407913872360275, "ZXXYIYXX": 4.326768593442768e-05, "ZYXIZYXX": 0.02028624742197029, "IXXYIYXX": 1.637704959056508e-07, "IYXIZYXX": 7.678452703469615e-05, "IXXZIXXX": -0.0033892404855171547, "ZXXYZYXX": -1.3771656480998394e-06, "ZYXIIYXX": -0.0006456902530153987, "ZYXZZYXX": 0.041633765657190736, "XYXIIXXY": -8.634846359946761e-06, "XXXYZXXY": 0.0040484862068669025, "YXXXZXXY": -0.004048495415307175, "XXXIIXXX": -8.634846359946761e-06, "XYXYZXXX": -0.0040484862068669025, "YYXXZXXX": 0.004048495415307175, "IZXYIXYX": -0.003320494960882412, "IZYZZXYX": 7.082128268637697e-06, "IIYXIXYX": 0.003320487408303889, "IIYYIXYY": -0.003320494960882412, "IIXZZXYY": -7.082128268637697e-06, "IZXXIXYY": -0.003320487408303889, "XZXIIYYX": -0.007501985852005987, "YIYIIYYX": -0.007501985852005987, "YZXIIYYY": 0.007501985852005987, "XIYIIYYY": -0.007501985852005987, "IZIYIXYX": 0.003320494960882412, "IIZZZYYX": -7.082128268637697e-06, "IZZXIYYX": -0.003320487408303889, "IZZYIYYY": 0.003320494960882412, "IIIZZXYY": 7.082128268637697e-06, "IZIXIXYY": 0.003320487408303889, "XZIIIYYX": 0.007501985852005987, "YZZIIXYX": -0.007501985852005987, "YZIIIYYY": -0.007501985852005987, "XZZIIXYY": -0.007501985852005987, "ZXXXIYXY": 0.004031116109076532, "IYXXZXXY": -0.004031116109076532, "ZYXXIYXX": -0.004031116109076532, "IXXXZXXX": -0.004031116109076532, "YXXZIXXY": 0.001004799587244184, "YXXYIYXY": 2.1430900046438975e-06, "YYXIZYXY": 0.0010047973017934088, "YYXZIXXX": -0.001004799587244184, "YYXYIYXX": -2.1430900046438975e-06, "YXXIZYXX": 0.0010047973017934088, "IZYXIXYX": 1.63909527353903e-05, "IIYZZXYX": -0.007684971254896085, "ZIXIIYYX": 0.007684988734663875, "IIXXIXYY": -1.63909527353903e-05, "IZXZZXYY": 0.007684971254896085, "ZZYIIYYY": 0.007684988734663875, "IIZXIYYX": -1.6390952735390296e-05, "IZZZZYYX": 0.007684971254896084, "ZIIIIYYX": -0.007684988734663874, "IIIXIXYY": 1.6390952735390296e-05, "IZIZZXYY": -0.007684971254896084, "ZIZIIXYY": 0.007684988734663874, "ZYXYXYXY": 0.005263200155058137, "ZXXZXYXY": 1.1225633238645214e-05, "ZYXXYYXY": -0.005263188183730693, "ZXXYXYXX": 0.005263200155058137, "ZYXZXYXX": -1.1225633238645214e-05, "ZXXXYYXX": -0.005263188183730693, "YXXXXXXY": 1.7971290539937447e-06, "YYXZYXXY": 0.0008425919679129414, "XXXXYXXY": -1.7971290539937447e-06, "XYXZXXXY": 0.0008425919679129414, "YYXXXXXX": -1.7971290539937447e-06, "YXXZYXXX": 0.0008425919679129414, "XYXXYXXX": 1.7971290539937447e-06, "XXXZXXXX": 0.0008425919679129414, "IZYZXXYX": 0.0107398141485451, "IIXZYXYX": -0.0107398141485451, "IIXZXXYY": -0.0107398141485451, "IZYZYXYY": -0.0107398141485451, "IIZZXYYX": -0.0107398141485451, "IIIZYXYX": 0.0107398141485451, "IIIZXXYY": 0.0107398141485451, "IIZZYYYY": 0.0107398141485451, "IYXXXXXY": 3.0245993097527414e-06, "IXXZYXXY": -0.0014180968689416987, "ZYXIYYXY": -0.0014181000944585096, "IXXXXXXX": 3.0245993097527414e-06, "IYXZYXXX": 0.0014180968689416987, "ZXXIYYXX": -0.0014181000944585096, "IIIIIZYY": -0.025076347628875714, "IZIIIIYY": -0.01371694092618533, "IZZIIZXX": -0.01897754098412074, "IIZIIIXX": -0.01897754098412076, "IZIIIIXX": -0.0031670241463956266, "ZZIIIIXX": 0.0229151475857032, "ZZIXIZXX": 1.4240573059510702e-05, "ZIIZZZXX": -0.006676756158249113, "IZIIZIXX": 0.01560051990273679, "IIIXZIXX": 6.211901438574359e-05, "IZIZIIXX": -0.02912477679873857, "IIIIIIXX": -0.025076347628875714, "IZIIIZXX": -0.01371694092618533, "IZZIIIYY": -0.01897754098412074, "IIZIIZYY": -0.01897754098412076, "IZIIIZYY": -0.0031670241463956266, "ZZIIIZYY": 0.0229151475857032, "ZZIXIIYY": 1.4240573059510702e-05, "ZIIZZIYY": -0.006676756158249113, "IZIIZZYY": 0.01560051990273679, "IIIXZZYY": 6.211901438574359e-05, "IZIZIZYY": -0.02912477679873857, "YZIYIZXX": -0.00034397459418429154, "XIIZZZXX": -7.336473103751894e-07, "XZIXIZXX": -0.00034397381180239876, "YZIYIIYY": -0.00034397459418429154, "XIIZZIYY": -7.336473103751894e-07, "XZIXIIYY": -0.00034397381180239876, "IIIZIIXX": 3.1361556377229e-06, "IZIXZIXX": 0.0014704005505880612, "ZZIZZZXX": -3.1361556377229e-06, "ZIIXIZXX": -0.0014704005505880612, "IIIZIZYY": 3.1361556377229e-06, "IZIXZZYY": 0.0014704005505880612, "ZZIZZIYY": -3.1361556377229e-06, "ZIIXIIYY": -0.0014704005505880612, "XIIXIZXX": 2.4558308859151255e-05, "XZIZZZXX": -0.011514272580625755, "XIIIIIXX": 0.011514298770289231, "XIIXIIYY": 2.4558308859151255e-05, "XZIZZIYY": -0.011514272580625755, "XIIIIZYY": 0.011514298770289231, "IZIIXIXX": -1.7971290539937447e-06, "IIIYYIXX": -0.0008425919679129414, "IIIXXIXX": -0.0008425938844213385, "IZIIXZYY": -1.7971290539937447e-06, "IIIYYZYY": -0.0008425919679129414, "IIIXXZYY": -0.0008425938844213385, "XIIZXZXX": -0.03037243744364719, "YIIZYZXX": -0.03037243744364719, "XIIZXIYY": -0.03037243744364719, "YIIZYIYY": -0.03037243744364719, "ZZIZXZXX": 0.011451073590721143, "IZIYYIXX": 2.4423458833241305e-05, "IIIIXIXX": -0.011451047544865485, "ZZIZXIYY": 0.011451073590721143, "IZIYYZYY": 2.4423458833241305e-05, "IIIIXZYY": -0.011451047544865485, "IIIIIIZX": -0.009137884330565973, "ZIIIIIZX": 0.016128325297759132, "IZZIIIZX": -0.0013584612206930524, "IIZIIZZX": -0.0013584612206930516, "ZIIXIZZX": 1.476661328578082e-05, "ZZIZZZZX": -0.0069233924632319446, "IIIIZIZX": 0.016628419081743305, "IZIXZIZX": 1.993726964016108e-05, "IIIZIIZX": -0.009347677743889357, "IIIIIZIX": 0.004614026527469913, "IZIIIIIX": -0.005316582896471577, "IIIIIIIX": -0.009137884330565973, "ZIIIIIIX": 0.016128325297759132, "IZZIIIIX": -0.0013584612206930524, "IIZIIZIX": -0.0013584612206930516, "ZIIXIZIX": 1.476661328578082e-05, "ZZIZZZIX": -0.0069233924632319446, "IIIIZIIX": 0.016628419081743305, "IZIXZIIX": 1.993726964016108e-05, "IIIZIIIX": -0.009347677743889357, "IIIIIZZX": 0.004614026527469913, "IZIIIIZX": -0.005316582896471577, "YIIYIZZX": 0.001627885819004604, "XZIZZZZX": 3.472041461500416e-06, "XIIXIZZX": 0.0016278821163230404, "YIIYIZIX": 0.001627885819004604, "XZIZZZIX": 3.472041461500416e-06, "XIIXIZIX": 0.0016278821163230404, "IZIZIIZX": -1.3008239481512531e-06, "IIIXZIZX": -0.0006098971066909596, "ZIIZZZZX": 1.3008239481512531e-06, "ZZIXIZZX": 0.0006098971066909596, "IZIZIIIX": -1.3008239481512531e-06, "IIIXZIIX": -0.0006098971066909596, "ZIIZZZIX": 1.3008239481512531e-06, "ZZIXIZIX": 0.0006098971066909596, "XZIXIZZX": 1.501564814756937e-05, "XIIZZZZX": -0.007040153568288383, "XZIIIIZX": 0.0070401695813931174, "XZIXIZIX": 1.501564814756937e-05, "XIIZZZIX": -0.007040153568288383, "XZIIIIIX": 0.0070401695813931174, "IIIIXIZX": -3.0245993097527414e-06, "IZIYYIZX": -0.0014180968689416987, "IZIXXIZX": -0.0014181000944585096, "IIIIXIIX": -3.0245993097527414e-06, "IZIYYIIX": -0.0014180968689416987, "IZIXXIIX": -0.0014181000944585096, "XZIZXZZX": -0.011451073590721143, "YZIZYZZX": -0.011451073590721143, "XZIZXZIX": -0.011451073590721143, "YZIZYZIX": -0.011451073590721143, "ZIIZXZZX": 0.008380449766984654, "IIIYYIZX": 1.7874269016474507e-05, "IZIIXIZX": -0.008380430705367134, "ZIIZXZIX": 0.008380449766984654, "IIIYYIIX": 1.7874269016474507e-05, "IZIIXIIX": -0.008380430705367134, "ZYXYIXIX": 5.615131466144314e-06, "ZXXIZXIX": -0.0026326794181164496, "ZXXYIYIX": -5.615131466144314e-06, "ZYXIZYIX": -0.0026326794181164496, "ZYXYIYIY": -5.279245642366797e-06, "ZXXIZYIY": 0.00247519785238147, "ZXXYIXIY": -5.279245642366797e-06, "ZYXIZXIY": -0.00247519785238147, "ZYXYIXZX": 3.3588582377751517e-07, "ZXXIZXZX": -0.00015748156573497867, "ZXXYIYZX": -3.3588582377751517e-07, "ZYXIZYZX": -0.00015748156573497867}], "expressible": {"uccs": ["10000110", "00100001", "01000001", "01000010", "00100010", "00010110", "00010101", "10000101", "00100100", "01000100"], "uccsd": ["00100100", "01000100"], "uccsdt": "full", "excite3": ["00010011", "10000011", "00100100", "01000100"], "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["IZZIIIZIIZZZ", "IIZIIIIIZIII", "IZIIIIIZIIII", "ZZZZZZIIIIII"], "taperqubits": [0, 3, 4, 6], "tapersector": [-1, 1, 1, 1], "stabilizers": ["IIIIIIIIIIIX", "IIIIIIIIXIII", "IIIIIIIXIIII", "IIIIIXIIIIII"], "hf_energy": -16.50266414786301}

==> anc/model_data/model_data_BeH2_STO-3G_SINGLET.json <==
{"ham": {"IIIIIIIII": -11.893640688248023, "ZIIIIIIII": -0.49852262120816254, "IZIIIIIII": -0.27362997602772865, "ZZIIIIIII": 0.07474728813601236, "IIZIIIIII": -0.29313887594727117, "ZIZIIIIII": 0.19261772035037628, "IZZIIIIII": 0.17211774732674823, "IIIZIIIII": -0.29313887594727006, "ZIIZIIIII": 0.19261772035037616, "IZIZIIIII": 0.17211774732674823, "IIZZIIIII": 0.3892355930337424, "IIIIZIIII": -0.020667904605983705, "ZIIIZIIII": 0.18545819072150996, "IZIIZIIII": 0.08211206147148294, "IIZIZIIII": 0.1763682089212282, "IIIZZIIII": 0.17636820892122812, "ZZZZZIIII": -0.11669842680707744, "IIIIIZIII": 0.009368915196542723, "ZIIIIZIII": 0.09421549489467665, "IZIIIZIII": 0.08095590425158135, "IIZIIZIII": 0.1736254647377779, "IIIZIZIII": 0.17362546473777785, "ZZZZIZIII": -0.11481312260002231, "IIIIZZIII": 0.0628313799790232, "ZZZIZZIII": -0.2806434870712169, "ZZIZZZIII": -0.280643487071217, "ZIZZZZIII": -0.11380144157472852, "IZZZZZIII": -0.14022874663744067, "ZZZZZZIII": -2.2179177069980995, "IIIIIIZII": -0.49852262120816215, "ZIIIIIZII": 0.23372716060087878, "IZIIIIZII": 0.11012655632910337, "IIZIIIZII": 0.19261772035037628, "IIIZIIZII": 0.19261772035037616, "IIIIZIZII": 0.22625274357411318, "ZIIIZIZII": -0.020667904605983955, "ZZIIZIZII": 0.1029166625310568, "ZIZIZIZII": 0.1763682089212282, "ZIIZZIZII": 0.17636820892122812, "IIIIIZZII": 0.10834963365620474, "IZZZIZZII": -0.11637814913678547, "ZIIIZZZII": 0.10413193860489843, "ZZZZZZZII": -0.1457011822259184, "IIIIIIIZI": -0.2736299760277286, "ZIIIIIIZI": 0.11012655632910337, "IZIIIIIZI": 0.1037249358334726, "IIZIIIIZI": 0.17211774732674823, "IIIZIIIZI": 0.17211774732674823, "IIIIZIIZI": 0.1029166625310568, "ZIZZZIIZI": -0.11669842680707744, "IIIIIZIZI": 0.10016707168082822, "ZZZZZZIZI": -0.1194766432105883, "IIIIIIZZI": 0.07474728813601236, "ZIIIZIZZI": 0.08211206147148294, "IIIIIIIIZ": 0.009368915196543306, "ZIIIIIIIZ": 0.10834963365620474, "IZIIIIIIZ": 0.10016707168082822, "IIZIIIIIZ": 0.1736254647377779, "IIIZIIIIZ": 0.17362546473777785, "IIIIZIIIZ": 0.10413193860489843, "ZIZZZIIIZ": -0.11380144157472852, "IIIIIZIIZ": 0.10077071548719718, "ZZZZZZIIZ": -0.12357977596427323, "IIIIIIZIZ": 0.09421549489467665, "ZIIIZIZIZ": 0.0628313799790232, "IIIIIIIZZ": 0.08095590425158135, "ZIZZIIIZZ": -0.11637814913678547, "ZIZIZIIZZ": -0.2806434870712169, "ZIIZZIIZZ": -0.280643487071217, "IIZZZIIZZ": -0.1457011822259184, "ZIZZZIIZZ": -2.2179177069980995, "ZZZZZIIZZ": -0.1194766432105883, "IZIIIZIZZ": 0.5678633871733736, "ZIZZZZIZZ": -0.12357977596427323, "IIZZIIZZZ": -0.11481312260002231, "ZIZZZIZZZ": -0.14022874663744067, "XIZZIIZZI": 0.00289191340698586, "XZIIZZZZI": 0.00289191340698586, "XIIIIIIIZ": 0.00289191340698586, "XZZZZZIIZ": 0.00289191340698586, "IXIIIIIII": -0.006337222488109826, "ZXIIIIIII": -0.02476105980376201, "ZXZIIIIII": -0.006321726138000913, "ZXIZIIIII": -0.0063217261380009125, "ZXIIZIIII": -0.0002901458254998347, "IXZZZIIII": -4.350248179144345e-05, "ZXIIIZIII": -4.350248179144345e-05, "IXZZIZIII": -0.0002901458254998347, "IXZIZZIII": -0.0063217261380009125, "IXIZZZIII": -0.006321726138000913, "IXZZZZIII": -0.02476105980376201, "ZXZZZZIII": -0.006337222488109826, "ZXIIIIZII": -0.0022484083082104805, "IXIIZIZII": -0.0010843907039831022, "ZXZZIZZII": -0.0010843907039831022, "IXZZZZZII": -0.0022484083082104805, "ZXIIIIIZI": -0.0014638886478572292, "IXZZZZIZI": -0.0014638886478572292, "ZXIIIIIIZ": -0.0017338896651766097, "IXZZZZIIZ": -0.0017338896651766097, "IXZZZIIZZ": 0.04430211020764987, "ZXIIIZIZZ": 0.04430211020764987, "XXZZIIZZI": -0.0028984550945022045, "YYZZIIZZI": -0.0028984550945022045, "XXIIIIIIZ": -0.0028984550945022045, "YYIIIIIIZ": -0.0028984550945022045, "ZZXIIIZZI": 0.003942004226921426, "IIXZZZZZI": 0.003942004226921426, "IZXZZIZIZ": 0.003942004226921426, "ZIXIIZZIZ": 0.003942004226921426, "XZXZIIIII": 0.0034590069082038356, "YZYZIIIII": 0.0034590069082038356, "XZXZZIZII": 0.0034590069082038356, "YZYZZIZII": 0.0034590069082038356, "IXXIIIZZI": -0.004080602487693389, "IYYIIIZZI": -0.004080602487693389, "ZXXZZIZIZ": -0.004080602487693389, "ZYYZZIZIZ": -0.004080602487693389, "ZZIXIIZZI": 0.0039420042269214224, "IIZXZZZZI": 0.0039420042269214224, "IZZXZIZIZ": 0.0039420042269214224, "ZIIXIZZIZ": 0.0039420042269214224, "XZZXIIIII": 0.0034590069082038335, "YZZYIIIII": 0.0034590069082038335, "XZZXZIZII": 0.0034590069082038335, "YZZYZIZII": 0.0034590069082038335, "IXIXIIZZI": -0.004080602487693387, "IYIYIIZZI": -0.004080602487693387, "ZXZXZIZIZ": -0.004080602487693387, "ZYZYZIZIZ": -0.004080602487693387, "IIXXIIIII": 0.012124689610585566, "IIYYIIIII": 0.012124689610585566, "ZZIIXIZZI": 0.0015650265367631656, "IIZZXZZZI": 0.0015650265367631656, "ZZZZXIIIZ": 0.0015650265367631656, "IIIIXZIIZ": 0.0015650265367631656, "XZZIXIIII": -0.024984978806042325, "XZIZXIIII": -0.024984978806042356, "XIZZXIIII": -0.017077322510000516, "XZZZXIIII": -0.011350899261061562, "YZZIYIIII": -0.024984978806042325, "YZIZYIIII": -0.024984978806042356, "YIZZYIIII": -0.017077322510000516, "YZZZYIIII": -0.011350899261061562, "XIIIXZIII": -0.031423394025339724, "XZZZXZIII": -0.00948687687474566, "YIIIYZIII": -0.031423394025339724, "YZZZYZIII": -0.00948687687474566, "XZZZXIZII": -0.0019770194723185415, "YZZZYIZII": -0.0019770194723185415, "XZZZXIIZI": 0.007010491990455642, "YZZZYIIZI": 0.007010491990455642, "XZZZXIIIZ": 0.0018608146429487194, "YZZZYIIIZ": 0.0018608146429487194, "XZIIXIIZZ": -0.03431530743232559, "YZIIYIIZZ": -0.03431530743232559, "IXIIXIZZI": 0.0007942448784832677, "IYIIYIZZI": 0.0007942448784832677, "IXZZXIIIZ": 0.0007942448784832677, "IYZZYIIIZ": 0.0007942448784832677, "XXZZXIIII": 0.0035415511195059915, "YYZZXIIII": 0.0036901198734089094, "XYZZYIIII": -0.00014856875390291884, "XXIIXZIII": -0.0035415511195059915, "YYIIXZIII": -0.0036901198734089094, "XYIIYZIII": 0.00014856875390291884, "IIXIXIIII": 0.0037664255836117916, "IIYIYIIII": 0.0037664255836117916, "ZIXIXIZII": 0.0037664255836117916, "ZIYIYIZII": 0.0037664255836117916, "IIIXXIIII": 0.0037664255836117903, "IIIYYIIII": 0.0037664255836117903, "ZIIXXIZII": 0.0037664255836117903, "ZIIYYIZII": 0.0037664255836117903, "IIIIIXIII": -0.03270134750980482, "ZIIIIXIII": -0.00410256759159184, "IZIIIXIII": -0.0007224682955792445, "IIZIIXIII": -0.007960378688233136, "IIIZIXIII": -0.007960378688233127, "ZZZZIXIII": -0.004449782914859154, "IIIIZXIII": -0.004449782914859154, "ZZZIZXIII": -0.007960378688233127, "ZZIZZXIII": -0.007960378688233136, "ZIZZZXIII": -0.0007224682955792445, "IZZZZXIII": -0.00410256759159184, "ZZZZZXIII": -0.03270134750980482, "IIIIIXZII": -0.0023382902171429185, "IZZZIXZII": -0.0007301857990885836, "ZIIIZXZII": -0.0007301857990885836, "ZZZZZXZII": -0.0023382902171429185, "IIIIIXIZI": -0.001622515121040735, "ZZZZZXIZI": -0.001622515121040735, "IIIIIXIIZ": -0.0017481175039028827, "ZZZZZXIIZ": -0.0017481175039028827, "IZIIIXIZZ": 0.050479858514183684, "ZIZZZXIZZ": 0.050479858514183684, "XZIIZXZZI": -0.0008092338364674439, "YZIIZYZZI": -0.0008092338364674439, "XZZZZXIIZ": -0.0008092338364674439, "YZZZZYIIZ": -0.0008092338364674439, "ZXIIIXIII": -0.020234760646539503, "IXZZIXIII": -0.011524197217228391, "IXZIZXIII": -0.012747521245665442, "IXIZZXIII": -0.012747521245665439, "IXZZZXIII": -0.028704512322858925, "ZXZZZXIII": -0.004237204441517417, "ZYIIIYIII": -0.020234760646539503, "IYZZIYIII": -0.011524197217228391, "IYZIZYIII": -0.012747521245665442, "IYIZZYIII": -0.012747521245665439, "IYZZZYIII": -0.028704512322858925, "ZYZZZYIII": -0.004237204441517417, "ZXZZIXZII": 0.012349065533567469, "IXZZZXZII": 0.010103593637476952, "ZYZZIYZII": 0.012349065533567469, "IYZZZYZII": 0.010103593637476952, "IXZZZXIZI": 0.009163179660725834, "IYZZZYIZI": 0.009163179660725834, "IXZZZXIIZ": 0.006685413270296788, "IYZZZYIIZ": 0.006685413270296788, "ZXIIIXIZZ": 0.026445438649037842, "ZYIIIYIZZ": 0.026445438649037842, "IIXZZXZZI": -0.003845873311725996, "IIYZZYZZI": -0.003845873311725996, "ZIXIIXZIZ": -0.003845873311725996, "ZIYIIYZIZ": -0.003845873311725996, "IIZXZXZZI": -0.003845873311725994, "IIZYZYZZI": -0.003845873311725994, "ZIIXIXZIZ": -0.003845873311725994, "ZIIYIYZIZ": -0.003845873311725994, "IIZZXXZZI": -0.003719597115770571, "IIZZYYZZI": -0.003719597115770571, "IIIIXXIIZ": -0.003719597115770571, "IIIIYYIIZ": -0.003719597115770571, "XIIIXXIII": -0.006566552822222328, "XZZZXXIII": 0.006566552822222328, "YIIIYXIII": -0.002141079565512539, "YZZZYXIII": 0.002141079565512539, "XIIIYYIII": -0.004425473256709788, "XZZZYYIII": 0.004425473256709788, "XXIIXXIII": 0.020538305090156316, "YYIIXXIII": 0.017800097606027115, "XYIIYXIII": 0.002738207484129195, "YXIIXYIII": 0.002738207484129195, "XXIIYYIII": 0.017800097606027115, "YYIIYYIII": 0.020538305090156316, "IIZZIIXII": -0.017077322510000516, "ZIZZZIXII": 0.017077322510000516, "IIZIIIXZI": -0.024984978806042325, "IIIZIIXZI": -0.024984978806042356, "IIZZIIXZI": -0.01135089926106155, "ZIZZIIXZI": -0.0019770194723185415, "IZZZIIXZI": 0.007010491990455642, "ZIZIZIXZI": 0.024984978806042325, "ZIIZZIXZI": 0.024984978806042356, "IIZZZIXZI": 0.0019770194723185415, "ZIZZZIXZI": 0.01135089926106155, "ZZZZZIXZI": -0.007010491990455642, "IZIIIZXZI": -0.03431530743232559, "IIZZIZXZI": 0.0018608146429487194, "ZZIIZZXZI": 0.03431530743232559, "ZIZZZZXZI": -0.0018608146429487194, "IIIIIIXIZ": -0.031423394025339724, "ZIIIZIXIZ": 0.031423394025339724, "IIZZIIXZZ": -0.00948687687474566, "ZIZZZIXZZ": 0.00948687687474566, "XIIIIIXII": 0.005472435588477701, "XZZZZZXII": 0.005472435588477701, "YIZZZIYZZ": -0.005472435588477701, "YZIIIZYZZ": -0.005472435588477701, "ZXZZIIXZI": 0.0007916647789067046, "IXZZZIXZI": -0.0007916647789067046, "ZXIIIZXZI": -0.0007916647789067046, "IXIIZZXZI": 0.0007916647789067046, "XXIIIIXII": -0.004088814179899344, "YYIIIIXII": -0.004088814179899344, "YXZZZIYZZ": 0.004088814179899344, "XYZZZIYZZ": -0.004088814179899344, "XZXIIIXZI": 0.004107345992568753, "YZYIIIXZI": 0.004107345992568753, "YZXIIIYZI": -0.004107345992568753, "XZYIIIYZI": 0.004107345992568753, "XZIXIIXZI": 0.0041073459925687495, "YZIYIIXZI": 0.0041073459925687495, "YZIXIIYZI": -0.0041073459925687495, "XZIYIIYZI": 0.0041073459925687495, "ZZZZXIXII": 0.00289191340698586, "IIIIXZXII": 0.00289191340698586, "IZIIYIYZZ": -0.00289191340698586, "ZIZZYZYZZ": -0.00289191340698586, "XZIIXIXZI": 0.04079455285260321, "YZIIYIXZI": 0.04079455285260321, "IXZZXIXII": 0.0006430960250037857, "IYZZYIXII": 0.0006430960250037857, "ZYIIXIYZZ": 0.0006430960250037857, "ZXIIYIYZZ": -0.0006430960250037857, "IIXZXIXZI": 0.0034590069082038356, "IIYZYIXZI": 0.0034590069082038356, "IIYZXIYZI": 0.0034590069082038356, "IIXZYIYZI": -0.0034590069082038356, "IIZXXIXZI": 0.0034590069082038335, "IIZYYIXZI": 0.0034590069082038335, "IIZYXIYZI": 0.0034590069082038335, "IIZXYIYZI": -0.0034590069082038335, "IZIIIXXZI": -0.0013318457290450952, "IIZZIXXZI": 0.0013318457290450952, "ZZIIZXXZI": 0.0013318457290450952, "ZIZZZXXZI": -0.0013318457290450952, "XZZZZXXII": -0.0017642773744489236, "YZZZZYXII": -0.0017642773744489236, "YZIIIXYZZ": 0.0017642773744489236, "XZIIIYYZZ": -0.0017642773744489236, "ZXIIIXXZI": -0.018018414194142858, "IXIIZXXZI": 0.018018414194142858, "ZYIIIYXZI": -0.018018414194142858, "IYIIZYXZI": 0.018018414194142858, "IIIIXXXII": -0.005234707093177233, "IIIIYYXII": -0.005234707093177233, "ZIZZYXYZZ": 0.005234707093177233, "ZIZZXYYZZ": -0.005234707093177233, "IIIIIIIXI": -0.006337222488109826, "ZIIIZIIXI": -0.0002901458254998347, "IIIIIIZXI": -0.024761059803761937, "ZIIIIIZXI": -0.0022484083082104805, "IZIIIIZXI": -0.0014638886478572292, "IIZIIIZXI": -0.006321726138000913, "IIIZIIZXI": -0.0063217261380009125, "IIIIZIZXI": -0.0010843907039831022, "ZIZZZIZXI": -4.350248179144345e-05, "IIIIIZZXI": -0.0017338896651766097, "ZZZZZZZXI": 0.04430211020764987, "IIZZIIIXZ": -0.0002901458254998347, "ZIZZZIIXZ": -0.006337222488109826, "IIIIIIZXZ": -4.350248179144345e-05, "ZIZZIIZXZ": -0.0010843907039831022, "ZIZIZIZXZ": -0.0063217261380009125, "ZIIZZIZXZ": -0.006321726138000913, "IIZZZIZXZ": -0.0022484083082104805, "ZIZZZIZXZ": -0.024761059803761937, "ZZZZZIZXZ": -0.0014638886478572292, "IZIIIZZXZ": 0.04430211020764987, "ZIZZZZZXZ": -0.0017338896651766097, "XIZZIIIXI": 0.0006430960250037857, "XZIIZZIXI": 0.0006430960250037857, "YIZZZIZYI": 0.0006430960250037857, "YZIIIZZYI": 0.0006430960250037857, "ZXIIIIZXI": 0.0056752016358598036, "IXZZZZZXI": 0.0056752016358598036, "IXZZZIZXZ": 0.0056752016358598036, "ZXIIIZZXZ": 0.0056752016358598036, "XXZZIIIXI": -0.024087814500456158, "YYZZIIIXI": -0.024087814500456158, "YXZZZIZYI": -0.024087814500456158, "XYZZZIZYI": 0.024087814500456158, "ZZXIIIIXI": -0.004080602487693389, "IIXZZZIXI": -0.004080602487693389, "ZZYIIIIYI": -0.004080602487693389, "IIYZZZIYI": -0.004080602487693389, "IXXIIIIXI": 0.012761206642433584, "IYYIIIIXI": 0.012761206642433584, "IYXIIIIYI": -0.012761206642433584, "IXYIIIIYI": 0.012761206642433584, "ZZIXIIIXI": -0.004080602487693388, "IIZXZZIXI": -0.004080602487693388, "ZZIYIIIYI": -0.004080602487693388, "IIZYZZIYI": -0.004080602487693388, "IXIXIIIXI": 0.012761206642433581, "IYIYIIIXI": 0.012761206642433581, "IYIXIIIYI": -0.012761206642433581, "IXIYIIIYI": 0.012761206642433581, "ZZIIXIIXI": 0.0007942448784832677, "IIZZXZIXI": 0.0007942448784832677, "IZIIYIZYI": 0.0007942448784832677, "ZIZZYZZYI": 0.0007942448784832677, "XZZZXIZXI": 0.0007916647789067046, "YZZZYIZXI": 0.0007916647789067046, "XZIIXIZXZ": -0.0007916647789067046, "YZIIYIZXZ": -0.0007916647789067046, "IXIIXIIXI": 0.020804601059573876, "IYIIYIIXI": 0.020804601059573876, "ZYIIXIZYI": -0.020804601059573876, "ZXIIYIZYI": 0.020804601059573876, "IIIIIXZXI": 0.006210678002498336, "ZZZZZXZXI": 0.006210678002498336, "IZIIIXZXZ": 0.006210678002498336, "ZIZZZXZXZ": 0.006210678002498336, "XZIIZXIXI": 0.01528020671001366, "YZIIZYIXI": 0.01528020671001366, "YZIIIXZYI": 0.01528020671001366, "XZIIIYZYI": -0.01528020671001366, "IXZZZXZXI": 0.000900046825461491, "IYZZZYZXI": 0.000900046825461491, "ZXIIIXZXZ": 0.000900046825461491, "ZYIIIYZXZ": 0.000900046825461491, "IIXZZXIXI": 0.01188495497878029, "IIYZZYIXI": 0.01188495497878029, "IIYZZXIYI": 0.01188495497878029, "IIXZZYIYI": -0.01188495497878029, "IIZXZXIXI": 0.011884954978780284, "IIZYZYIXI": 0.011884954978780284, "IIZYZXIYI": 0.011884954978780284, "IIZXZYIYI": -0.011884954978780284, "IIZZXXIXI": -0.02387326275079586, "IIZZYYIXI": -0.02387326275079586, "ZIZZYXZYI": -0.02387326275079586, "ZIZZXYZYI": 0.02387326275079586, "IIZZIIXXI": 0.0035415511195059915, "IIZZIIYYI": 0.0036901198734089094, "ZIZZZIYYI": -0.00014856875390291884, "IIIIIIXXZ": -0.0035415511195059915, "IIIIIIYYZ": -0.0036901198734089094, "ZIIIZIYYZ": 0.00014856875390291884, "XIIIIIXXI": -0.004088814179899344, "XZZZZZXXI": -0.004088814179899344, "XIIIIIYYI": -0.004088814179899344, "XZZZZZYYI": -0.004088814179899344, "XXIIIIXXI": 0.035379268193091, "YYIIIIXXI": 0.035379268193091, "XXIIIIYYI": 0.035379268193091, "YYIIIIYYI": 0.035379268193091, "ZZZZXIXXI": -0.0028984550945022045, "IIIIXZXXI": -0.0028984550945022045, "ZZZZXIYYI": -0.0028984550945022045, "IIIIXZYYI": -0.0028984550945022045, "IXZZXIXXI": -0.024087814500456158, "IYZZYIXXI": -0.024087814500456158, "IXZZXIYYI": -0.024087814500456158, "IYZZYIYYI": -0.024087814500456158, "XZZZZXXXI": -0.014340798078994367, "YZZZZYXXI": -0.014340798078994367, "XZZZZXYYI": -0.014340798078994367, "YZZZZYYYI": -0.014340798078994367, "IIIIXXXXI": 0.03581851180016998, "IIIIYYXXI": 0.03581851180016998, "IIIIXXYYI": 0.03581851180016998, "IIIIYYYYI": 0.03581851180016998, "IIIIIIIIX": -0.03270134750980474, "ZIIIIIIIX": -0.0023382902171429185, "IZIIIIIIX": -0.001622515121040735, "IIZIIIIIX": -0.007960378688233136, "IIIZIIIIX": -0.007960378688233127, "IIIIZIIIX": -0.0007301857990885836, "ZIZZZIIIX": -0.0007224682955792445, "IIIIIZIIX": -0.0017481175039028827, "ZZZZZZIIX": 0.050479858514183684, "IIIIIIZIX": -0.00410256759159184, "ZIIIZIZIX": -0.004449782914859154, "IIIIIIIZX": -0.0007224682955792445, "ZIZZIIIZX": -0.0007301857990885836, "ZIZIZIIZX": -0.007960378688233127, "ZIIZZIIZX": -0.007960378688233136, "IIZZZIIZX": -0.0023382902171429185, "ZIZZZIIZX": -0.03270134750980474, "ZZZZZIIZX": -0.001622515121040735, "IZIIIZIZX": 0.050479858514183684, "ZIZZZZIZX": -0.0017481175039028827, "IIZZIIZZX": -0.004449782914859154, "ZIZZZIZZX": -0.00410256759159184, "XIIIIIIIX": -0.005234707093177233, "XZZZZZIIX": -0.005234707093177233, "YIIIZIZIY": -0.005234707093177233, "YZZZIZZIY": -0.005234707093177233, "ZXIIIIIIX": 0.006210678002498336, "IXZZZZIIX": 0.006210678002498336, "IXZZZIIZX": 0.006210678002498336, "ZXIIIZIZX": 0.006210678002498336, "XXIIIIIIX": 0.035818511800169976, "YYIIIIIIX": 0.035818511800169976, "YXIIZIZIY": 0.035818511800169976, "XYIIZIZIY": -0.035818511800169976, "IZXZZIZIX": -0.003845873311725996, "ZIXIIZZIX": -0.003845873311725996, "IZYZZIZIY": -0.003845873311725996, "ZIYIIZZIY": -0.003845873311725996, "ZXXZZIZIX": 0.01188495497878029, "ZYYZZIZIX": 0.01188495497878029, "ZYXZZIZIY": -0.01188495497878029, "ZXYZZIZIY": 0.01188495497878029, "IZZXZIZIX": -0.003845873311725994, "ZIIXIZZIX": -0.003845873311725994, "IZZYZIZIY": -0.003845873311725994, "ZIIYIZZIY": -0.003845873311725994, "ZXZXZIZIX": 0.011884954978780284, "ZYZYZIZIX": 0.011884954978780284, "ZYZXZIZIY": -0.011884954978780284, "ZXZYZIZIY": 0.011884954978780284, "ZZZZXIIIX": -0.003719597115770571, "IIIIXZIIX": -0.003719597115770571, "IZZZYIZIY": -0.003719597115770571, "ZIIIYZZIY": -0.003719597115770571, "XZZZXIIIX": 0.0013318457290450952, "YZZZYIIIX": 0.0013318457290450952, "XZIIXIIZX": -0.0013318457290450952, "YZIIYIIZX": -0.0013318457290450952, "IXZZXIIIX": -0.02387326275079586, "IYZZYIIIX": -0.02387326275079586, "ZYZZXIZIY": 0.02387326275079586, "ZXZZYIZIY": -0.02387326275079586, "IIIIIXIIX": 0.006881349157195801, "ZZZZZXIIX": 0.006881349157195801, "IZIIIXIZX": 0.006881349157195801, "ZIZZZXIZX": 0.006881349157195801, "XZZZZXIIX": -0.011347691517694379, "YZZZZYIIX": -0.011347691517694379, "YZZZIXZIY": -0.011347691517694379, "XZZZIYZIY": 0.011347691517694379, "IXZZZXIIX": 0.0016903871833851656, "IYZZZYIIX": 0.0016903871833851656, "ZXIIIXIZX": 0.0016903871833851656, "ZYIIIYIZX": 0.0016903871833851656, "ZIXIIXZIX": 0.01248033936445675, "ZIYIIYZIX": 0.01248033936445675, "ZIYIIXZIY": 0.01248033936445675, "ZIXIIYZIY": -0.01248033936445675, "ZIIXIXZIX": 0.012480339364456744, "ZIIYIYZIX": 0.012480339364456744, "ZIIYIXZIY": 0.012480339364456744, "ZIIXIYZIY": -0.012480339364456744, "IIIIXXIIX": 0.04130055862587525, "IIIIYYIIX": 0.04130055862587525, "ZIIIYXZIY": 0.04130055862587525, "ZIIIXYZIY": -0.04130055862587525, "IIIIIIXIX": -0.006566552822222328, "ZIIIZIXIX": 0.002141079565512539, "IIZZIIXZX": 0.006566552822222328, "ZIZZZIXZX": -0.002141079565512539, "ZIIIZIYIY": -0.004425473256709788, "ZIZZZIYZY": 0.004425473256709788, "YIZZZIYZX": 0.0017642773744489236, "YZIIIZYZX": 0.0017642773744489236, "YIZZZIXZY": -0.0017642773744489236, "YZIIIZXZY": -0.0017642773744489236, "YXZZZIYZX": 0.014340798078994367, "XYZZZIYZX": -0.014340798078994367, "YXZZZIXZY": -0.014340798078994367, "XYZZZIXZY": 0.014340798078994367, "IZIIYIYZX": 0.0008092338364674439, "ZIZZYZYZX": 0.0008092338364674439, "IZIIYIXZY": -0.0008092338364674439, "ZIZZYZXZY": -0.0008092338364674439, "ZYIIXIYZX": 0.01528020671001366, "ZXIIYIYZX": -0.01528020671001366, "ZYIIXIXZY": -0.01528020671001366, "ZXIIYIXZY": 0.01528020671001366, "YZIIIXYZX": -0.014134138761528078, "XZIIIYYZX": 0.014134138761528078, "YZIIIXXZY": 0.014134138761528078, "XZIIIYXZY": -0.014134138761528078, "ZIZZYXYZX": 0.011347691517694379, "ZIZZXYYZX": -0.011347691517694379, "ZIZZYXXZY": -0.011347691517694379, "ZIZZXYXZY": 0.011347691517694379, "IIZZIIIXX": -0.011524197217228391, "ZIZZZIIXX": -0.004237204441517417, "IIIIIIZXX": -0.020234760646539503, "ZIZZIIZXX": 0.012349065533567469, "ZIZIZIZXX": -0.012747521245665442, "ZIIZZIZXX": -0.012747521245665439, "IIZZZIZXX": 0.010103593637476952, "ZIZZZIZXX": -0.028704512322858956, "ZZZZZIZXX": 0.009163179660725834, "IZIIIZZXX": 0.026445438649037842, "ZIZZZZZXX": 0.006685413270296788, "IIZZIIIYY": -0.011524197217228391, "ZIZZZIIYY": -0.004237204441517417, "IIIIIIZYY": -0.020234760646539503, "ZIZZIIZYY": 0.012349065533567469, "ZIZIZIZYY": -0.012747521245665442, "ZIIZZIZYY": -0.012747521245665439, "IIZZZIZYY": 0.010103593637476952, "ZIZZZIZYY": -0.028704512322858956, "ZZZZZIZYY": 0.009163179660725834, "IZIIIZZYY": 0.026445438649037842, "ZIZZZZZYY": 0.006685413270296788, "IXZZZIZXX": 0.000900046825461491, "ZXIIIZZXX": 0.000900046825461491, "IXZZZIZYY": 0.000900046825461491, "ZXIIIZZYY": 0.000900046825461491, "XZIIXIZXX": -0.018018414194142858, "YZIIYIZXX": -0.018018414194142858, "XZIIXIZYY": -0.018018414194142858, "YZIIYIZYY": -0.018018414194142858, "IZIIIXZXX": 0.0016903871833851656, "ZIZZZXZXX": 0.0016903871833851656, "IZIIIXZYY": 0.0016903871833851656, "ZIZZZXZYY": 0.0016903871833851656, "ZXIIIXZXX": 0.01921116742924688, "ZYIIIYZXX": 0.01921116742924688, "ZXIIIXZYY": 0.01921116742924688, "ZYIIIYZYY": 0.01921116742924688, "IIIIIIXXX": 0.020538305090156316, "IIIIIIYYX": 0.017800097606027115, "ZIIIZIYYX": 0.002738207484129195, "IIIIIIYXY": 0.002738207484129195, "ZIIIZIYXY": 0.017800097606027115, "ZIIIZIXYY": -0.020538305090156316}, "ansatze": {"uccs": {"ZYIIIIIII": 0.4999999999999996, "IYZZZZIII": 0.4999999999999996, "YZZZXIIII": -0.4999999999999996, "XZZZYIIII": 0.4999999999999996, "IYZZZXIII": -0.4999999999999996, "IXZZZYIII": 0.4999999999999996, "IIZZIIYZI": -0.4999999999999996, "ZIZZZIYZI": 0.4999999999999996, "IIIIIIZYI": 0.4999999999999996, "ZIZZZIZYZ": 0.4999999999999996, "ZIZZZIZYX": -0.4999999999999996, "ZIZZZIZXY": 0.4999999999999996}, "uccsd": {"ZYIIIIIII": 0.4999999999999996, "IYZZZZIII": 0.4999999999999996, "ZZYIIIZZI": -0.2499999999999998, "IIYZZZZZI": -0.2499999999999998, "IZYZZIZIZ": -0.2499999999999998, "ZIYIIZZIZ": -0.2499999999999998, "ZZIYIIZZI": -0.2499999999999998, "IIZYZZZZI": -0.2499999999999998, "IZZYZIZIZ": -0.2499999999999998, "ZIIYIZZIZ": -0.2499999999999998, "YZZZXIIII": -0.4999999999999996, "XZZZYIIII": 0.4999999999999996, "YXZZXIIII": 0.1249999999999999, "XYZZXIIII": 0.1249999999999999, "XXZZYIIII": -0.1249999999999999, "YYZZYIIII": 0.1249999999999999, "YXIIXZIII": -0.1249999999999999, "XYIIXZIII": -0.1249999999999999, "XXIIYZIII": 0.1249999999999999, "YYIIYZIII": -0.1249999999999999, "IIYIXIIII": -0.2499999999999998, "IIXIYIIII": 0.2499999999999998, "ZIYIXIZII": -0.2499999999999998, "ZIXIYIZII": 0.2499999999999998, "IIIYXIIII": -0.2499999999999998, "IIIXYIIII": 0.2499999999999998, "ZIIYXIZII": -0.2499999999999998, "ZIIXYIZII": 0.2499999999999998, "IYZZZXIII": -0.4999999999999996, "IXZZZYIII": 0.4999999999999996, "IIYZZXZZI": 0.2499999999999998, "IIXZZYZZI": -0.2499999999999998, "ZIYIIXZIZ": 0.2499999999999998, "ZIXIIYZIZ": -0.2499999999999998, "IIZYZXZZI": 0.2499999999999998, "IIZXZYZZI": -0.2499999999999998, "ZIIYIXZIZ": 0.2499999999999998, "ZIIXIYZIZ": -0.2499999999999998, "YXIIXXIII": 0.1249999999999999, "XYIIXXIII": 0.1249999999999999, "XXIIYXIII": -0.1249999999999999, "YYIIYXIII": 0.1249999999999999, "XXIIXYIII": -0.1249999999999999, "YYIIXYIII": 0.1249999999999999, "YXIIYYIII": -0.1249999999999999, "XYIIYYIII": -0.1249999999999999, "IIZZIIYZI": -0.4999999999999996, "ZIZZZIYZI": 0.4999999999999996, "YIIIIIXII": -0.1249999999999999, "YZZZZZXII": -0.1249999999999999, "XIIIIIYII": -0.1249999999999999, "XZZZZZYII": -0.1249999999999999, "YIZZZIXZZ": -0.1249999999999999, "YZIIIZXZZ": -0.1249999999999999, "XIZZZIYZZ": -0.1249999999999999, "XZIIIZYZZ": -0.1249999999999999, "ZYZZIIXZI": 0.1249999999999999, "IYZZZIXZI": -0.1249999999999999, "ZYIIIZXZI": -0.1249999999999999, "IYIIZZXZI": 0.1249999999999999, "ZXZZIIYZI": 0.1249999999999999, "IXZZZIYZI": -0.1249999999999999, "ZXIIIZYZI": -0.1249999999999999, "IXIIZZYZI": 0.1249999999999999, "YZIIXIXZI": -0.2499999999999998, "XZIIYIXZI": 0.2499999999999998, "XZIIXIYZI": -0.2499999999999998, "YZIIYIYZI": -0.2499999999999998, "IYZZXIXII": 0.1249999999999999, "IXZZYIXII": -0.1249999999999999, "IXZZXIYII": 0.1249999999999999, "IYZZYIYII": 0.1249999999999999, "ZYIIXIXZZ": -0.1249999999999999, "ZXIIYIXZZ": 0.1249999999999999, "ZXIIXIYZZ": -0.1249999999999999, "ZYIIYIYZZ": -0.1249999999999999, "YZZZZXXII": 0.1249999999999999, "XZZZZYXII": -0.1249999999999999, "XZZZZXYII": 0.1249999999999999, "YZZZZYYII": 0.1249999999999999, "YZIIIXXZZ": 0.1249999999999999, "XZIIIYXZZ": -0.1249999999999999, "XZIIIXYZZ": 0.1249999999999999, "YZIIIYYZZ": 0.1249999999999999, "ZYIIIXXZI": 0.1249999999999999, "IYIIZXXZI": -0.1249999999999999, "ZXIIIYXZI": -0.1249999999999999, "IXIIZYXZI": 0.1249999999999999, "ZXIIIXYZI": 0.1249999999999999, "IXIIZXYZI": -0.1249999999999999, "ZYIIIYYZI": 0.1249999999999999, "IYIIZYYZI": -0.1249999999999999, "IIIIIIZYI": 0.4999999999999996, "ZIZZZIZYZ": 0.4999999999999996, "YIZZIIIXI": 0.1249999999999999, "YZIIZZIXI": 0.1249999999999999, "YIZZZIZXI": -0.1249999999999999, "YZIIIZZXI": -0.1249999999999999, "XIZZIIIYI": 0.1249999999999999, "XZIIZZIYI": 0.1249999999999999, "XIZZZIZYI": -0.1249999999999999, "XZIIIZZYI": -0.1249999999999999, "ZYIIIIZXI": -0.1249999999999999, "IYZZZZZXI": -0.1249999999999999, "ZXIIIIZYI": -0.1249999999999999, "IXZZZZZYI": -0.1249999999999999, "IYZZZIZXZ": -0.1249999999999999, "ZYIIIZZXZ": -0.1249999999999999, "IXZZZIZYZ": -0.1249999999999999, "ZXIIIZZYZ": -0.1249999999999999, "YZZZXIZXI": 0.1249999999999999, "XZZZYIZXI": -0.1249999999999999, "XZZZXIZYI": 0.1249999999999999, "YZZZYIZYI": 0.1249999999999999, "YZIIXIZXZ": -0.1249999999999999, "XZIIYIZXZ": 0.1249999999999999, "XZIIXIZYZ": -0.1249999999999999, "YZIIYIZYZ": -0.1249999999999999, "IYIIXIIXI": -0.1249999999999999, "IXIIYIIXI": 0.1249999999999999, "ZYIIXIZXI": -0.1249999999999999, "ZXIIYIZXI": 0.1249999999999999, "IXIIXIIYI": -0.1249999999999999, "IYIIYIIYI": -0.1249999999999999, "ZXIIXIZYI": -0.1249999999999999, "ZYIIYIZYI": -0.1249999999999999, "YZIIZXIXI": -0.1249999999999999, "XZIIZYIXI": 0.1249999999999999, "YZIIIXZXI": 0.1249999999999999, "XZIIIYZXI": -0.1249999999999999, "XZIIZXIYI": -0.1249999999999999, "YZIIZYIYI": -0.1249999999999999, "XZIIIXZYI": 0.1249999999999999, "YZIIIYZYI": 0.1249999999999999, "IYZZZXZXI": 0.1249999999999999, "IXZZZYZXI": -0.1249999999999999, "IXZZZXZYI": 0.1249999999999999, "IYZZZYZYI": 0.1249999999999999, "ZYIIIXZXZ": 0.1249999999999999, "ZXIIIYZXZ": -0.1249999999999999, "ZXIIIXZYZ": 0.1249999999999999, "ZYIIIYZYZ": 0.1249999999999999, "IIZZIIYXI": 0.1249999999999999, "ZIZZZIYXI": -0.1249999999999999, "IIZZIIXYI": 0.1249999999999999, "ZIZZZIXYI": -0.1249999999999999, "IIIIIIYXZ": -0.1249999999999999, "ZIIIZIYXZ": 0.1249999999999999, "IIIIIIXYZ": -0.1249999999999999, "ZIIIZIXYZ": 0.1249999999999999, "IZYZZIZIX": 0.2499999999999998, "ZIYIIZZIX": 0.2499999999999998, "IZXZZIZIY": -0.2499999999999998, "ZIXIIZZIY": -0.2499999999999998, "IZZYZIZIX": 0.2499999999999998, "ZIIYIZZIX": 0.2499999999999998, "IZZXZIZIY": -0.2499999999999998, "ZIIXIZZIY": -0.2499999999999998, "ZIYIIXZIX": -0.2499999999999998, "ZIXIIYZIX": 0.2499999999999998, "ZIXIIXZIY": 0.2499999999999998, "ZIYIIYZIY": 0.2499999999999998, "ZIIYIXZIX": -0.2499999999999998, "ZIIXIYZIX": 0.2499999999999998, "ZIIXIXZIY": 0.2499999999999998, "ZIIYIYZIY": 0.2499999999999998, "YIZZZIXZX": 0.1249999999999999, "YZIIIZXZX": 0.1249999999999999, "XIZZZIYZX": 0.1249999999999999, "XZIIIZYZX": 0.1249999999999999, "XIZZZIXZY": -0.1249999999999999, "XZIIIZXZY": -0.1249999999999999, "YIZZZIYZY": 0.1249999999999999, "YZIIIZYZY": 0.1249999999999999, "ZYIIXIXZX": 0.1249999999999999, "ZXIIYIXZX": -0.1249999999999999, "ZXIIXIYZX": 0.1249999999999999, "ZYIIYIYZX": 0.1249999999999999, "ZXIIXIXZY": -0.1249999999999999, "ZYIIYIXZY": -0.1249999999999999, "ZYIIXIYZY": 0.1249999999999999, "ZXIIYIYZY": -0.1249999999999999, "YZIIIXXZX": -0.1249999999999999, "XZIIIYXZX": 0.1249999999999999, "XZIIIXYZX": -0.1249999999999999, "YZIIIYYZX": -0.1249999999999999, "XZIIIXXZY": 0.1249999999999999, "YZIIIYXZY": 0.1249999999999999, "YZIIIXYZY": -0.1249999999999999, "XZIIIYYZY": 0.1249999999999999, "ZIZZZIZYX": -0.4999999999999996, "ZIZZZIZXY": 0.4999999999999996, "IYZZZIZXX": 0.1249999999999999, "ZYIIIZZXX": 0.1249999999999999, "IXZZZIZYX": 0.1249999999999999, "ZXIIIZZYX": 0.1249999999999999, "IXZZZIZXY": -0.1249999999999999, "ZXIIIZZXY": -0.1249999999999999, "IYZZZIZYY": 0.1249999999999999, "ZYIIIZZYY": 0.1249999999999999, "YZIIXIZXX": 0.1249999999999999, "XZIIYIZXX": -0.1249999999999999, "XZIIXIZYX": 0.1249999999999999, "YZIIYIZYX": 0.1249999999999999, "XZIIXIZXY": -0.1249999999999999, "YZIIYIZXY": -0.1249999999999999, "YZIIXIZYY": 0.1249999999999999, "XZIIYIZYY": -0.1249999999999999, "ZYIIIXZXX": -0.1249999999999999, "ZXIIIYZXX": 0.1249999999999999, "ZXIIIXZYX": -0.1249999999999999, "ZYIIIYZYX": -0.1249999999999999, "ZXIIIXZXY": 0.1249999999999999, "ZYIIIYZXY": 0.1249999999999999, "ZYIIIXZYY": -0.1249999999999999, "ZXIIIYZYY": 0.1249999999999999, "IIIIIIYXX": 0.1249999999999999, "ZIIIZIYXX": -0.1249999999999999, "IIIIIIXYX": 0.1249999999999999, "ZIIIZIXYX": -0.1249999999999999, "IIIIIIXXY": -0.1249999999999999, "ZIIIZIXXY": 0.1249999999999999, "IIIIIIYYY": 0.1249999999999999, "ZIIIZIYYY": -0.1249999999999999}, "uccsdt": {"ZYIIIIIII": 0.4999999999999996, "IYZZZZIII": 0.4999999999999996, "ZZYIIIZZI": -0.2499999999999998, "IIYZZZZZI": -0.2499999999999998, "IZYZZIZIZ": -0.2499999999999998, "ZIYIIZZIZ": -0.2499999999999998, "ZZIYIIZZI": -0.2499999999999998, "IIZYZZZZI": -0.2499999999999998, "IZZYZIZIZ": -0.2499999999999998, "ZIIYIZZIZ": -0.2499999999999998, "YZZZXIIII": -0.4999999999999996, "XZZZYIIII": 0.4999999999999996, "YXZZXIIII": 0.1249999999999999, "XYZZXIIII": 0.1249999999999999, "XXZZYIIII": -0.1249999999999999, "YYZZYIIII": 0.1249999999999999, "YXIIXZIII": -0.1249999999999999, "XYIIXZIII": -0.1249999999999999, "XXIIYZIII": 0.1249999999999999, "YYIIYZIII": -0.1249999999999999, "IIYIXIIII": -0.2499999999999998, "IIXIYIIII": 0.2499999999999998, "ZIYIXIZII": -0.2499999999999998, "ZIXIYIZII": 0.2499999999999998, "YIXZXIZZI": -0.06249999999999995, "XIYZXIZZI": -0.06249999999999995, "XIXZYIZZI": 0.06249999999999995, "YIYZYIZZI": -0.06249999999999995, "YZXIXZZZI": 0.06249999999999995, "XZYIXZZZI": 0.06249999999999995, "XZXIYZZZI": -0.06249999999999995, "YZYIYZZZI": 0.06249999999999995, "YIXIXIZIZ": 0.06249999999999995, "XIYIXIZIZ": 0.06249999999999995, "XIXIYIZIZ": -0.06249999999999995, "YIYIYIZIZ": 0.06249999999999995, "YZXZXZZIZ": -0.06249999999999995, "XZYZXZZIZ": -0.06249999999999995, "XZXZYZZIZ": 0.06249999999999995, "YZYZYZZIZ": -0.06249999999999995, "ZYXIXIIII": 0.06249999999999995, "ZXYIXIIII": 0.06249999999999995, "ZXXIYIIII": -0.06249999999999995, "ZYYIYIIII": 0.06249999999999995, "IYXZXZIII": -0.06249999999999995, "IXYZXZIII": -0.06249999999999995, "IXXZYZIII": 0.06249999999999995, "IYYZYZIII": -0.06249999999999995, "IYXIXIZII": 0.06249999999999995, "IXYIXIZII": 0.06249999999999995, "IXXIYIZII": -0.06249999999999995, "IYYIYIZII": 0.06249999999999995, "ZYXZXZZII": -0.06249999999999995, "ZXYZXZZII": -0.06249999999999995, "ZXXZYZZII": 0.06249999999999995, "ZYYZYZZII": -0.06249999999999995, "IIIYXIIII": -0.2499999999999998, "IIIXYIIII": 0.2499999999999998, "ZIIYXIZII": -0.2499999999999998, "ZIIXYIZII": 0.2499999999999998, "YIZXXIZZI": -0.06249999999999995, "XIZYXIZZI": -0.06249999999999995, "XIZXYIZZI": 0.06249999999999995, "YIZYYIZZI": -0.06249999999999995, "YZIXXZZZI": 0.06249999999999995, "XZIYXZZZI": 0.06249999999999995, "XZIXYZZZI": -0.06249999999999995, "YZIYYZZZI": 0.06249999999999995, "YIIXXIZIZ": 0.06249999999999995, "XIIYXIZIZ": 0.06249999999999995, "XIIXYIZIZ": -0.06249999999999995, "YIIYYIZIZ": 0.06249999999999995, "YZZXXZZIZ": -0.06249999999999995, "XZZYXZZIZ": -0.06249999999999995, "XZZXYZZIZ": 0.06249999999999995, "YZZYYZZIZ": -0.06249999999999995, "ZYIXXIIII": 0.06249999999999995, "ZXIYXIIII": 0.06249999999999995, "ZXIXYIIII": -0.06249999999999995, "ZYIYYIIII": 0.06249999999999995, "IYZXXZIII": -0.06249999999999995, "IXZYXZIII": -0.06249999999999995, "IXZXYZIII": 0.06249999999999995, "IYZYYZIII": -0.06249999999999995, "IYIXXIZII": 0.06249999999999995, "IXIYXIZII": 0.06249999999999995, "IXIXYIZII": -0.06249999999999995, "IYIYYIZII": 0.06249999999999995, "ZYZXXZZII": -0.06249999999999995, "ZXZYXZZII": -0.06249999999999995, "ZXZXYZZII": 0.06249999999999995, "ZYZYYZZII": -0.06249999999999995, "IYZZZXIII": -0.4999999999999996, "IXZZZYIII": 0.4999999999999996, "IIYZZXZZI": 0.2499999999999998, "IIXZZYZZI": -0.2499999999999998, "ZIYIIXZIZ": 0.2499999999999998, "ZIXIIYZIZ": -0.2499999999999998, "YZXZIXIII": -0.06249999999999995, "XZYZIXIII": -0.06249999999999995, "YIXIZXIII": 0.06249999999999995, "XIYIZXIII": 0.06249999999999995, "XZXZIYIII": 0.06249999999999995, "YZYZIYIII": -0.06249999999999995, "XIXIZYIII": -0.06249999999999995, "YIYIZYIII": 0.06249999999999995, "YIXIIXZII": -0.06249999999999995, "XIYIIXZII": -0.06249999999999995, "YZXZZXZII": 0.06249999999999995, "XZYZZXZII": 0.06249999999999995, "XIXIIYZII": 0.06249999999999995, "YIYIIYZII": -0.06249999999999995, "XZXZZYZII": -0.06249999999999995, "YZYZZYZII": 0.06249999999999995, "IYXIIXZZI": 0.06249999999999995, "IXYIIXZZI": 0.06249999999999995, "ZYXZZXZZI": -0.06249999999999995, "ZXYZZXZZI": -0.06249999999999995, "IXXIIYZZI": -0.06249999999999995, "IYYIIYZZI": 0.06249999999999995, "ZXXZZYZZI": 0.06249999999999995, "ZYYZZYZZI": -0.06249999999999995, "IYXIIXZIZ": -0.06249999999999995, "IXYIIXZIZ": -0.06249999999999995, "ZYXZZXZIZ": 0.06249999999999995, "ZXYZZXZIZ": 0.06249999999999995, "IXXIIYZIZ": 0.06249999999999995, "IYYIIYZIZ": -0.06249999999999995, "ZXXZZYZIZ": -0.06249999999999995, "ZYYZZYZIZ": 0.06249999999999995, "IIZYZXZZI": 0.2499999999999998, "IIZXZYZZI": -0.2499999999999998, "ZIIYIXZIZ": 0.2499999999999998, "ZIIXIYZIZ": -0.2499999999999998, "YZZXIXIII": -0.06249999999999995, "XZZYIXIII": -0.06249999999999995, "YIIXZXIII": 0.06249999999999995, "XIIYZXIII": 0.06249999999999995, "XZZXIYIII": 0.06249999999999995, "YZZYIYIII": -0.06249999999999995, "XIIXZYIII": -0.06249999999999995, "YIIYZYIII": 0.06249999999999995, "YIIXIXZII": -0.06249999999999995, "XIIYIXZII": -0.06249999999999995, "YZZXZXZII": 0.06249999999999995, "XZZYZXZII": 0.06249999999999995, "XIIXIYZII": 0.06249999999999995, "YIIYIYZII": -0.06249999999999995, "XZZXZYZII": -0.06249999999999995, "YZZYZYZII": 0.06249999999999995, "IYIXIXZZI": 0.06249999999999995, "IXIYIXZZI": 0.06249999999999995, "ZYZXZXZZI": -0.06249999999999995, "ZXZYZXZZI": -0.06249999999999995, "IXIXIYZZI": -0.06249999999999995, "IYIYIYZZI": 0.06249999999999995, "ZXZXZYZZI": 0.06249999999999995, "ZYZYZYZZI": -0.06249999999999995, "IYIXIXZIZ": -0.06249999999999995, "IXIYIXZIZ": -0.06249999999999995, "ZYZXZXZIZ": 0.06249999999999995, "ZXZYZXZIZ": 0.06249999999999995, "IXIXIYZIZ": 0.06249999999999995, "IYIYIYZIZ": -0.06249999999999995, "ZXZXZYZIZ": -0.06249999999999995, "ZYZYZYZIZ": 0.06249999999999995, "YXIIXXIII": 0.1249999999999999, "XYIIXXIII": 0.1249999999999999, "XXIIYXIII": -0.1249999999999999, "YYIIYXIII": 0.1249999999999999, "XXIIXYIII": -0.1249999999999999, "YYIIXYIII": 0.1249999999999999, "YXIIYYIII": -0.1249999999999999, "XYIIYYIII": -0.1249999999999999, "YZXIXXZZI": -0.06249999999999995, "XZYIXXZZI": -0.06249999999999995, "XZXIYXZZI": 0.06249999999999995, "YZYIYXZZI": -0.06249999999999995, "XZXIXYZZI": 0.06249999999999995, "YZYIXYZZI": -0.06249999999999995, "YZXIYYZZI": 0.06249999999999995, "XZYIYYZZI": 0.06249999999999995, "YZXZXXZIZ": 0.06249999999999995, "XZYZXXZIZ": 0.06249999999999995, "XZXZYXZIZ": -0.06249999999999995, "YZYZYXZIZ": 0.06249999999999995, "XZXZXYZIZ": -0.06249999999999995, "YZYZXYZIZ": 0.06249999999999995, "YZXZYYZIZ": -0.06249999999999995, "XZYZYYZIZ": -0.06249999999999995, "IYXZXXIII": 0.06249999999999995, "IXYZXXIII": 0.06249999999999995, "IXXZYXIII": -0.06249999999999995, "IYYZYXIII": 0.06249999999999995, "IXXZXYIII": -0.06249999999999995, "IYYZXYIII": 0.06249999999999995, "IYXZYYIII": -0.06249999999999995, "IXYZYYIII": -0.06249999999999995, "ZYXZXXZII": 0.06249999999999995, "ZXYZXXZII": 0.06249999999999995, "ZXXZYXZII": -0.06249999999999995, "ZYYZYXZII": 0.06249999999999995, "ZXXZXYZII": -0.06249999999999995, "ZYYZXYZII": 0.06249999999999995, "ZYXZYYZII": -0.06249999999999995, "ZXYZYYZII": -0.06249999999999995, "YZIXXXZZI": -0.06249999999999995, "XZIYXXZZI": -0.06249999999999995, "XZIXYXZZI": 0.06249999999999995, "YZIYYXZZI": -0.06249999999999995, "XZIXXYZZI": 0.06249999999999995, "YZIYXYZZI": -0.06249999999999995, "YZIXYYZZI": 0.06249999999999995, "XZIYYYZZI": 0.06249999999999995, "YZZXXXZIZ": 0.06249999999999995, "XZZYXXZIZ": 0.06249999999999995, "XZZXYXZIZ": -0.06249999999999995, "YZZYYXZIZ": 0.06249999999999995, "XZZXXYZIZ": -0.06249999999999995, "YZZYXYZIZ": 0.06249999999999995, "YZZXYYZIZ": -0.06249999999999995, "XZZYYYZIZ": -0.06249999999999995, "IYZXXXIII": 0.06249999999999995, "IXZYXXIII": 0.06249999999999995, "IXZXYXIII": -0.06249999999999995, "IYZYYXIII": 0.06249999999999995, "IXZXXYIII": -0.06249999999999995, "IYZYXYIII": 0.06249999999999995, "IYZXYYIII": -0.06249999999999995, "IXZYYYIII": -0.06249999999999995, "ZYZXXXZII": 0.06249999999999995, "ZXZYXXZII": 0.06249999999999995, "ZXZXYXZII": -0.06249999999999995, "ZYZYYXZII": 0.06249999999999995, "ZXZXXYZII": -0.06249999999999995, "ZYZYXYZII": 0.06249999999999995, "ZYZXYYZII": -0.06249999999999995, "ZXZYYYZII": -0.06249999999999995, "IIZZIIYZI": -0.4999999999999996, "ZIZZZIYZI": 0.4999999999999996, "YIIIIIXII": -0.1249999999999999, "YZZZZZXII": -0.1249999999999999, "XIIIIIYII": -0.1249999999999999, "XZZZZZYII": -0.1249999999999999, "YIZZZIXZZ": -0.1249999999999999, "YZIIIZXZZ": -0.1249999999999999, "XIZZZIYZZ": -0.1249999999999999, "XZIIIZYZZ": -0.1249999999999999, "ZYZZIIXZI": 0.1249999999999999, "IYZZZIXZI": -0.1249999999999999, "ZYIIIZXZI": -0.1249999999999999, "IYIIZZXZI": 0.1249999999999999, "ZXZZIIYZI": 0.1249999999999999, "IXZZZIYZI": -0.1249999999999999, "ZXIIIZYZI": -0.1249999999999999, "IXIIZZYZI": 0.1249999999999999, "ZZYZIIXII": -0.06249999999999995, "IZYZZIXII": 0.06249999999999995, "ZIYIIZXII": 0.06249999999999995, "IIYIZZXII": -0.06249999999999995, "ZZXZIIYII": -0.06249999999999995, "IZXZZIYII": 0.06249999999999995, "ZIXIIZYII": 0.06249999999999995, "IIXIZZYII": -0.06249999999999995, "ZZYIIIXZZ": 0.06249999999999995, "IZYIZIXZZ": -0.06249999999999995, "ZIYZIZXZZ": -0.06249999999999995, "IIYZZZXZZ": 0.06249999999999995, "ZZXIIIYZZ": 0.06249999999999995, "IZXIZIYZZ": -0.06249999999999995, "ZIXZIZYZZ": -0.06249999999999995, "IIXZZZYZZ": 0.06249999999999995, "ZZZYIIXII": -0.06249999999999995, "IZZYZIXII": 0.06249999999999995, "ZIIYIZXII": 0.06249999999999995, "IIIYZZXII": -0.06249999999999995, "ZZZXIIYII": -0.06249999999999995, "IZZXZIYII": 0.06249999999999995, "ZIIXIZYII": 0.06249999999999995, "IIIXZZYII": -0.06249999999999995, "ZZIYIIXZZ": 0.06249999999999995, "IZIYZIXZZ": -0.06249999999999995, "ZIZYIZXZZ": -0.06249999999999995, "IIZYZZXZZ": 0.06249999999999995, "ZZIXIIYZZ": 0.06249999999999995, "IZIXZIYZZ": -0.06249999999999995, "ZIZXIZYZZ": -0.06249999999999995, "IIZXZZYZZ": 0.06249999999999995, "YZIIXIXZI": -0.2499999999999998, "XZIIYIXZI": 0.2499999999999998, "XZIIXIYZI": -0.2499999999999998, "YZIIYIYZI": -0.2499999999999998, "IYZZXIXII": 0.1249999999999999, "IXZZYIXII": -0.1249999999999999, "IXZZXIYII": 0.1249999999999999, "IYZZYIYII": 0.1249999999999999, "ZYIIXIXZZ": -0.1249999999999999, "ZXIIYIXZZ": 0.1249999999999999, "ZXIIXIYZZ": -0.1249999999999999, "ZYIIYIYZZ": -0.1249999999999999, "YXIIXIXZI": 0.06249999999999995, "XYIIXIXZI": 0.06249999999999995, "XXIIYIXZI": -0.06249999999999995, "YYIIYIXZI": 0.06249999999999995, "YXZZXZXZI": -0.06249999999999995, "XYZZXZXZI": -0.06249999999999995, "XXZZYZXZI": 0.06249999999999995, "YYZZYZXZI": -0.06249999999999995, "XXIIXIYZI": 0.06249999999999995, "YYIIXIYZI": -0.06249999999999995, "YXIIYIYZI": 0.06249999999999995, "XYIIYIYZI": 0.06249999999999995, "XXZZXZYZI": -0.06249999999999995, "YYZZXZYZI": 0.06249999999999995, "YXZZYZYZI": -0.06249999999999995, "XYZZYZYZI": -0.06249999999999995, "YZZZZXXII": 0.1249999999999999, "XZZZZYXII": -0.1249999999999999, "XZZZZXYII": 0.1249999999999999, "YZZZZYYII": 0.1249999999999999, "YZIIIXXZZ": 0.1249999999999999, "XZIIIYXZZ": -0.1249999999999999, "XZIIIXYZZ": 0.1249999999999999, "YZIIIYYZZ": 0.1249999999999999, "ZYIIIXXZI": 0.1249999999999999, "IYIIZXXZI": -0.1249999999999999, "ZXIIIYXZI": -0.1249999999999999, "IXIIZYXZI": 0.1249999999999999, "ZXIIIXYZI": 0.1249999999999999, "IXIIZXYZI": -0.1249999999999999, "ZYIIIYYZI": 0.1249999999999999, "IYIIZYYZI": -0.1249999999999999, "YXIIIXXII": 0.031249999999999976, "XYIIIXXII": 0.031249999999999976, "YXZZZXXII": -0.031249999999999976, "XYZZZXXII": -0.031249999999999976, "XXIIIYXII": -0.031249999999999976, "YYIIIYXII": 0.031249999999999976, "XXZZZYXII": 0.031249999999999976, "YYZZZYXII": -0.031249999999999976, "XXIIIXYII": 0.031249999999999976, "YYIIIXYII": -0.031249999999999976, "XXZZZXYII": -0.031249999999999976, "YYZZZXYII": 0.031249999999999976, "YXIIIYYII": 0.031249999999999976, "XYIIIYYII": 0.031249999999999976, "YXZZZYYII": -0.031249999999999976, "XYZZZYYII": -0.031249999999999976, "YXIIIXXZZ": -0.031249999999999976, "XYIIIXXZZ": -0.031249999999999976, "YXZZZXXZZ": 0.031249999999999976, "XYZZZXXZZ": 0.031249999999999976, "XXIIIYXZZ": 0.031249999999999976, "YYIIIYXZZ": -0.031249999999999976, "XXZZZYXZZ": -0.031249999999999976, "YYZZZYXZZ": 0.031249999999999976, "XXIIIXYZZ": -0.031249999999999976, "YYIIIXYZZ": 0.031249999999999976, "XXZZZXYZZ": 0.031249999999999976, "YYZZZXYZZ": -0.031249999999999976, "YXIIIYYZZ": -0.031249999999999976, "XYIIIYYZZ": -0.031249999999999976, "YXZZZYYZZ": 0.031249999999999976, "XYZZZYYZZ": 0.031249999999999976, "ZIYIIXXII": -0.06249999999999995, "IIYIZXXII": 0.06249999999999995, "ZIXIIYXII": 0.06249999999999995, "IIXIZYXII": -0.06249999999999995, "ZIXIIXYII": -0.06249999999999995, "IIXIZXYII": 0.06249999999999995, "ZIYIIYYII": -0.06249999999999995, "IIYIZYYII": 0.06249999999999995, "ZIYZIXXZZ": 0.06249999999999995, "IIYZZXXZZ": -0.06249999999999995, "ZIXZIYXZZ": -0.06249999999999995, "IIXZZYXZZ": 0.06249999999999995, "ZIXZIXYZZ": 0.06249999999999995, "IIXZZXYZZ": -0.06249999999999995, "ZIYZIYYZZ": 0.06249999999999995, "IIYZZYYZZ": -0.06249999999999995, "ZIIYIXXII": -0.06249999999999995, "IIIYZXXII": 0.06249999999999995, "ZIIXIYXII": 0.06249999999999995, "IIIXZYXII": -0.06249999999999995, "ZIIXIXYII": -0.06249999999999995, "IIIXZXYII": 0.06249999999999995, "ZIIYIYYII": -0.06249999999999995, "IIIYZYYII": 0.06249999999999995, "ZIZYIXXZZ": 0.06249999999999995, "IIZYZXXZZ": -0.06249999999999995, "ZIZXIYXZZ": -0.06249999999999995, "IIZXZYXZZ": 0.06249999999999995, "ZIZXIXYZZ": 0.06249999999999995, "IIZXZXYZZ": -0.06249999999999995, "ZIZYIYYZZ": 0.06249999999999995, "IIZYZYYZZ": -0.06249999999999995, "YXZZXXXZI": 0.06249999999999995, "XYZZXXXZI": 0.06249999999999995, "XXZZYXXZI": -0.06249999999999995, "YYZZYXXZI": 0.06249999999999995, "XXZZXYXZI": -0.06249999999999995, "YYZZXYXZI": 0.06249999999999995, "YXZZYYXZI": -0.06249999999999995, "XYZZYYXZI": -0.06249999999999995, "XXZZXXYZI": 0.06249999999999995, "YYZZXXYZI": -0.06249999999999995, "YXZZYXYZI": 0.06249999999999995, "XYZZYXYZI": 0.06249999999999995, "YXZZXYYZI": 0.06249999999999995, "XYZZXYYZI": 0.06249999999999995, "XXZZYYYZI": -0.06249999999999995, "YYZZYYYZI": 0.06249999999999995, "IIIIIIZYI": 0.4999999999999996, "ZIZZZIZYZ": 0.4999999999999996, "YIZZIIIXI": 0.1249999999999999, "YZIIZZIXI": 0.1249999999999999, "YIZZZIZXI": -0.1249999999999999, "YZIIIZZXI": -0.1249999999999999, "XIZZIIIYI": 0.1249999999999999, "XZIIZZIYI": 0.1249999999999999, "XIZZZIZYI": -0.1249999999999999, "XZIIIZZYI": -0.1249999999999999, "ZYIIIIZXI": -0.1249999999999999, "IYZZZZZXI": -0.1249999999999999, "ZXIIIIZYI": -0.1249999999999999, "IXZZZZZYI": -0.1249999999999999, "IYZZZIZXZ": -0.1249999999999999, "ZYIIIZZXZ": -0.1249999999999999, "IXZZZIZYZ": -0.1249999999999999, "ZXIIIZZYZ": -0.1249999999999999, "YZZZXIZXI": 0.1249999999999999, "XZZZYIZXI": -0.1249999999999999, "XZZZXIZYI": 0.1249999999999999, "YZZZYIZYI": 0.1249999999999999, "YZIIXIZXZ": -0.1249999999999999, "XZIIYIZXZ": 0.1249999999999999, "XZIIXIZYZ": -0.1249999999999999, "YZIIYIZYZ": -0.1249999999999999, "IYIIXIIXI": -0.1249999999999999, "IXIIYIIXI": 0.1249999999999999, "ZYIIXIZXI": -0.1249999999999999, "ZXIIYIZXI": 0.1249999999999999, "IXIIXIIYI": -0.1249999999999999, "IYIIYIIYI": -0.1249999999999999, "ZXIIXIZYI": -0.1249999999999999, "ZYIIYIZYI": -0.1249999999999999, "YXZZXIZXI": -0.031249999999999976, "XYZZXIZXI": -0.031249999999999976, "XXZZYIZXI": 0.031249999999999976, "YYZZYIZXI": -0.031249999999999976, "YXIIXZZXI": 0.031249999999999976, "XYIIXZZXI": 0.031249999999999976, "XXIIYZZXI": -0.031249999999999976, "YYIIYZZXI": 0.031249999999999976, "XXZZXIZYI": -0.031249999999999976, "YYZZXIZYI": 0.031249999999999976, "YXZZYIZYI": -0.031249999999999976, "XYZZYIZYI": -0.031249999999999976, "XXIIXZZYI": 0.031249999999999976, "YYIIXZZYI": -0.031249999999999976, "YXIIYZZYI": 0.031249999999999976, "XYIIYZZYI": 0.031249999999999976, "YXIIXIZXZ": 0.031249999999999976, "XYIIXIZXZ": 0.031249999999999976, "XXIIYIZXZ": -0.031249999999999976, "YYIIYIZXZ": 0.031249999999999976, "YXZZXZZXZ": -0.031249999999999976, "XYZZXZZXZ": -0.031249999999999976, "XXZZYZZXZ": 0.031249999999999976, "YYZZYZZXZ": -0.031249999999999976, "XXIIXIZYZ": 0.031249999999999976, "YYIIXIZYZ": -0.031249999999999976, "YXIIYIZYZ": 0.031249999999999976, "XYIIYIZYZ": 0.031249999999999976, "XXZZXZZYZ": -0.031249999999999976, "YYZZXZZYZ": 0.031249999999999976, "YXZZYZZYZ": -0.031249999999999976, "XYZZYZZYZ": -0.031249999999999976, "ZIYIXIIXI": 0.06249999999999995, "ZIXIYIIXI": -0.06249999999999995, "IIYIXIZXI": 0.06249999999999995, "IIXIYIZXI": -0.06249999999999995, "ZIXIXIIYI": 0.06249999999999995, "ZIYIYIIYI": 0.06249999999999995, "IIXIXIZYI": 0.06249999999999995, "IIYIYIZYI": 0.06249999999999995, "IIYZXIIXZ": -0.06249999999999995, "IIXZYIIXZ": 0.06249999999999995, "ZIYZXIZXZ": -0.06249999999999995, "ZIXZYIZXZ": 0.06249999999999995, "IIXZXIIYZ": -0.06249999999999995, "IIYZYIIYZ": -0.06249999999999995, "ZIXZXIZYZ": -0.06249999999999995, "ZIYZYIZYZ": -0.06249999999999995, "ZIIYXIIXI": 0.06249999999999995, "ZIIXYIIXI": -0.06249999999999995, "IIIYXIZXI": 0.06249999999999995, "IIIXYIZXI": -0.06249999999999995, "ZIIXXIIYI": 0.06249999999999995, "ZIIYYIIYI": 0.06249999999999995, "IIIXXIZYI": 0.06249999999999995, "IIIYYIZYI": 0.06249999999999995, "IIZYXIIXZ": -0.06249999999999995, "IIZXYIIXZ": 0.06249999999999995, "ZIZYXIZXZ": -0.06249999999999995, "ZIZXYIZXZ": 0.06249999999999995, "IIZXXIIYZ": -0.06249999999999995, "IIZYYIIYZ": -0.06249999999999995, "ZIZXXIZYZ": -0.06249999999999995, "ZIZYYIZYZ": -0.06249999999999995, "YZIIZXIXI": -0.1249999999999999, "XZIIZYIXI": 0.1249999999999999, "YZIIIXZXI": 0.1249999999999999, "XZIIIYZXI": -0.1249999999999999, "XZIIZXIYI": -0.1249999999999999, "YZIIZYIYI": -0.1249999999999999, "XZIIIXZYI": 0.1249999999999999, "YZIIIYZYI": 0.1249999999999999, "IYZZZXZXI": 0.1249999999999999, "IXZZZYZXI": -0.1249999999999999, "IXZZZXZYI": 0.1249999999999999, "IYZZZYZYI": 0.1249999999999999, "ZYIIIXZXZ": 0.1249999999999999, "ZXIIIYZXZ": -0.1249999999999999, "ZXIIIXZYZ": 0.1249999999999999, "ZYIIIYZYZ": 0.1249999999999999, "YXZZIXIXI": -0.031249999999999976, "XYZZIXIXI": -0.031249999999999976, "YXIIZXIXI": 0.031249999999999976, "XYIIZXIXI": 0.031249999999999976, "XXZZIYIXI": 0.031249999999999976, "YYZZIYIXI": -0.031249999999999976, "XXIIZYIXI": -0.031249999999999976, "YYIIZYIXI": 0.031249999999999976, "YXIIIXZXI": -0.031249999999999976, "XYIIIXZXI": -0.031249999999999976, "YXZZZXZXI": 0.031249999999999976, "XYZZZXZXI": 0.031249999999999976, "XXIIIYZXI": 0.031249999999999976, "YYIIIYZXI": -0.031249999999999976, "XXZZZYZXI": -0.031249999999999976, "YYZZZYZXI": 0.031249999999999976, "XXZZIXIYI": -0.031249999999999976, "YYZZIXIYI": 0.031249999999999976, "XXIIZXIYI": 0.031249999999999976, "YYIIZXIYI": -0.031249999999999976, "YXZZIYIYI": -0.031249999999999976, "XYZZIYIYI": -0.031249999999999976, "YXIIZYIYI": 0.031249999999999976, "XYIIZYIYI": 0.031249999999999976, "XXIIIXZYI": -0.031249999999999976, "YYIIIXZYI": 0.031249999999999976, "XXZZZXZYI": 0.031249999999999976, "YYZZZXZYI": -0.031249999999999976, "YXIIIYZYI": -0.031249999999999976, "XYIIIYZYI": -0.031249999999999976, "YXZZZYZYI": 0.031249999999999976, "XYZZZYZYI": 0.031249999999999976, "YXIIXXZXI": -0.031249999999999976, "XYIIXXZXI": -0.031249999999999976, "XXIIYXZXI": 0.031249999999999976, "YYIIYXZXI": -0.031249999999999976, "XXIIXYZXI": 0.031249999999999976, "YYIIXYZXI": -0.031249999999999976, "YXIIYYZXI": 0.031249999999999976, "XYIIYYZXI": 0.031249999999999976, "XXIIXXZYI": -0.031249999999999976, "YYIIXXZYI": 0.031249999999999976, "YXIIYXZYI": -0.031249999999999976, "XYIIYXZYI": -0.031249999999999976, "YXIIXYZYI": -0.031249999999999976, "XYIIXYZYI": -0.031249999999999976, "XXIIYYZYI": 0.031249999999999976, "YYIIYYZYI": -0.031249999999999976, "YXZZXXZXZ": 0.031249999999999976, "XYZZXXZXZ": 0.031249999999999976, "XXZZYXZXZ": -0.031249999999999976, "YYZZYXZXZ": 0.031249999999999976, "XXZZXYZXZ": -0.031249999999999976, "YYZZXYZXZ": 0.031249999999999976, "YXZZYYZXZ": -0.031249999999999976, "XYZZYYZXZ": -0.031249999999999976, "XXZZXXZYZ": 0.031249999999999976, "YYZZXXZYZ": -0.031249999999999976, "YXZZYXZYZ": 0.031249999999999976, "XYZZYXZYZ": 0.031249999999999976, "YXZZXYZYZ": 0.031249999999999976, "XYZZXYZYZ": 0.031249999999999976, "XXZZYYZYZ": -0.031249999999999976, "YYZZYYZYZ": 0.031249999999999976, "IIZZIIYXI": 0.1249999999999999, "ZIZZZIYXI": -0.1249999999999999, "IIZZIIXYI": 0.1249999999999999, "ZIZZZIXYI": -0.1249999999999999, "IIIIIIYXZ": -0.1249999999999999, "ZIIIZIYXZ": 0.1249999999999999, "IIIIIIXYZ": -0.1249999999999999, "ZIIIZIXYZ": 0.1249999999999999, "ZYZZIIXXI": -0.031249999999999976, "IYZZZIXXI": 0.031249999999999976, "ZYIIIZXXI": 0.031249999999999976, "IYIIZZXXI": -0.031249999999999976, "ZXZZIIYXI": -0.031249999999999976, "IXZZZIYXI": 0.031249999999999976, "ZXIIIZYXI": 0.031249999999999976, "IXIIZZYXI": -0.031249999999999976, "ZXZZIIXYI": -0.031249999999999976, "IXZZZIXYI": 0.031249999999999976, "ZXIIIZXYI": 0.031249999999999976, "IXIIZZXYI": -0.031249999999999976, "ZYZZIIYYI": 0.031249999999999976, "IYZZZIYYI": -0.031249999999999976, "ZYIIIZYYI": -0.031249999999999976, "IYIIZZYYI": 0.031249999999999976, "ZYIIIIXXZ": 0.031249999999999976, "IYIIZIXXZ": -0.031249999999999976, "ZYZZIZXXZ": -0.031249999999999976, "IYZZZZXXZ": 0.031249999999999976, "ZXIIIIYXZ": 0.031249999999999976, "IXIIZIYXZ": -0.031249999999999976, "ZXZZIZYXZ": -0.031249999999999976, "IXZZZZYXZ": 0.031249999999999976, "ZXIIIIXYZ": 0.031249999999999976, "IXIIZIXYZ": -0.031249999999999976, "ZXZZIZXYZ": -0.031249999999999976, "IXZZZZXYZ": 0.031249999999999976, "ZYIIIIYYZ": -0.031249999999999976, "IYIIZIYYZ": 0.031249999999999976, "ZYZZIZYYZ": 0.031249999999999976, "IYZZZZYYZ": -0.031249999999999976, "YZIIXIXXI": 0.06249999999999995, "XZIIYIXXI": -0.06249999999999995, "XZIIXIYXI": 0.06249999999999995, "YZIIYIYXI": 0.06249999999999995, "XZIIXIXYI": 0.06249999999999995, "YZIIYIXYI": 0.06249999999999995, "YZIIXIYYI": -0.06249999999999995, "XZIIYIYYI": 0.06249999999999995, "YZZZXIXXZ": -0.06249999999999995, "XZZZYIXXZ": 0.06249999999999995, "XZZZXIYXZ": -0.06249999999999995, "YZZZYIYXZ": -0.06249999999999995, "XZZZXIXYZ": -0.06249999999999995, "YZZZYIXYZ": -0.06249999999999995, "YZZZXIYYZ": 0.06249999999999995, "XZZZYIYYZ": -0.06249999999999995, "ZYIIIXXXI": -0.031249999999999976, "IYIIZXXXI": 0.031249999999999976, "ZXIIIYXXI": 0.031249999999999976, "IXIIZYXXI": -0.031249999999999976, "ZXIIIXYXI": -0.031249999999999976, "IXIIZXYXI": 0.031249999999999976, "ZYIIIYYXI": -0.031249999999999976, "IYIIZYYXI": 0.031249999999999976, "ZXIIIXXYI": -0.031249999999999976, "IXIIZXXYI": 0.031249999999999976, "ZYIIIYXYI": -0.031249999999999976, "IYIIZYXYI": 0.031249999999999976, "ZYIIIXYYI": 0.031249999999999976, "IYIIZXYYI": -0.031249999999999976, "ZXIIIYYYI": -0.031249999999999976, "IXIIZYYYI": 0.031249999999999976, "ZYZZIXXXZ": 0.031249999999999976, "IYZZZXXXZ": -0.031249999999999976, "ZXZZIYXXZ": -0.031249999999999976, "IXZZZYXXZ": 0.031249999999999976, "ZXZZIXYXZ": 0.031249999999999976, "IXZZZXYXZ": -0.031249999999999976, "ZYZZIYYXZ": 0.031249999999999976, "IYZZZYYXZ": -0.031249999999999976, "ZXZZIXXYZ": 0.031249999999999976, "IXZZZXXYZ": -0.031249999999999976, "ZYZZIYXYZ": 0.031249999999999976, "IYZZZYXYZ": -0.031249999999999976, "ZYZZIXYYZ": -0.031249999999999976, "IYZZZXYYZ": 0.031249999999999976, "ZXZZIYYYZ": 0.031249999999999976, "IXZZZYYYZ": -0.031249999999999976, "IZYZZIZIX": 0.2499999999999998, "ZIYIIZZIX": 0.2499999999999998, "IZXZZIZIY": -0.2499999999999998, "ZIXIIZZIY": -0.2499999999999998, "IZZYZIZIX": 0.2499999999999998, "ZIIYIZZIX": 0.2499999999999998, "IZZXZIZIY": -0.2499999999999998, "ZIIXIZZIY": -0.2499999999999998, "YIXIXIZIX": -0.06249999999999995, "XIYIXIZIX": -0.06249999999999995, "XIXIYIZIX": 0.06249999999999995, "YIYIYIZIX": -0.06249999999999995, "YZXZXZZIX": 0.06249999999999995, "XZYZXZZIX": 0.06249999999999995, "XZXZYZZIX": -0.06249999999999995, "YZYZYZZIX": 0.06249999999999995, "XIXIXIZIY": 0.06249999999999995, "YIYIXIZIY": -0.06249999999999995, "YIXIYIZIY": 0.06249999999999995, "XIYIYIZIY": 0.06249999999999995, "XZXZXZZIY": -0.06249999999999995, "YZYZXZZIY": 0.06249999999999995, "YZXZYZZIY": -0.06249999999999995, "XZYZYZZIY": -0.06249999999999995, "YIIXXIZIX": -0.06249999999999995, "XIIYXIZIX": -0.06249999999999995, "XIIXYIZIX": 0.06249999999999995, "YIIYYIZIX": -0.06249999999999995, "YZZXXZZIX": 0.06249999999999995, "XZZYXZZIX": 0.06249999999999995, "XZZXYZZIX": -0.06249999999999995, "YZZYYZZIX": 0.06249999999999995, "XIIXXIZIY": 0.06249999999999995, "YIIYXIZIY": -0.06249999999999995, "YIIXYIZIY": 0.06249999999999995, "XIIYYIZIY": 0.06249999999999995, "XZZXXZZIY": -0.06249999999999995, "YZZYXZZIY": 0.06249999999999995, "YZZXYZZIY": -0.06249999999999995, "XZZYYZZIY": -0.06249999999999995, "ZIYIIXZIX": -0.2499999999999998, "ZIXIIYZIX": 0.2499999999999998, "ZIXIIXZIY": 0.2499999999999998, "ZIYIIYZIY": 0.2499999999999998, "IYXIIXZIX": 0.06249999999999995, "IXYIIXZIX": 0.06249999999999995, "ZYXZZXZIX": -0.06249999999999995, "ZXYZZXZIX": -0.06249999999999995, "IXXIIYZIX": -0.06249999999999995, "IYYIIYZIX": 0.06249999999999995, "ZXXZZYZIX": 0.06249999999999995, "ZYYZZYZIX": -0.06249999999999995, "IXXIIXZIY": -0.06249999999999995, "IYYIIXZIY": 0.06249999999999995, "ZXXZZXZIY": 0.06249999999999995, "ZYYZZXZIY": -0.06249999999999995, "IYXIIYZIY": -0.06249999999999995, "IXYIIYZIY": -0.06249999999999995, "ZYXZZYZIY": 0.06249999999999995, "ZXYZZYZIY": 0.06249999999999995, "ZIIYIXZIX": -0.2499999999999998, "ZIIXIYZIX": 0.2499999999999998, "ZIIXIXZIY": 0.2499999999999998, "ZIIYIYZIY": 0.2499999999999998, "IYIXIXZIX": 0.06249999999999995, "IXIYIXZIX": 0.06249999999999995, "ZYZXZXZIX": -0.06249999999999995, "ZXZYZXZIX": -0.06249999999999995, "IXIXIYZIX": -0.06249999999999995, "IYIYIYZIX": 0.06249999999999995, "ZXZXZYZIX": 0.06249999999999995, "ZYZYZYZIX": -0.06249999999999995, "IXIXIXZIY": -0.06249999999999995, "IYIYIXZIY": 0.06249999999999995, "ZXZXZXZIY": 0.06249999999999995, "ZYZYZXZIY": -0.06249999999999995, "IYIXIYZIY": -0.06249999999999995, "IXIYIYZIY": -0.06249999999999995, "ZYZXZYZIY": 0.06249999999999995, "ZXZYZYZIY": 0.06249999999999995, "YZXZXXZIX": -0.06249999999999995, "XZYZXXZIX": -0.06249999999999995, "XZXZYXZIX": 0.06249999999999995, "YZYZYXZIX": -0.06249999999999995, "XZXZXYZIX": 0.06249999999999995, "YZYZXYZIX": -0.06249999999999995, "YZXZYYZIX": 0.06249999999999995, "XZYZYYZIX": 0.06249999999999995, "XZXZXXZIY": 0.06249999999999995, "YZYZXXZIY": -0.06249999999999995, "YZXZYXZIY": 0.06249999999999995, "XZYZYXZIY": 0.06249999999999995, "YZXZXYZIY": 0.06249999999999995, "XZYZXYZIY": 0.06249999999999995, "XZXZYYZIY": -0.06249999999999995, "YZYZYYZIY": 0.06249999999999995, "YZZXXXZIX": -0.06249999999999995, "XZZYXXZIX": -0.06249999999999995, "XZZXYXZIX": 0.06249999999999995, "YZZYYXZIX": -0.06249999999999995, "XZZXXYZIX": 0.06249999999999995, "YZZYXYZIX": -0.06249999999999995, "YZZXYYZIX": 0.06249999999999995, "XZZYYYZIX": 0.06249999999999995, "XZZXXXZIY": 0.06249999999999995, "YZZYXXZIY": -0.06249999999999995, "YZZXYXZIY": 0.06249999999999995, "XZZYYXZIY": 0.06249999999999995, "YZZXXYZIY": 0.06249999999999995, "XZZYXYZIY": 0.06249999999999995, "XZZXYYZIY": -0.06249999999999995, "YZZYYYZIY": 0.06249999999999995, "YIZZZIXZX": 0.1249999999999999, "YZIIIZXZX": 0.1249999999999999, "XIZZZIYZX": 0.1249999999999999, "XZIIIZYZX": 0.1249999999999999, "XIZZZIXZY": -0.1249999999999999, "XZIIIZXZY": -0.1249999999999999, "YIZZZIYZY": 0.1249999999999999, "YZIIIZYZY": 0.1249999999999999, "ZZYIIIXZX": -0.06249999999999995, "IZYIZIXZX": 0.06249999999999995, "ZIYZIZXZX": 0.06249999999999995, "IIYZZZXZX": -0.06249999999999995, "ZZXIIIYZX": -0.06249999999999995, "IZXIZIYZX": 0.06249999999999995, "ZIXZIZYZX": 0.06249999999999995, "IIXZZZYZX": -0.06249999999999995, "ZZXIIIXZY": 0.06249999999999995, "IZXIZIXZY": -0.06249999999999995, "ZIXZIZXZY": -0.06249999999999995, "IIXZZZXZY": 0.06249999999999995, "ZZYIIIYZY": -0.06249999999999995, "IZYIZIYZY": 0.06249999999999995, "ZIYZIZYZY": 0.06249999999999995, "IIYZZZYZY": -0.06249999999999995, "ZZIYIIXZX": -0.06249999999999995, "IZIYZIXZX": 0.06249999999999995, "ZIZYIZXZX": 0.06249999999999995, "IIZYZZXZX": -0.06249999999999995, "ZZIXIIYZX": -0.06249999999999995, "IZIXZIYZX": 0.06249999999999995, "ZIZXIZYZX": 0.06249999999999995, "IIZXZZYZX": -0.06249999999999995, "ZZIXIIXZY": 0.06249999999999995, "IZIXZIXZY": -0.06249999999999995, "ZIZXIZXZY": -0.06249999999999995, "IIZXZZXZY": 0.06249999999999995, "ZZIYIIYZY": -0.06249999999999995, "IZIYZIYZY": 0.06249999999999995, "ZIZYIZYZY": 0.06249999999999995, "IIZYZZYZY": -0.06249999999999995, "ZYIIXIXZX": 0.1249999999999999, "ZXIIYIXZX": -0.1249999999999999, "ZXIIXIYZX": 0.1249999999999999, "ZYIIYIYZX": 0.1249999999999999, "ZXIIXIXZY": -0.1249999999999999, "ZYIIYIXZY": -0.1249999999999999, "ZYIIXIYZY": 0.1249999999999999, "ZXIIYIYZY": -0.1249999999999999, "ZIYIXIXIX": -0.06249999999999995, "ZIXIYIXIX": 0.06249999999999995, "ZIXIXIYIX": -0.06249999999999995, "ZIYIYIYIX": -0.06249999999999995, "IIYZXIXZX": -0.06249999999999995, "IIXZYIXZX": 0.06249999999999995, "IIXZXIYZX": -0.06249999999999995, "IIYZYIYZX": -0.06249999999999995, "ZIXIXIXIY": 0.06249999999999995, "ZIYIYIXIY": 0.06249999999999995, "ZIYIXIYIY": -0.06249999999999995, "ZIXIYIYIY": 0.06249999999999995, "IIXZXIXZY": 0.06249999999999995, "IIYZYIXZY": 0.06249999999999995, "IIYZXIYZY": -0.06249999999999995, "IIXZYIYZY": 0.06249999999999995, "ZIIYXIXIX": -0.06249999999999995, "ZIIXYIXIX": 0.06249999999999995, "ZIIXXIYIX": -0.06249999999999995, "ZIIYYIYIX": -0.06249999999999995, "IIZYXIXZX": -0.06249999999999995, "IIZXYIXZX": 0.06249999999999995, "IIZXXIYZX": -0.06249999999999995, "IIZYYIYZX": -0.06249999999999995, "ZIIXXIXIY": 0.06249999999999995, "ZIIYYIXIY": 0.06249999999999995, "ZIIYXIYIY": -0.06249999999999995, "ZIIXYIYIY": 0.06249999999999995, "IIZXXIXZY": 0.06249999999999995, "IIZYYIXZY": 0.06249999999999995, "IIZYXIYZY": -0.06249999999999995, "IIZXYIYZY": 0.06249999999999995, "YZIIIXXZX": -0.1249999999999999, "XZIIIYXZX": 0.1249999999999999, "XZIIIXYZX": -0.1249999999999999, "YZIIIYYZX": -0.1249999999999999, "XZIIIXXZY": 0.1249999999999999, "YZIIIYXZY": 0.1249999999999999, "YZIIIXYZY": -0.1249999999999999, "XZIIIYYZY": 0.1249999999999999, "YXIIIXXZX": 0.031249999999999976, "XYIIIXXZX": 0.031249999999999976, "YXZZZXXZX": -0.031249999999999976, "XYZZZXXZX": -0.031249999999999976, "XXIIIYXZX": -0.031249999999999976, "YYIIIYXZX": 0.031249999999999976, "XXZZZYXZX": 0.031249999999999976, "YYZZZYXZX": -0.031249999999999976, "XXIIIXYZX": 0.031249999999999976, "YYIIIXYZX": -0.031249999999999976, "XXZZZXYZX": -0.031249999999999976, "YYZZZXYZX": 0.031249999999999976, "YXIIIYYZX": 0.031249999999999976, "XYIIIYYZX": 0.031249999999999976, "YXZZZYYZX": -0.031249999999999976, "XYZZZYYZX": -0.031249999999999976, "XXIIIXXZY": -0.031249999999999976, "YYIIIXXZY": 0.031249999999999976, "XXZZZXXZY": 0.031249999999999976, "YYZZZXXZY": -0.031249999999999976, "YXIIIYXZY": -0.031249999999999976, "XYIIIYXZY": -0.031249999999999976, "YXZZZYXZY": 0.031249999999999976, "XYZZZYXZY": 0.031249999999999976, "YXIIIXYZY": 0.031249999999999976, "XYIIIXYZY": 0.031249999999999976, "YXZZZXYZY": -0.031249999999999976, "XYZZZXYZY": -0.031249999999999976, "XXIIIYYZY": -0.031249999999999976, "YYIIIYYZY": 0.031249999999999976, "XXZZZYYZY": 0.031249999999999976, "YYZZZYYZY": -0.031249999999999976, "ZIYZIXXZX": -0.06249999999999995, "IIYZZXXZX": 0.06249999999999995, "ZIXZIYXZX": 0.06249999999999995, "IIXZZYXZX": -0.06249999999999995, "ZIXZIXYZX": -0.06249999999999995, "IIXZZXYZX": 0.06249999999999995, "ZIYZIYYZX": -0.06249999999999995, "IIYZZYYZX": 0.06249999999999995, "ZIXZIXXZY": 0.06249999999999995, "IIXZZXXZY": -0.06249999999999995, "ZIYZIYXZY": 0.06249999999999995, "IIYZZYXZY": -0.06249999999999995, "ZIYZIXYZY": -0.06249999999999995, "IIYZZXYZY": 0.06249999999999995, "ZIXZIYYZY": 0.06249999999999995, "IIXZZYYZY": -0.06249999999999995, "ZIZYIXXZX": -0.06249999999999995, "IIZYZXXZX": 0.06249999999999995, "ZIZXIYXZX": 0.06249999999999995, "IIZXZYXZX": -0.06249999999999995, "ZIZXIXYZX": -0.06249999999999995, "IIZXZXYZX": 0.06249999999999995, "ZIZYIYYZX": -0.06249999999999995, "IIZYZYYZX": 0.06249999999999995, "ZIZXIXXZY": 0.06249999999999995, "IIZXZXXZY": -0.06249999999999995, "ZIZYIYXZY": 0.06249999999999995, "IIZYZYXZY": -0.06249999999999995, "ZIZYIXYZY": -0.06249999999999995, "IIZYZXYZY": 0.06249999999999995, "ZIZXIYYZY": 0.06249999999999995, "IIZXZYYZY": -0.06249999999999995, "ZIZZZIZYX": -0.4999999999999996, "ZIZZZIZXY": 0.4999999999999996, "IYZZZIZXX": 0.1249999999999999, "ZYIIIZZXX": 0.1249999999999999, "IXZZZIZYX": 0.1249999999999999, "ZXIIIZZYX": 0.1249999999999999, "IXZZZIZXY": -0.1249999999999999, "ZXIIIZZXY": -0.1249999999999999, "IYZZZIZYY": 0.1249999999999999, "ZYIIIZZYY": 0.1249999999999999, "ZZYIIIIXX": 0.06249999999999995, "IZYZZIIXX": -0.06249999999999995, "ZIYIIZIXX": -0.06249999999999995, "IIYZZZIXX": 0.06249999999999995, "ZZXIIIIYX": 0.06249999999999995, "IZXZZIIYX": -0.06249999999999995, "ZIXIIZIYX": -0.06249999999999995, "IIXZZZIYX": 0.06249999999999995, "ZZXIIIIXY": -0.06249999999999995, "IZXZZIIXY": 0.06249999999999995, "ZIXIIZIXY": 0.06249999999999995, "IIXZZZIXY": -0.06249999999999995, "ZZYIIIIYY": 0.06249999999999995, "IZYZZIIYY": -0.06249999999999995, "ZIYIIZIYY": -0.06249999999999995, "IIYZZZIYY": 0.06249999999999995, "ZZIYIIIXX": 0.06249999999999995, "IZZYZIIXX": -0.06249999999999995, "ZIIYIZIXX": -0.06249999999999995, "IIZYZZIXX": 0.06249999999999995, "ZZIXIIIYX": 0.06249999999999995, "IZZXZIIYX": -0.06249999999999995, "ZIIXIZIYX": -0.06249999999999995, "IIZXZZIYX": 0.06249999999999995, "ZZIXIIIXY": -0.06249999999999995, "IZZXZIIXY": 0.06249999999999995, "ZIIXIZIXY": 0.06249999999999995, "IIZXZZIXY": -0.06249999999999995, "ZZIYIIIYY": 0.06249999999999995, "IZZYZIIYY": -0.06249999999999995, "ZIIYIZIYY": -0.06249999999999995, "IIZYZZIYY": 0.06249999999999995, "YZIIXIZXX": 0.1249999999999999, "XZIIYIZXX": -0.1249999999999999, "XZIIXIZYX": 0.1249999999999999, "YZIIYIZYX": 0.1249999999999999, "XZIIXIZXY": -0.1249999999999999, "YZIIYIZXY": -0.1249999999999999, "YZIIXIZYY": 0.1249999999999999, "XZIIYIZYY": -0.1249999999999999, "YXIIXIZXX": -0.031249999999999976, "XYIIXIZXX": -0.031249999999999976, "XXIIYIZXX": 0.031249999999999976, "YYIIYIZXX": -0.031249999999999976, "YXZZXZZXX": 0.031249999999999976, "XYZZXZZXX": 0.031249999999999976, "XXZZYZZXX": -0.031249999999999976, "YYZZYZZXX": 0.031249999999999976, "XXIIXIZYX": -0.031249999999999976, "YYIIXIZYX": 0.031249999999999976, "YXIIYIZYX": -0.031249999999999976, "XYIIYIZYX": -0.031249999999999976, "XXZZXZZYX": 0.031249999999999976, "YYZZXZZYX": -0.031249999999999976, "YXZZYZZYX": 0.031249999999999976, "XYZZYZZYX": 0.031249999999999976, "XXIIXIZXY": 0.031249999999999976, "YYIIXIZXY": -0.031249999999999976, "YXIIYIZXY": 0.031249999999999976, "XYIIYIZXY": 0.031249999999999976, "XXZZXZZXY": -0.031249999999999976, "YYZZXZZXY": 0.031249999999999976, "YXZZYZZXY": -0.031249999999999976, "XYZZYZZXY": -0.031249999999999976, "YXIIXIZYY": -0.031249999999999976, "XYIIXIZYY": -0.031249999999999976, "XXIIYIZYY": 0.031249999999999976, "YYIIYIZYY": -0.031249999999999976, "YXZZXZZYY": 0.031249999999999976, "XYZZXZZYY": 0.031249999999999976, "XXZZYZZYY": -0.031249999999999976, "YYZZYZZYY": 0.031249999999999976, "IIYZXIIXX": 0.06249999999999995, "IIXZYIIXX": -0.06249999999999995, "ZIYZXIZXX": 0.06249999999999995, "ZIXZYIZXX": -0.06249999999999995, "IIXZXIIYX": 0.06249999999999995, "IIYZYIIYX": 0.06249999999999995, "ZIXZXIZYX": 0.06249999999999995, "ZIYZYIZYX": 0.06249999999999995, "IIXZXIIXY": -0.06249999999999995, "IIYZYIIXY": -0.06249999999999995, "ZIXZXIZXY": -0.06249999999999995, "ZIYZYIZXY": -0.06249999999999995, "IIYZXIIYY": 0.06249999999999995, "IIXZYIIYY": -0.06249999999999995, "ZIYZXIZYY": 0.06249999999999995, "ZIXZYIZYY": -0.06249999999999995, "IIZYXIIXX": 0.06249999999999995, "IIZXYIIXX": -0.06249999999999995, "ZIZYXIZXX": 0.06249999999999995, "ZIZXYIZXX": -0.06249999999999995, "IIZXXIIYX": 0.06249999999999995, "IIZYYIIYX": 0.06249999999999995, "ZIZXXIZYX": 0.06249999999999995, "ZIZYYIZYX": 0.06249999999999995, "IIZXXIIXY": -0.06249999999999995, "IIZYYIIXY": -0.06249999999999995, "ZIZXXIZXY": -0.06249999999999995, "ZIZYYIZXY": -0.06249999999999995, "IIZYXIIYY": 0.06249999999999995, "IIZXYIIYY": -0.06249999999999995, "ZIZYXIZYY": 0.06249999999999995, "ZIZXYIZYY": -0.06249999999999995, "ZYIIIXZXX": -0.1249999999999999, "ZXIIIYZXX": 0.1249999999999999, "ZXIIIXZYX": -0.1249999999999999, "ZYIIIYZYX": -0.1249999999999999, "ZXIIIXZXY": 0.1249999999999999, "ZYIIIYZXY": 0.1249999999999999, "ZYIIIXZYY": -0.1249999999999999, "ZXIIIYZYY": 0.1249999999999999, "ZIYIIXIXX": 0.06249999999999995, "IIYZZXIXX": -0.06249999999999995, "ZIXIIYIXX": -0.06249999999999995, "IIXZZYIXX": 0.06249999999999995, "ZIXIIXIYX": 0.06249999999999995, "IIXZZXIYX": -0.06249999999999995, "ZIYIIYIYX": 0.06249999999999995, "IIYZZYIYX": -0.06249999999999995, "ZIXIIXIXY": -0.06249999999999995, "IIXZZXIXY": 0.06249999999999995, "ZIYIIYIXY": -0.06249999999999995, "IIYZZYIXY": 0.06249999999999995, "ZIYIIXIYY": 0.06249999999999995, "IIYZZXIYY": -0.06249999999999995, "ZIXIIYIYY": -0.06249999999999995, "IIXZZYIYY": 0.06249999999999995, "ZIIYIXIXX": 0.06249999999999995, "IIZYZXIXX": -0.06249999999999995, "ZIIXIYIXX": -0.06249999999999995, "IIZXZYIXX": 0.06249999999999995, "ZIIXIXIYX": 0.06249999999999995, "IIZXZXIYX": -0.06249999999999995, "ZIIYIYIYX": 0.06249999999999995, "IIZYZYIYX": -0.06249999999999995, "ZIIXIXIXY": -0.06249999999999995, "IIZXZXIXY": 0.06249999999999995, "ZIIYIYIXY": -0.06249999999999995, "IIZYZYIXY": 0.06249999999999995, "ZIIYIXIYY": 0.06249999999999995, "IIZYZXIYY": -0.06249999999999995, "ZIIXIYIYY": -0.06249999999999995, "IIZXZYIYY": 0.06249999999999995, "YXZZXXZXX": -0.031249999999999976, "XYZZXXZXX": -0.031249999999999976, "XXZZYXZXX": 0.031249999999999976, "YYZZYXZXX": -0.031249999999999976, "XXZZXYZXX": 0.031249999999999976, "YYZZXYZXX": -0.031249999999999976, "YXZZYYZXX": 0.031249999999999976, "XYZZYYZXX": 0.031249999999999976, "XXZZXXZYX": -0.031249999999999976, "YYZZXXZYX": 0.031249999999999976, "YXZZYXZYX": -0.031249999999999976, "XYZZYXZYX": -0.031249999999999976, "YXZZXYZYX": -0.031249999999999976, "XYZZXYZYX": -0.031249999999999976, "XXZZYYZYX": 0.031249999999999976, "YYZZYYZYX": -0.031249999999999976, "XXZZXXZXY": 0.031249999999999976, "YYZZXXZXY": -0.031249999999999976, "YXZZYXZXY": 0.031249999999999976, "XYZZYXZXY": 0.031249999999999976, "YXZZXYZXY": 0.031249999999999976, "XYZZXYZXY": 0.031249999999999976, "XXZZYYZXY": -0.031249999999999976, "YYZZYYZXY": 0.031249999999999976, "YXZZXXZYY": -0.031249999999999976, "XYZZXXZYY": -0.031249999999999976, "XXZZYXZYY": 0.031249999999999976, "YYZZYXZYY": -0.031249999999999976, "XXZZXYZYY": 0.031249999999999976, "YYZZXYZYY": -0.031249999999999976, "YXZZYYZYY": 0.031249999999999976, "XYZZYYZYY": 0.031249999999999976, "IIIIIIYXX": 0.1249999999999999, "ZIIIZIYXX": -0.1249999999999999, "IIIIIIXYX": 0.1249999999999999, "ZIIIZIXYX": -0.1249999999999999, "IIIIIIXXY": -0.1249999999999999, "ZIIIZIXXY": 0.1249999999999999, "IIIIIIYYY": 0.1249999999999999, "ZIIIZIYYY": -0.1249999999999999, "YIIIIIXXX": 0.031249999999999976, "YIZZZIXXX": -0.031249999999999976, "YZIIIZXXX": -0.031249999999999976, "YZZZZZXXX": 0.031249999999999976, "XIIIIIYXX": 0.031249999999999976, "XIZZZIYXX": -0.031249999999999976, "XZIIIZYXX": -0.031249999999999976, "XZZZZZYXX": 0.031249999999999976, "XIIIIIXYX": 0.031249999999999976, "XIZZZIXYX": -0.031249999999999976, "XZIIIZXYX": -0.031249999999999976, "XZZZZZXYX": 0.031249999999999976, "YIIIIIYYX": -0.031249999999999976, "YIZZZIYYX": 0.031249999999999976, "YZIIIZYYX": 0.031249999999999976, "YZZZZZYYX": -0.031249999999999976, "XIIIIIXXY": -0.031249999999999976, "XIZZZIXXY": 0.031249999999999976, "XZIIIZXXY": 0.031249999999999976, "XZZZZZXXY": -0.031249999999999976, "YIIIIIYXY": 0.031249999999999976, "YIZZZIYXY": -0.031249999999999976, "YZIIIZYXY": -0.031249999999999976, "YZZZZZYXY": 0.031249999999999976, "YIIIIIXYY": 0.031249999999999976, "YIZZZIXYY": -0.031249999999999976, "YZIIIZXYY": -0.031249999999999976, "YZZZZZXYY": 0.031249999999999976, "XIIIIIYYY": 0.031249999999999976, "XIZZZIYYY": -0.031249999999999976, "XZIIIZYYY": -0.031249999999999976, "XZZZZZYYY": 0.031249999999999976, "ZYIIIIXXX": -0.031249999999999976, "IYIIZIXXX": 0.031249999999999976, "ZYZZIZXXX": 0.031249999999999976, "IYZZZZXXX": -0.031249999999999976, "ZXIIIIYXX": -0.031249999999999976, "IXIIZIYXX": 0.031249999999999976, "ZXZZIZYXX": 0.031249999999999976, "IXZZZZYXX": -0.031249999999999976, "ZXIIIIXYX": -0.031249999999999976, "IXIIZIXYX": 0.031249999999999976, "ZXZZIZXYX": 0.031249999999999976, "IXZZZZXYX": -0.031249999999999976, "ZYIIIIYYX": 0.031249999999999976, "IYIIZIYYX": -0.031249999999999976, "ZYZZIZYYX": -0.031249999999999976, "IYZZZZYYX": 0.031249999999999976, "ZXIIIIXXY": 0.031249999999999976, "IXIIZIXXY": -0.031249999999999976, "ZXZZIZXXY": -0.031249999999999976, "IXZZZZXXY": 0.031249999999999976, "ZYIIIIYXY": -0.031249999999999976, "IYIIZIYXY": 0.031249999999999976, "ZYZZIZYXY": 0.031249999999999976, "IYZZZZYXY": -0.031249999999999976, "ZYIIIIXYY": -0.031249999999999976, "IYIIZIXYY": 0.031249999999999976, "ZYZZIZXYY": 0.031249999999999976, "IYZZZZXYY": -0.031249999999999976, "ZXIIIIYYY": -0.031249999999999976, "IXIIZIYYY": 0.031249999999999976, "ZXZZIZYYY": 0.031249999999999976, "IXZZZZYYY": -0.031249999999999976, "YZZZXIXXX": 0.06249999999999995, "XZZZYIXXX": -0.06249999999999995, "XZZZXIYXX": 0.06249999999999995, "YZZZYIYXX": 0.06249999999999995, "XZZZXIXYX": 0.06249999999999995, "YZZZYIXYX": 0.06249999999999995, "YZZZXIYYX": -0.06249999999999995, "XZZZYIYYX": 0.06249999999999995, "XZZZXIXXY": -0.06249999999999995, "YZZZYIXXY": -0.06249999999999995, "YZZZXIYXY": 0.06249999999999995, "XZZZYIYXY": -0.06249999999999995, "YZZZXIXYY": 0.06249999999999995, "XZZZYIXYY": -0.06249999999999995, "XZZZXIYYY": 0.06249999999999995, "YZZZYIYYY": 0.06249999999999995, "ZYIIXIXXX": -0.031249999999999976, "IYZZXIXXX": -0.031249999999999976, "ZXIIYIXXX": 0.031249999999999976, "IXZZYIXXX": 0.031249999999999976, "ZXIIXIYXX": -0.031249999999999976, "IXZZXIYXX": -0.031249999999999976, "ZYIIYIYXX": -0.031249999999999976, "IYZZYIYXX": -0.031249999999999976, "ZXIIXIXYX": -0.031249999999999976, "IXZZXIXYX": -0.031249999999999976, "ZYIIYIXYX": -0.031249999999999976, "IYZZYIXYX": -0.031249999999999976, "ZYIIXIYYX": 0.031249999999999976, "IYZZXIYYX": 0.031249999999999976, "ZXIIYIYYX": -0.031249999999999976, "IXZZYIYYX": -0.031249999999999976, "ZXIIXIXXY": 0.031249999999999976, "IXZZXIXXY": 0.031249999999999976, "ZYIIYIXXY": 0.031249999999999976, "IYZZYIXXY": 0.031249999999999976, "ZYIIXIYXY": -0.031249999999999976, "IYZZXIYXY": -0.031249999999999976, "ZXIIYIYXY": 0.031249999999999976, "IXZZYIYXY": 0.031249999999999976, "ZYIIXIXYY": -0.031249999999999976, "IYZZXIXYY": -0.031249999999999976, "ZXIIYIXYY": 0.031249999999999976, "IXZZYIXYY": 0.031249999999999976, "ZXIIXIYYY": -0.031249999999999976, "IXZZXIYYY": -0.031249999999999976, "ZYIIYIYYY": -0.031249999999999976, "IYZZYIYYY": -0.031249999999999976, "YZIIIXXXX": 0.031249999999999976, "YZZZZXXXX": -0.031249999999999976, "XZIIIYXXX": -0.031249999999999976, "XZZZZYXXX": 0.031249999999999976, "XZIIIXYXX": 0.031249999999999976, "XZZZZXYXX": -0.031249999999999976, "YZIIIYYXX": 0.031249999999999976, "YZZZZYYXX": -0.031249999999999976, "XZIIIXXYX": 0.031249999999999976, "XZZZZXXYX": -0.031249999999999976, "YZIIIYXYX": 0.031249999999999976, "YZZZZYXYX": -0.031249999999999976, "YZIIIXYYX": -0.031249999999999976, "YZZZZXYYX": 0.031249999999999976, "XZIIIYYYX": 0.031249999999999976, "XZZZZYYYX": -0.031249999999999976, "XZIIIXXXY": -0.031249999999999976, "XZZZZXXXY": 0.031249999999999976, "YZIIIYXXY": -0.031249999999999976, "YZZZZYXXY": 0.031249999999999976, "YZIIIXYXY": 0.031249999999999976, "YZZZZXYXY": -0.031249999999999976, "XZIIIYYXY": -0.031249999999999976, "XZZZZYYXY": 0.031249999999999976, "YZIIIXXYY": 0.031249999999999976, "YZZZZXXYY": -0.031249999999999976, "XZIIIYXYY": -0.031249999999999976, "XZZZZYXYY": 0.031249999999999976, "XZIIIXYYY": 0.031249999999999976, "XZZZZXYYY": -0.031249999999999976, "YZIIIYYYY": 0.031249999999999976, "YZZZZYYYY": -0.031249999999999976, "ZYZZIXXXX": -0.031249999999999976, "IYZZZXXXX": 0.031249999999999976, "ZXZZIYXXX": 0.031249999999999976, "IXZZZYXXX": -0.031249999999999976, "ZXZZIXYXX": -0.031249999999999976, "IXZZZXYXX": 0.031249999999999976, "ZYZZIYYXX": -0.031249999999999976, "IYZZZYYXX": 0.031249999999999976, "ZXZZIXXYX": -0.031249999999999976, "IXZZZXXYX": 0.031249999999999976, "ZYZZIYXYX": -0.031249999999999976, "IYZZZYXYX": 0.031249999999999976, "ZYZZIXYYX": 0.031249999999999976, "IYZZZXYYX": -0.031249999999999976, "ZXZZIYYYX": -0.031249999999999976, "IXZZZYYYX": 0.031249999999999976, "ZXZZIXXXY": 0.031249999999999976, "IXZZZXXXY": -0.031249999999999976, "ZYZZIYXXY": 0.031249999999999976, "IYZZZYXXY": -0.031249999999999976, "ZYZZIXYXY": -0.031249999999999976, "IYZZZXYXY": 0.031249999999999976, "ZXZZIYYXY": 0.031249999999999976, "IXZZZYYXY": -0.031249999999999976, "ZYZZIXXYY": -0.031249999999999976, "IYZZZXXYY": 0.031249999999999976, "ZXZZIYXYY": 0.031249999999999976, "IXZZZYXYY": -0.031249999999999976, "ZXZZIXYYY": -0.031249999999999976, "IXZZZXYYY": 0.031249999999999976, "ZYZZIYYYY": -0.031249999999999976, "IYZZZYYYY": 0.031249999999999976}, "excite3": {"YZIIXIXZI": 0.0003659182769975061, "XZIIYIXZI": -0.0003659182769975061, "XZIIXIYZI": 0.0003659182769975061, "YZIIYIYZI": 0.0003659182769975061, "ZYIIIXXZI": -0.0002685826652521431, "IYIIZXXZI": 0.0002685826652521431, "ZXIIIYXZI": 0.0002685826652521431, "IXIIZYXZI": -0.0002685826652521431, "ZXIIIXYZI": -0.0002685826652521431, "IXIIZXYZI": 0.0002685826652521431, "ZYIIIYYZI": -0.0002685826652521431, "IYIIZYYZI": 0.0002685826652521431, "IYIIXIIXI": 0.0007283356863906562, "IXIIYIIXI": -0.0007283356863906562, "ZYIIXIZXI": 0.0007283356863906562, "ZXIIYIZXI": -0.0007283356863906562, "IXIIXIIYI": 0.0007283356863906562, "IYIIYIIYI": 0.0007283356863906562, "ZXIIXIZYI": 0.0007283356863906562, "ZYIIYIZYI": 0.0007283356863906562, "YZIIZXIXI": 0.00020349550558233095, "XZIIZYIXI": -0.00020349550558233095, "YZIIIXZXI": -0.00020349550558233095, "XZIIIYZXI": 0.00020349550558233095, "XZIIZXIYI": 0.00020349550558233095, "YZIIZYIYI": 0.00020349550558233095, "XZIIIXZYI": -0.00020349550558233095, "YZIIIYZYI": -0.00020349550558233095, "ZIYIIXZIX": 0.0007991718750095187, "ZIXIIYZIX": -0.0007991718750095187, "ZIXIIXZIY": -0.0007991718750095187, "ZIYIIYZIY": -0.0007991718750095187, "ZIIYIXZIX": 0.0007991718750095122, "ZIIXIYZIX": -0.0007991718750095122, "ZIIXIXZIY": -0.0007991718750095122, "ZIIYIYZIY": -0.0007991718750095122, "ZYIIXIXZX": -0.00020349550558232851, "ZXIIYIXZX": 0.00020349550558232851, "ZXIIXIYZX": -0.00020349550558232851, "ZYIIYIYZX": -0.00020349550558232851, "ZXIIXIXZY": 0.00020349550558232851, "ZYIIYIXZY": 0.00020349550558232851, "ZYIIXIYZY": -0.00020349550558232851, "ZXIIYIYZY": 0.00020349550558232851, "YZIIXIZXX": -0.0002685826652521414, "XZIIYIZXX": 0.0002685826652521414, "XZIIXIZYX": -0.0002685826652521414, "YZIIYIZYX": -0.0002685826652521414, "XZIIXIZXY": 0.0002685826652521414, "YZIIYIZXY": 0.0002685826652521414, "YZIIXIZYY": -0.0002685826652521414, "XZIIYIZYY": 0.0002685826652521414, "ZYIIIXZXX": 0.000383989102007387, "ZXIIIYZXX": -0.000383989102007387, "ZXIIIXZYX": 0.000383989102007387, "ZYIIIYZYX": 0.000383989102007387, "ZXIIIXZXY": -0.000383989102007387, "ZYIIIYZXY": -0.000383989102007387, "ZYIIIXZYY": 0.000383989102007387, "ZXIIIYZYY": -0.000383989102007387}, "excite4": {"IYZZZXIII": 6.14678131827643e-05, "IXZZZYIII": -6.14678131827643e-05, "YZIIXIXZI": 0.0003659182769975061, "XZIIYIXZI": -0.0003659182769975061, "XZIIXIYZI": 0.0003659182769975061, "YZIIYIYZI": 0.0003659182769975061, "ZYIIIXXZI": -0.0002685826652521431, "IYIIZXXZI": 0.0002685826652521431, "ZXIIIYXZI": 0.0002685826652521431, "IXIIZYXZI": -0.0002685826652521431, "ZXIIIXYZI": -0.0002685826652521431, "IXIIZXYZI": 0.0002685826652521431, "ZYIIIYYZI": -0.0002685826652521431, "IYIIZYYZI": 0.0002685826652521431, "IYIIXIIXI": 0.0007283356863906562, "IXIIYIIXI": -0.0007283356863906562, "ZYIIXIZXI": 0.0007283356863906562, "ZXIIYIZXI": -0.0007283356863906562, "IXIIXIIYI": 0.0007283356863906562, "IYIIYIIYI": 0.0007283356863906562, "ZXIIXIZYI": 0.0007283356863906562, "ZYIIYIZYI": 0.0007283356863906562, "YZIIZXIXI": 0.00020349550558233095, "XZIIZYIXI": -0.00020349550558233095, "YZIIIXZXI": -0.00020349550558233095, "XZIIIYZXI": 0.00020349550558233095, "XZIIZXIYI": 0.00020349550558233095, "YZIIZYIYI": 0.00020349550558233095, "XZIIIXZYI": -0.00020349550558233095, "YZIIIYZYI": -0.00020349550558233095, "ZIYIIXZIX": 0.0007991718750095187, "ZIXIIYZIX": -0.0007991718750095187, "ZIXIIXZIY": -0.0007991718750095187, "ZIYIIYZIY": -0.0007991718750095187, "ZIIYIXZIX": 0.0007991718750095122, "ZIIXIYZIX": -0.0007991718750095122, "ZIIXIXZIY": -0.0007991718750095122, "ZIIYIYZIY": -0.0007991718750095122, "ZYIIXIXZX": -0.00020349550558232851, "ZXIIYIXZX": 0.00020349550558232851, "ZXIIXIYZX": -0.00020349550558232851, "ZYIIYIYZX": -0.00020349550558232851, "ZXIIXIXZY": 0.00020349550558232851, "ZYIIYIXZY": 0.00020349550558232851, "ZYIIXIYZY": -0.00020349550558232851, "ZXIIYIYZY": 0.00020349550558232851, "YZIIIXXZX": 8.537829703458559e-05, "XZIIIYXZX": -8.537829703458559e-05, "XZIIIXYZX": 8.537829703458559e-05, "YZIIIYYZX": 8.537829703458559e-05, "XZIIIXXZY": -8.537829703458559e-05, "YZIIIYXZY": -8.537829703458559e-05, "YZIIIXYZY": 8.537829703458559e-05, "XZIIIYYZY": -8.537829703458559e-05, "ZIZZZIZYX": 6.146781318276392e-05, "ZIZZZIZXY": -6.146781318276392e-05, "YZIIXIZXX": -0.0002685826652521414, "XZIIYIZXX": 0.0002685826652521414, "XZIIXIZYX": -0.0002685826652521414, "YZIIYIZYX": -0.0002685826652521414, "XZIIXIZXY": 0.0002685826652521414, "YZIIYIZXY": 0.0002685826652521414, "YZIIXIZYY": -0.0002685826652521414, "XZIIYIZYY": 0.0002685826652521414, "ZYIIIXZXX": 0.000383989102007387, "ZXIIIYZXX": -0.000383989102007387, "ZXIIIXZYX": 0.000383989102007387, "ZYIIIYZYX": 0.000383989102007387, "ZXIIIXZXY": -0.000383989102007387, "ZYIIIYZXY": -0.000383989102007387, "ZYIIIXZYY": 0.000383989102007387, "ZXIIIYZYY": -0.000383989102007387}, "excite5": {"YZZZXIIII": 7.494646177051409e-06, "XZZZYIIII": -7.494646177051409e-06, "IYZZZXIII": 6.14678131827643e-05, "IXZZZYIII": -6.14678131827643e-05, "YXIIXXIII": 4.508431624867991e-06, "XYIIXXIII": 4.508431624867991e-06, "XXIIYXIII": -4.508431624867991e-06, "YYIIYXIII": 4.508431624867991e-06, "XXIIXYIII": -4.508431624867991e-06, "YYIIXYIII": 4.508431624867991e-06, "YXIIYYIII": -4.508431624867991e-06, "XYIIYYIII": -4.508431624867991e-06, "IYXZXXIII": -2.7660658675140385e-06, "IXYZXXIII": -2.7660658675140385e-06, "IXXZYXIII": 2.7660658675140385e-06, "IYYZYXIII": -2.7660658675140385e-06, "IXXZXYIII": 2.7660658675140385e-06, "IYYZXYIII": -2.7660658675140385e-06, "IYXZYYIII": 2.7660658675140385e-06, "IXYZYYIII": 2.7660658675140385e-06, "ZYXZXXZII": -2.7660658675140385e-06, "ZXYZXXZII": -2.7660658675140385e-06, "ZXXZYXZII": 2.7660658675140385e-06, "ZYYZYXZII": -2.7660658675140385e-06, "ZXXZXYZII": 2.7660658675140385e-06, "ZYYZXYZII": -2.7660658675140385e-06, "ZYXZYYZII": 2.7660658675140385e-06, "ZXYZYYZII": 2.7660658675140385e-06, "IYZXXXIII": -2.766065867514007e-06, "IXZYXXIII": -2.766065867514007e-06, "IXZXYXIII": 2.766065867514007e-06, "IYZYYXIII": -2.766065867514007e-06, "IXZXXYIII": 2.766065867514007e-06, "IYZYXYIII": -2.766065867514007e-06, "IYZXYYIII": 2.766065867514007e-06, "IXZYYYIII": 2.766065867514007e-06, "ZYZXXXZII": -2.766065867514007e-06, "ZXZYXXZII": -2.766065867514007e-06, "ZXZXYXZII": 2.766065867514007e-06, "ZYZYYXZII": -2.766065867514007e-06, "ZXZXXYZII": 2.766065867514007e-06, "ZYZYXYZII": -2.766065867514007e-06, "ZYZXYYZII": 2.766065867514007e-06, "ZXZYYYZII": 2.766065867514007e-06, "IIZZIIYZI": 7.494646177053578e-06, "ZIZZZIYZI": -7.494646177053578e-06, "YZIIXIXZI": 0.0003659182769975061, "XZIIYIXZI": -0.0003659182769975061, "XZIIXIYZI": 0.0003659182769975061, "YZIIYIYZI": 0.0003659182769975061, "ZYIIIXXZI": -0.0002685826652521431, "IYIIZXXZI": 0.0002685826652521431, "ZXIIIYXZI": 0.0002685826652521431, "IXIIZYXZI": -0.0002685826652521431, "ZXIIIXYZI": -0.0002685826652521431, "IXIIZXYZI": 0.0002685826652521431, "ZYIIIYYZI": -0.0002685826652521431, "IYIIZYYZI": 0.0002685826652521431, "IYIIXIIXI": 0.0007283356863906562, "IXIIYIIXI": -0.0007283356863906562, "ZYIIXIZXI": 0.0007283356863906562, "ZXIIYIZXI": -0.0007283356863906562, "IXIIXIIYI": 0.0007283356863906562, "IYIIYIIYI": 0.0007283356863906562, "ZXIIXIZYI": 0.0007283356863906562, "ZYIIYIZYI": 0.0007283356863906562, "YZIIZXIXI": 0.00020349550558233095, "XZIIZYIXI": -0.00020349550558233095, "YZIIIXZXI": -0.00020349550558233095, "XZIIIYZXI": 0.00020349550558233095, "XZIIZXIYI": 0.00020349550558233095, "YZIIZYIYI": 0.00020349550558233095, "XZIIIXZYI": -0.00020349550558233095, "YZIIIYZYI": -0.00020349550558233095, "ZIYIIXZIX": 0.0007991718750095187, "ZIXIIYZIX": -0.0007991718750095187, "ZIXIIXZIY": -0.0007991718750095187, "ZIYIIYZIY": -0.0007991718750095187, "ZIIYIXZIX": 0.0007991718750095122, "ZIIXIYZIX": -0.0007991718750095122, "ZIIXIXZIY": -0.0007991718750095122, "ZIIYIYZIY": -0.0007991718750095122, "YZXZXXZIX": 1.1028920579117972e-06, "XZYZXXZIX": 1.1028920579117972e-06, "XZXZYXZIX": -1.1028920579117972e-06, "YZYZYXZIX": 1.1028920579117972e-06, "XZXZXYZIX": -1.1028920579117972e-06, "YZYZXYZIX": 1.1028920579117972e-06, "YZXZYYZIX": -1.1028920579117972e-06, "XZYZYYZIX": -1.1028920579117972e-06, "XZXZXXZIY": -1.1028920579117972e-06, "YZYZXXZIY": 1.1028920579117972e-06, "YZXZYXZIY": -1.1028920579117972e-06, "XZYZYXZIY": -1.1028920579117972e-06, "YZXZXYZIY": -1.1028920579117972e-06, "XZYZXYZIY": -1.1028920579117972e-06, "XZXZYYZIY": 1.1028920579117972e-06, "YZYZYYZIY": -1.1028920579117972e-06, "YZZXXXZIX": 1.1028920579119006e-06, "XZZYXXZIX": 1.1028920579119006e-06, "XZZXYXZIX": -1.1028920579119006e-06, "YZZYYXZIX": 1.1028920579119006e-06, "XZZXXYZIX": -1.1028920579119006e-06, "YZZYXYZIX": 1.1028920579119006e-06, "YZZXYYZIX": -1.1028920579119006e-06, "XZZYYYZIX": -1.1028920579119006e-06, "XZZXXXZIY": -1.1028920579119006e-06, "YZZYXXZIY": 1.1028920579119006e-06, "YZZXYXZIY": -1.1028920579119006e-06, "XZZYYXZIY": -1.1028920579119006e-06, "YZZXXYZIY": -1.1028920579119006e-06, "XZZYXYZIY": -1.1028920579119006e-06, "XZZXYYZIY": 1.1028920579119006e-06, "YZZYYYZIY": -1.1028920579119006e-06, "ZYIIXIXZX": -0.00020349550558232851, "ZXIIYIXZX": 0.00020349550558232851, "ZXIIXIYZX": -0.00020349550558232851, "ZYIIYIYZX": -0.00020349550558232851, "ZXIIXIXZY": 0.00020349550558232851, "ZYIIYIXZY": 0.00020349550558232851, "ZYIIXIYZY": -0.00020349550558232851, "ZXIIYIYZY": 0.00020349550558232851, "YZIIIXXZX": 8.537829703458559e-05, "XZIIIYXZX": -8.537829703458559e-05, "XZIIIXYZX": 8.537829703458559e-05, "YZIIIYYZX": 8.537829703458559e-05, "XZIIIXXZY": -8.537829703458559e-05, "YZIIIYXZY": -8.537829703458559e-05, "YZIIIXYZY": 8.537829703458559e-05, "XZIIIYYZY": -8.537829703458559e-05, "ZIYZIXXZX": 1.1028920579117363e-06, "IIYZZXXZX": -1.1028920579117363e-06, "ZIXZIYXZX": -1.1028920579117363e-06, "IIXZZYXZX": 1.1028920579117363e-06, "ZIXZIXYZX": 1.1028920579117363e-06, "IIXZZXYZX": -1.1028920579117363e-06, "ZIYZIYYZX": 1.1028920579117363e-06, "IIYZZYYZX": -1.1028920579117363e-06, "ZIXZIXXZY": -1.1028920579117363e-06, "IIXZZXXZY": 1.1028920579117363e-06, "ZIYZIYXZY": -1.1028920579117363e-06, "IIYZZYXZY": 1.1028920579117363e-06, "ZIYZIXYZY": 1.1028920579117363e-06, "IIYZZXYZY": -1.1028920579117363e-06, "ZIXZIYYZY": -1.1028920579117363e-06, "IIXZZYYZY": 1.1028920579117363e-06, "ZIZYIXXZX": 1.1028920579118637e-06, "IIZYZXXZX": -1.1028920579118637e-06, "ZIZXIYXZX": -1.1028920579118637e-06, "IIZXZYXZX": 1.1028920579118637e-06, "ZIZXIXYZX": 1.1028920579118637e-06, "IIZXZXYZX": -1.1028920579118637e-06, "ZIZYIYYZX": 1.1028920579118637e-06, "IIZYZYYZX": -1.1028920579118637e-06, "ZIZXIXXZY": -1.1028920579118637e-06, "IIZXZXXZY": 1.1028920579118637e-06, "ZIZYIYXZY": -1.1028920579118637e-06, "IIZYZYXZY": 1.1028920579118637e-06, "ZIZYIXYZY": 1.1028920579118637e-06, "IIZYZXYZY": -1.1028920579118637e-06, "ZIZXIYYZY": -1.1028920579118637e-06, "IIZXZYYZY": 1.1028920579118637e-06, "ZIZZZIZYX": 6.146781318276392e-05, "ZIZZZIZXY": -6.146781318276392e-05, "YZIIXIZXX": -0.0002685826652521414, "XZIIYIZXX": 0.0002685826652521414, "XZIIXIZYX": -0.0002685826652521414, "YZIIYIZYX": -0.0002685826652521414, "XZIIXIZXY": 0.0002685826652521414, "YZIIYIZXY": 0.0002685826652521414, "YZIIXIZYY": -0.0002685826652521414, "XZIIYIZYY": 0.0002685826652521414, "IIYZXIIXX": -2.7660658675140745e-06, "IIXZYIIXX": 2.7660658675140745e-06, "ZIYZXIZXX": -2.7660658675140745e-06, "ZIXZYIZXX": 2.7660658675140745e-06, "IIXZXIIYX": -2.7660658675140745e-06, "IIYZYIIYX": -2.7660658675140745e-06, "ZIXZXIZYX": -2.7660658675140745e-06, "ZIYZYIZYX": -2.7660658675140745e-06, "IIXZXIIXY": 2.7660658675140745e-06, "IIYZYIIXY": 2.7660658675140745e-06, "ZIXZXIZXY": 2.7660658675140745e-06, "ZIYZYIZXY": 2.7660658675140745e-06, "IIYZXIIYY": -2.7660658675140745e-06, "IIXZYIIYY": 2.7660658675140745e-06, "ZIYZXIZYY": -2.7660658675140745e-06, "ZIXZYIZYY": 2.7660658675140745e-06, "IIZYXIIXX": -2.7660658675139385e-06, "IIZXYIIXX": 2.7660658675139385e-06, "ZIZYXIZXX": -2.7660658675139385e-06, "ZIZXYIZXX": 2.7660658675139385e-06, "IIZXXIIYX": -2.7660658675139385e-06, "IIZYYIIYX": -2.7660658675139385e-06, "ZIZXXIZYX": -2.7660658675139385e-06, "ZIZYYIZYX": -2.7660658675139385e-06, "IIZXXIIXY": 2.7660658675139385e-06, "IIZYYIIXY": 2.7660658675139385e-06, "ZIZXXIZXY": 2.7660658675139385e-06, "ZIZYYIZXY": 2.7660658675139385e-06, "IIZYXIIYY": -2.7660658675139385e-06, "IIZXYIIYY": 2.7660658675139385e-06, "ZIZYXIZYY": -2.7660658675139385e-06, "ZIZXYIZYY": 2.7660658675139385e-06, "ZYIIIXZXX": 0.000383989102007387, "ZXIIIYZXX": -0.000383989102007387, "ZXIIIXZYX": 0.000383989102007387, "ZYIIIYZYX": 0.000383989102007387, "ZXIIIXZXY": -0.000383989102007387, "ZYIIIYZXY": -0.000383989102007387, "ZYIIIXZYY": 0.000383989102007387, "ZXIIIYZYY": -0.000383989102007387, "IIIIIIYXX": 4.50843162486795e-06, "ZIIIZIYXX": -4.50843162486795e-06, "IIIIIIXYX": 4.50843162486795e-06, "ZIIIZIXYX": -4.50843162486795e-06, "IIIIIIXXY": -4.50843162486795e-06, "ZIIIZIXXY": 4.50843162486795e-06, "IIIIIIYYY": 4.50843162486795e-06, "ZIIIZIYYY": -4.50843162486795e-06}, "excite6": {"ZZYIIIZZI": 5.651335212388082e-07, "IIYZZZZZI": 5.651335212388082e-07, "IZYZZIZIZ": 5.651335212388082e-07, "ZIYIIZZIZ": 5.651335212388082e-07, "ZZIYIIZZI": 5.651335212388074e-07, "IIZYZZZZI": 5.651335212388074e-07, "IZZYZIZIZ": 5.651335212388074e-07, "ZIIYIZZIZ": 5.651335212388074e-07, "YZZZXIIII": 7.494646177051409e-06, "XZZZYIIII": -7.494646177051409e-06, "IYZZZXIII": 6.14678131827643e-05, "IXZZZYIII": -6.14678131827643e-05, "IIYZZXZZI": -2.4368295078793164e-06, "IIXZZYZZI": 2.4368295078793164e-06, "ZIYIIXZIZ": -2.4368295078793164e-06, "ZIXIIYZIZ": 2.4368295078793164e-06, "IIZYZXZZI": -2.436829507879167e-06, "IIZXZYZZI": 2.436829507879167e-06, "ZIIYIXZIZ": -2.436829507879167e-06, "ZIIXIYZIZ": 2.436829507879167e-06, "YXIIXXIII": 4.508431624867991e-06, "XYIIXXIII": 4.508431624867991e-06, "XXIIYXIII": -4.508431624867991e-06, "YYIIYXIII": 4.508431624867991e-06, "XXIIXYIII": -4.508431624867991e-06, "YYIIXYIII": 4.508431624867991e-06, "YXIIYYIII": -4.508431624867991e-06, "XYIIYYIII": -4.508431624867991e-06, "IYXZXXIII": -2.7660658675140385e-06, "IXYZXXIII": -2.7660658675140385e-06, "IXXZYXIII": 2.7660658675140385e-06, "IYYZYXIII": -2.7660658675140385e-06, "IXXZXYIII": 2.7660658675140385e-06, "IYYZXYIII": -2.7660658675140385e-06, "IYXZYYIII": 2.7660658675140385e-06, "IXYZYYIII": 2.7660658675140385e-06, "ZYXZXXZII": -2.7660658675140385e-06, "ZXYZXXZII": -2.7660658675140385e-06, "ZXXZYXZII": 2.7660658675140385e-06, "ZYYZYXZII": -2.7660658675140385e-06, "ZXXZXYZII": 2.7660658675140385e-06, "ZYYZXYZII": -2.7660658675140385e-06, "ZYXZYYZII": 2.7660658675140385e-06, "ZXYZYYZII": 2.7660658675140385e-06, "IYZXXXIII": -2.766065867514007e-06, "IXZYXXIII": -2.766065867514007e-06, "IXZXYXIII": 2.766065867514007e-06, "IYZYYXIII": -2.766065867514007e-06, "IXZXXYIII": 2.766065867514007e-06, "IYZYXYIII": -2.766065867514007e-06, "IYZXYYIII": 2.766065867514007e-06, "IXZYYYIII": 2.766065867514007e-06, "ZYZXXXZII": -2.766065867514007e-06, "ZXZYXXZII": -2.766065867514007e-06, "ZXZXYXZII": 2.766065867514007e-06, "ZYZYYXZII": -2.766065867514007e-06, "ZXZXXYZII": 2.766065867514007e-06, "ZYZYXYZII": -2.766065867514007e-06, "ZYZXYYZII": 2.766065867514007e-06, "ZXZYYYZII": 2.766065867514007e-06, "IIZZIIYZI": 7.494646177053578e-06, "ZIZZZIYZI": -7.494646177053578e-06, "YIIIIIXII": 4.1046196263675554e-07, "YZZZZZXII": 4.1046196263675554e-07, "XIIIIIYII": 4.1046196263675554e-07, "XZZZZZYII": 4.1046196263675554e-07, "YIZZZIXZZ": 4.1046196263675554e-07, "YZIIIZXZZ": 4.1046196263675554e-07, "XIZZZIYZZ": 4.1046196263675554e-07, "XZIIIZYZZ": 4.1046196263675554e-07, "YZIIXIXZI": 0.0003659182769975061, "XZIIYIXZI": -0.0003659182769975061, "XZIIXIYZI": 0.0003659182769975061, "YZIIYIYZI": 0.0003659182769975061, "YZZZZXXII": -1.9139899601206725e-07, "XZZZZYXII": 1.9139899601206725e-07, "XZZZZXYII": -1.9139899601206725e-07, "YZZZZYYII": -1.9139899601206725e-07, "YZIIIXXZZ": -1.9139899601206725e-07, "XZIIIYXZZ": 1.9139899601206725e-07, "XZIIIXYZZ": -1.9139899601206725e-07, "YZIIIYYZZ": -1.9139899601206725e-07, "ZYIIIXXZI": -0.0002685826652521431, "IYIIZXXZI": 0.0002685826652521431, "ZXIIIYXZI": 0.0002685826652521431, "IXIIZYXZI": -0.0002685826652521431, "ZXIIIXYZI": -0.0002685826652521431, "IXIIZXYZI": 0.0002685826652521431, "ZYIIIYYZI": -0.0002685826652521431, "IYIIZYYZI": 0.0002685826652521431, "YXZZXXXZI": -1.7773957873622995e-07, "XYZZXXXZI": -1.7773957873622995e-07, "XXZZYXXZI": 1.7773957873622995e-07, "YYZZYXXZI": -1.7773957873622995e-07, "XXZZXYXZI": 1.7773957873622995e-07, "YYZZXYXZI": -1.7773957873622995e-07, "YXZZYYXZI": 1.7773957873622995e-07, "XYZZYYXZI": 1.7773957873622995e-07, "XXZZXXYZI": -1.7773957873622995e-07, "YYZZXXYZI": 1.7773957873622995e-07, "YXZZYXYZI": -1.7773957873622995e-07, "XYZZYXYZI": -1.7773957873622995e-07, "YXZZXYYZI": -1.7773957873622995e-07, "XYZZXYYZI": -1.7773957873622995e-07, "XXZZYYYZI": 1.7773957873622995e-07, "YYZZYYYZI": -1.7773957873622995e-07, "ZYIIIIZXI": 3.954610983567616e-07, "IYZZZZZXI": 3.954610983567616e-07, "ZXIIIIZYI": 3.954610983567616e-07, "IXZZZZZYI": 3.954610983567616e-07, "IYZZZIZXZ": 3.954610983567616e-07, "ZYIIIZZXZ": 3.954610983567616e-07, "IXZZZIZYZ": 3.954610983567616e-07, "ZXIIIZZYZ": 3.954610983567616e-07, "IYIIXIIXI": 0.0007283356863906562, "IXIIYIIXI": -0.0007283356863906562, "ZYIIXIZXI": 0.0007283356863906562, "ZXIIYIZXI": -0.0007283356863906562, "IXIIXIIYI": 0.0007283356863906562, "IYIIYIIYI": 0.0007283356863906562, "ZXIIXIZYI": 0.0007283356863906562, "ZYIIYIZYI": 0.0007283356863906562, "YZIIZXIXI": 0.00020349550558233095, "XZIIZYIXI": -0.00020349550558233095, "YZIIIXZXI": -0.00020349550558233095, "XZIIIYZXI": 0.00020349550558233095, "XZIIZXIYI": 0.00020349550558233095, "YZIIZYIYI": 0.00020349550558233095, "XZIIIXZYI": -0.00020349550558233095, "YZIIIYZYI": -0.00020349550558233095, "IZYZZIZIX": -2.436829507879194e-06, "ZIYIIZZIX": -2.436829507879194e-06, "IZXZZIZIY": 2.436829507879194e-06, "ZIXIIZZIY": 2.436829507879194e-06, "IZZYZIZIX": -2.4368295078792372e-06, "ZIIYIZZIX": -2.4368295078792372e-06, "IZZXZIZIY": 2.4368295078792372e-06, "ZIIXIZZIY": 2.4368295078792372e-06, "ZIYIIXZIX": 0.0007991718750095187, "ZIXIIYZIX": -0.0007991718750095187, "ZIXIIXZIY": -0.0007991718750095187, "ZIYIIYZIY": -0.0007991718750095187, "ZIIYIXZIX": 0.0007991718750095122, "ZIIXIYZIX": -0.0007991718750095122, "ZIIXIXZIY": -0.0007991718750095122, "ZIIYIYZIY": -0.0007991718750095122, "YZXZXXZIX": 1.1028920579117972e-06, "XZYZXXZIX": 1.1028920579117972e-06, "XZXZYXZIX": -1.1028920579117972e-06, "YZYZYXZIX": 1.1028920579117972e-06, "XZXZXYZIX": -1.1028920579117972e-06, "YZYZXYZIX": 1.1028920579117972e-06, "YZXZYYZIX": -1.1028920579117972e-06, "XZYZYYZIX": -1.1028920579117972e-06, "XZXZXXZIY": -1.1028920579117972e-06, "YZYZXXZIY": 1.1028920579117972e-06, "YZXZYXZIY": -1.1028920579117972e-06, "XZYZYXZIY": -1.1028920579117972e-06, "YZXZXYZIY": -1.1028920579117972e-06, "XZYZXYZIY": -1.1028920579117972e-06, "XZXZYYZIY": 1.1028920579117972e-06, "YZYZYYZIY": -1.1028920579117972e-06, "YZZXXXZIX": 1.1028920579119006e-06, "XZZYXXZIX": 1.1028920579119006e-06, "XZZXYXZIX": -1.1028920579119006e-06, "YZZYYXZIX": 1.1028920579119006e-06, "XZZXXYZIX": -1.1028920579119006e-06, "YZZYXYZIX": 1.1028920579119006e-06, "YZZXYYZIX": -1.1028920579119006e-06, "XZZYYYZIX": -1.1028920579119006e-06, "XZZXXXZIY": -1.1028920579119006e-06, "YZZYXXZIY": 1.1028920579119006e-06, "YZZXYXZIY": -1.1028920579119006e-06, "XZZYYXZIY": -1.1028920579119006e-06, "YZZXXYZIY": -1.1028920579119006e-06, "XZZYXYZIY": -1.1028920579119006e-06, "XZZXYYZIY": 1.1028920579119006e-06, "YZZYYYZIY": -1.1028920579119006e-06, "YIZZZIXZX": -1.9139899601206886e-07, "YZIIIZXZX": -1.9139899601206886e-07, "XIZZZIYZX": -1.9139899601206886e-07, "XZIIIZYZX": -1.9139899601206886e-07, "XIZZZIXZY": 1.9139899601206886e-07, "XZIIIZXZY": 1.9139899601206886e-07, "YIZZZIYZY": -1.9139899601206886e-07, "YZIIIZYZY": -1.9139899601206886e-07, "ZYIIXIXZX": -0.00020349550558232851, "ZXIIYIXZX": 0.00020349550558232851, "ZXIIXIYZX": -0.00020349550558232851, "ZYIIYIYZX": -0.00020349550558232851, "ZXIIXIXZY": 0.00020349550558232851, "ZYIIYIXZY": 0.00020349550558232851, "ZYIIXIYZY": -0.00020349550558232851, "ZXIIYIYZY": 0.00020349550558232851, "YZIIIXXZX": 8.537829703458559e-05, "XZIIIYXZX": -8.537829703458559e-05, "XZIIIXYZX": 8.537829703458559e-05, "YZIIIYYZX": 8.537829703458559e-05, "XZIIIXXZY": -8.537829703458559e-05, "YZIIIYXZY": -8.537829703458559e-05, "YZIIIXYZY": 8.537829703458559e-05, "XZIIIYYZY": -8.537829703458559e-05, "ZIYZIXXZX": 1.1028920579117363e-06, "IIYZZXXZX": -1.1028920579117363e-06, "ZIXZIYXZX": -1.1028920579117363e-06, "IIXZZYXZX": 1.1028920579117363e-06, "ZIXZIXYZX": 1.1028920579117363e-06, "IIXZZXYZX": -1.1028920579117363e-06, "ZIYZIYYZX": 1.1028920579117363e-06, "IIYZZYYZX": -1.1028920579117363e-06, "ZIXZIXXZY": -1.1028920579117363e-06, "IIXZZXXZY": 1.1028920579117363e-06, "ZIYZIYXZY": -1.1028920579117363e-06, "IIYZZYXZY": 1.1028920579117363e-06, "ZIYZIXYZY": 1.1028920579117363e-06, "IIYZZXYZY": -1.1028920579117363e-06, "ZIXZIYYZY": -1.1028920579117363e-06, "IIXZZYYZY": 1.1028920579117363e-06, "ZIZYIXXZX": 1.1028920579118637e-06, "IIZYZXXZX": -1.1028920579118637e-06, "ZIZXIYXZX": -1.1028920579118637e-06, "IIZXZYXZX": 1.1028920579118637e-06, "ZIZXIXYZX": 1.1028920579118637e-06, "IIZXZXYZX": -1.1028920579118637e-06, "ZIZYIYYZX": 1.1028920579118637e-06, "IIZYZYYZX": -1.1028920579118637e-06, "ZIZXIXXZY": -1.1028920579118637e-06, "IIZXZXXZY": 1.1028920579118637e-06, "ZIZYIYXZY": -1.1028920579118637e-06, "IIZYZYXZY": 1.1028920579118637e-06, "ZIZYIXYZY": 1.1028920579118637e-06, "IIZYZXYZY": -1.1028920579118637e-06, "ZIZXIYYZY": -1.1028920579118637e-06, "IIZXZYYZY": 1.1028920579118637e-06, "ZIZZZIZYX": 6.146781318276392e-05, "ZIZZZIZXY": -6.146781318276392e-05, "YZIIXIZXX": -0.0002685826652521414, "XZIIYIZXX": 0.0002685826652521414, "XZIIXIZYX": -0.0002685826652521414, "YZIIYIZYX": -0.0002685826652521414, "XZIIXIZXY": 0.0002685826652521414, "YZIIYIZXY": 0.0002685826652521414, "YZIIXIZYY": -0.0002685826652521414, "XZIIYIZYY": 0.0002685826652521414, "IIYZXIIXX": -2.7660658675140745e-06, "IIXZYIIXX": 2.7660658675140745e-06, "ZIYZXIZXX": -2.7660658675140745e-06, "ZIXZYIZXX": 2.7660658675140745e-06, "IIXZXIIYX": -2.7660658675140745e-06, "IIYZYIIYX": -2.7660658675140745e-06, "ZIXZXIZYX": -2.7660658675140745e-06, "ZIYZYIZYX": -2.7660658675140745e-06, "IIXZXIIXY": 2.7660658675140745e-06, "IIYZYIIXY": 2.7660658675140745e-06, "ZIXZXIZXY": 2.7660658675140745e-06, "ZIYZYIZXY": 2.7660658675140745e-06, "IIYZXIIYY": -2.7660658675140745e-06, "IIXZYIIYY": 2.7660658675140745e-06, "ZIYZXIZYY": -2.7660658675140745e-06, "ZIXZYIZYY": 2.7660658675140745e-06, "IIZYXIIXX": -2.7660658675139385e-06, "IIZXYIIXX": 2.7660658675139385e-06, "ZIZYXIZXX": -2.7660658675139385e-06, "ZIZXYIZXX": 2.7660658675139385e-06, "IIZXXIIYX": -2.7660658675139385e-06, "IIZYYIIYX": -2.7660658675139385e-06, "ZIZXXIZYX": -2.7660658675139385e-06, "ZIZYYIZYX": -2.7660658675139385e-06, "IIZXXIIXY": 2.7660658675139385e-06, "IIZYYIIXY": 2.7660658675139385e-06, "ZIZXXIZXY": 2.7660658675139385e-06, "ZIZYYIZXY": 2.7660658675139385e-06, "IIZYXIIYY": -2.7660658675139385e-06, "IIZXYIIYY": 2.7660658675139385e-06, "ZIZYXIZYY": -2.7660658675139385e-06, "ZIZXYIZYY": 2.7660658675139385e-06, "ZYIIIXZXX": 0.000383989102007387, "ZXIIIYZXX": -0.000383989102007387, "ZXIIIXZYX": 0.000383989102007387, "ZYIIIYZYX": 0.000383989102007387, "ZXIIIXZXY": -0.000383989102007387, "ZYIIIYZXY": -0.000383989102007387, "ZYIIIXZYY": 0.000383989102007387, "ZXIIIYZYY": -0.000383989102007387, "YXZZXXZXX": 1.56943226342632e-07, "XYZZXXZXX": 1.56943226342632e-07, "XXZZYXZXX": -1.56943226342632e-07, "YYZZYXZXX": 1.56943226342632e-07, "XXZZXYZXX": -1.56943226342632e-07, "YYZZXYZXX": 1.56943226342632e-07, "YXZZYYZXX": -1.56943226342632e-07, "XYZZYYZXX": -1.56943226342632e-07, "XXZZXXZYX": 1.56943226342632e-07, "YYZZXXZYX": -1.56943226342632e-07, "YXZZYXZYX": 1.56943226342632e-07, "XYZZYXZYX": 1.56943226342632e-07, "YXZZXYZYX": 1.56943226342632e-07, "XYZZXYZYX": 1.56943226342632e-07, "XXZZYYZYX": -1.56943226342632e-07, "YYZZYYZYX": 1.56943226342632e-07, "XXZZXXZXY": -1.56943226342632e-07, "YYZZXXZXY": 1.56943226342632e-07, "YXZZYXZXY": -1.56943226342632e-07, "XYZZYXZXY": -1.56943226342632e-07, "YXZZXYZXY": -1.56943226342632e-07, "XYZZXYZXY": -1.56943226342632e-07, "XXZZYYZXY": 1.56943226342632e-07, "YYZZYYZXY": -1.56943226342632e-07, "YXZZXXZYY": 1.56943226342632e-07, "XYZZXXZYY": 1.56943226342632e-07, "XXZZYXZYY": -1.56943226342632e-07, "YYZZYXZYY": 1.56943226342632e-07, "XXZZXYZYY": -1.56943226342632e-07, "YYZZXYZYY": 1.56943226342632e-07, "YXZZYYZYY": -1.56943226342632e-07, "XYZZYYZYY": -1.56943226342632e-07, "IIIIIIYXX": 4.50843162486795e-06, "ZIIIZIYXX": -4.50843162486795e-06, "IIIIIIXYX": 4.50843162486795e-06, "ZIIIZIXYX": -4.50843162486795e-06, "IIIIIIXXY": -4.50843162486795e-06, "ZIIIZIXXY": 4.50843162486795e-06, "IIIIIIYYY": 4.50843162486795e-06, "ZIIIZIYYY": -4.50843162486795e-06, "YZZZXIXXX": -1.777395787362435e-07, "XZZZYIXXX": 1.777395787362435e-07, "XZZZXIYXX": -1.777395787362435e-07, "YZZZYIYXX": -1.777395787362435e-07, "XZZZXIXYX": -1.777395787362435e-07, "YZZZYIXYX": -1.777395787362435e-07, "YZZZXIYYX": 1.777395787362435e-07, "XZZZYIYYX": -1.777395787362435e-07, "XZZZXIXXY": 1.777395787362435e-07, "YZZZYIXXY": 1.777395787362435e-07, "YZZZXIYXY": -1.777395787362435e-07, "XZZZYIYXY": 1.777395787362435e-07, "YZZZXIXYY": -1.777395787362435e-07, "XZZZYIXYY": 1.777395787362435e-07, "XZZZXIYYY": -1.777395787362435e-07, "YZZZYIYYY": -1.777395787362435e-07, "ZYZZIXXXX": 1.569432263426147e-07, "IYZZZXXXX": -1.569432263426147e-07, "ZXZZIYXXX": -1.569432263426147e-07, "IXZZZYXXX": 1.569432263426147e-07, "ZXZZIXYXX": 1.569432263426147e-07, "IXZZZXYXX": -1.569432263426147e-07, "ZYZZIYYXX": 1.569432263426147e-07, "IYZZZYYXX": -1.569432263426147e-07, "ZXZZIXXYX": 1.569432263426147e-07, "IXZZZXXYX": -1.569432263426147e-07, "ZYZZIYXYX": 1.569432263426147e-07, "IYZZZYXYX": -1.569432263426147e-07, "ZYZZIXYYX": -1.569432263426147e-07, "IYZZZXYYX": 1.569432263426147e-07, "ZXZZIYYYX": 1.569432263426147e-07, "IXZZZYYYX": -1.569432263426147e-07, "ZXZZIXXXY": -1.569432263426147e-07, "IXZZZXXXY": 1.569432263426147e-07, "ZYZZIYXXY": -1.569432263426147e-07, "IYZZZYXXY": 1.569432263426147e-07, "ZYZZIXYXY": 1.569432263426147e-07, "IYZZZXYXY": -1.569432263426147e-07, "ZXZZIYYXY": -1.569432263426147e-07, "IXZZZYYXY": 1.569432263426147e-07, "ZYZZIXXYY": 1.569432263426147e-07, "IYZZZXXYY": -1.569432263426147e-07, "ZXZZIYXYY": -1.569432263426147e-07, "IXZZZYXYY": 1.569432263426147e-07, "ZXZZIXYYY": 1.569432263426147e-07, "IXZZZXYYY": -1.569432263426147e-07, "ZYZZIYYYY": 1.569432263426147e-07, "IYZZZYYYY": -1.569432263426147e-07}, "excite7": {"ZYIIIIIII": -6.164434790099681e-08, "IYZZZZIII": -6.164434790099681e-08, "ZZYIIIZZI": 5.651335212388082e-07, "IIYZZZZZI": 5.651335212388082e-07, "IZYZZIZIZ": 5.651335212388082e-07, "ZIYIIZZIZ": 5.651335212388082e-07, "ZZIYIIZZI": 5.651335212388074e-07, "IIZYZZZZI": 5.651335212388074e-07, "IZZYZIZIZ": 5.651335212388074e-07, "ZIIYIZZIZ": 5.651335212388074e-07, "YZZZXIIII": 7.494646177051409e-06, "XZZZYIIII": -7.494646177051409e-06, "IIYIXIIII": 3.376422909627292e-08, "IIXIYIIII": -3.376422909627292e-08, "ZIYIXIZII": 3.376422909627292e-08, "ZIXIYIZII": -3.376422909627292e-08, "IIIYXIIII": 3.376422909621881e-08, "IIIXYIIII": -3.376422909621881e-08, "ZIIYXIZII": 3.376422909621881e-08, "ZIIXYIZII": -3.376422909621881e-08, "IYZZZXIII": 6.14678131827643e-05, "IXZZZYIII": -6.14678131827643e-05, "IIYZZXZZI": -2.4368295078793164e-06, "IIXZZYZZI": 2.4368295078793164e-06, "ZIYIIXZIZ": -2.4368295078793164e-06, "ZIXIIYZIZ": 2.4368295078793164e-06, "IIZYZXZZI": -2.436829507879167e-06, "IIZXZYZZI": 2.436829507879167e-06, "ZIIYIXZIZ": -2.436829507879167e-06, "ZIIXIYZIZ": 2.436829507879167e-06, "YXIIXXIII": 4.508431624867991e-06, "XYIIXXIII": 4.508431624867991e-06, "XXIIYXIII": -4.508431624867991e-06, "YYIIYXIII": 4.508431624867991e-06, "XXIIXYIII": -4.508431624867991e-06, "YYIIXYIII": 4.508431624867991e-06, "YXIIYYIII": -4.508431624867991e-06, "XYIIYYIII": -4.508431624867991e-06, "IYXZXXIII": -2.7660658675140385e-06, "IXYZXXIII": -2.7660658675140385e-06, "IXXZYXIII": 2.7660658675140385e-06, "IYYZYXIII": -2.7660658675140385e-06, "IXXZXYIII": 2.7660658675140385e-06, "IYYZXYIII": -2.7660658675140385e-06, "IYXZYYIII": 2.7660658675140385e-06, "IXYZYYIII": 2.7660658675140385e-06, "ZYXZXXZII": -2.7660658675140385e-06, "ZXYZXXZII": -2.7660658675140385e-06, "ZXXZYXZII": 2.7660658675140385e-06, "ZYYZYXZII": -2.7660658675140385e-06, "ZXXZXYZII": 2.7660658675140385e-06, "ZYYZXYZII": -2.7660658675140385e-06, "ZYXZYYZII": 2.7660658675140385e-06, "ZXYZYYZII": 2.7660658675140385e-06, "IYZXXXIII": -2.766065867514007e-06, "IXZYXXIII": -2.766065867514007e-06, "IXZXYXIII": 2.766065867514007e-06, "IYZYYXIII": -2.766065867514007e-06, "IXZXXYIII": 2.766065867514007e-06, "IYZYXYIII": -2.766065867514007e-06, "IYZXYYIII": 2.766065867514007e-06, "IXZYYYIII": 2.766065867514007e-06, "ZYZXXXZII": -2.766065867514007e-06, "ZXZYXXZII": -2.766065867514007e-06, "ZXZXYXZII": 2.766065867514007e-06, "ZYZYYXZII": -2.766065867514007e-06, "ZXZXXYZII": 2.766065867514007e-06, "ZYZYXYZII": -2.766065867514007e-06, "ZYZXYYZII": 2.766065867514007e-06, "ZXZYYYZII": 2.766065867514007e-06, "IIZZIIYZI": 7.494646177053578e-06, "ZIZZZIYZI": -7.494646177053578e-06, "YIIIIIXII": 4.1046196263675554e-07, "YZZZZZXII": 4.1046196263675554e-07, "XIIIIIYII": 4.1046196263675554e-07, "XZZZZZYII": 4.1046196263675554e-07, "YIZZZIXZZ": 4.1046196263675554e-07, "YZIIIZXZZ": 4.1046196263675554e-07, "XIZZZIYZZ": 4.1046196263675554e-07, "XZIIIZYZZ": 4.1046196263675554e-07, "ZYZZIIXZI": -2.5232366974348654e-08, "IYZZZIXZI": 2.5232366974348654e-08, "ZYIIIZXZI": 2.5232366974348654e-08, "IYIIZZXZI": -2.5232366974348654e-08, "ZXZZIIYZI": -2.5232366974348654e-08, "IXZZZIYZI": 2.5232366974348654e-08, "ZXIIIZYZI": 2.5232366974348654e-08, "IXIIZZYZI": -2.5232366974348654e-08, "YZIIXIXZI": 0.0003659182769975061, "XZIIYIXZI": -0.0003659182769975061, "XZIIXIYZI": 0.0003659182769975061, "YZIIYIYZI": 0.0003659182769975061, "IYZZXIXII": -3.101819897551797e-08, "IXZZYIXII": 3.101819897551797e-08, "IXZZXIYII": -3.101819897551797e-08, "IYZZYIYII": -3.101819897551797e-08, "ZYIIXIXZZ": 3.101819897551797e-08, "ZXIIYIXZZ": -3.101819897551797e-08, "ZXIIXIYZZ": 3.101819897551797e-08, "ZYIIYIYZZ": 3.101819897551797e-08, "YZZZZXXII": -1.9139899601206725e-07, "XZZZZYXII": 1.9139899601206725e-07, "XZZZZXYII": -1.9139899601206725e-07, "YZZZZYYII": -1.9139899601206725e-07, "YZIIIXXZZ": -1.9139899601206725e-07, "XZIIIYXZZ": 1.9139899601206725e-07, "XZIIIXYZZ": -1.9139899601206725e-07, "YZIIIYYZZ": -1.9139899601206725e-07, "ZYIIIXXZI": -0.0002685826652521431, "IYIIZXXZI": 0.0002685826652521431, "ZXIIIYXZI": 0.0002685826652521431, "IXIIZYXZI": -0.0002685826652521431, "ZXIIIXYZI": -0.0002685826652521431, "IXIIZXYZI": 0.0002685826652521431, "ZYIIIYYZI": -0.0002685826652521431, "IYIIZYYZI": 0.0002685826652521431, "YXZZXXXZI": -1.7773957873622995e-07, "XYZZXXXZI": -1.7773957873622995e-07, "XXZZYXXZI": 1.7773957873622995e-07, "YYZZYXXZI": -1.7773957873622995e-07, "XXZZXYXZI": 1.7773957873622995e-07, "YYZZXYXZI": -1.7773957873622995e-07, "YXZZYYXZI": 1.7773957873622995e-07, "XYZZYYXZI": 1.7773957873622995e-07, "XXZZXXYZI": -1.7773957873622995e-07, "YYZZXXYZI": 1.7773957873622995e-07, "YXZZYXYZI": -1.7773957873622995e-07, "XYZZYXYZI": -1.7773957873622995e-07, "YXZZXYYZI": -1.7773957873622995e-07, "XYZZXYYZI": -1.7773957873622995e-07, "XXZZYYYZI": 1.7773957873622995e-07, "YYZZYYYZI": -1.7773957873622995e-07, "IIIIIIZYI": -6.164434790100273e-08, "ZIZZZIZYZ": -6.164434790100273e-08, "YIZZIIIXI": -3.101819897551762e-08, "YZIIZZIXI": -3.101819897551762e-08, "YIZZZIZXI": 3.101819897551762e-08, "YZIIIZZXI": 3.101819897551762e-08, "XIZZIIIYI": -3.101819897551762e-08, "XZIIZZIYI": -3.101819897551762e-08, "XIZZZIZYI": 3.101819897551762e-08, "XZIIIZZYI": 3.101819897551762e-08, "ZYIIIIZXI": 3.954610983567616e-07, "IYZZZZZXI": 3.954610983567616e-07, "ZXIIIIZYI": 3.954610983567616e-07, "IXZZZZZYI": 3.954610983567616e-07, "IYZZZIZXZ": 3.954610983567616e-07, "ZYIIIZZXZ": 3.954610983567616e-07, "IXZZZIZYZ": 3.954610983567616e-07, "ZXIIIZZYZ": 3.954610983567616e-07, "YZZZXIZXI": -2.5232366974349902e-08, "XZZZYIZXI": 2.5232366974349902e-08, "XZZZXIZYI": -2.5232366974349902e-08, "YZZZYIZYI": -2.5232366974349902e-08, "YZIIXIZXZ": 2.5232366974349902e-08, "XZIIYIZXZ": -2.5232366974349902e-08, "XZIIXIZYZ": 2.5232366974349902e-08, "YZIIYIZYZ": 2.5232366974349902e-08, "IYIIXIIXI": 0.0007283356863906562, "IXIIYIIXI": -0.0007283356863906562, "ZYIIXIZXI": 0.0007283356863906562, "ZXIIYIZXI": -0.0007283356863906562, "IXIIXIIYI": 0.0007283356863906562, "IYIIYIIYI": 0.0007283356863906562, "ZXIIXIZYI": 0.0007283356863906562, "ZYIIYIZYI": 0.0007283356863906562, "YZIIZXIXI": 0.00020349550558233095, "XZIIZYIXI": -0.00020349550558233095, "YZIIIXZXI": -0.00020349550558233095, "XZIIIYZXI": 0.00020349550558233095, "XZIIZXIYI": 0.00020349550558233095, "YZIIZYIYI": 0.00020349550558233095, "XZIIIXZYI": -0.00020349550558233095, "YZIIIYZYI": -0.00020349550558233095, "IYZZZXZXI": -7.186426725666561e-08, "IXZZZYZXI": 7.186426725666561e-08, "IXZZZXZYI": -7.186426725666561e-08, "IYZZZYZYI": -7.186426725666561e-08, "ZYIIIXZXZ": -7.186426725666561e-08, "ZXIIIYZXZ": 7.186426725666561e-08, "ZXIIIXZYZ": -7.186426725666561e-08, "ZYIIIYZYZ": -7.186426725666561e-08, "IZYZZIZIX": -2.436829507879194e-06, "ZIYIIZZIX": -2.436829507879194e-06, "IZXZZIZIY": 2.436829507879194e-06, "ZIXIIZZIY": 2.436829507879194e-06, "IZZYZIZIX": -2.4368295078792372e-06, "ZIIYIZZIX": -2.4368295078792372e-06, "IZZXZIZIY": 2.4368295078792372e-06, "ZIIXIZZIY": 2.4368295078792372e-06, "ZIYIIXZIX": 0.0007991718750095187, "ZIXIIYZIX": -0.0007991718750095187, "ZIXIIXZIY": -0.0007991718750095187, "ZIYIIYZIY": -0.0007991718750095187, "ZIIYIXZIX": 0.0007991718750095122, "ZIIXIYZIX": -0.0007991718750095122, "ZIIXIXZIY": -0.0007991718750095122, "ZIIYIYZIY": -0.0007991718750095122, "YZXZXXZIX": 1.1028920579117972e-06, "XZYZXXZIX": 1.1028920579117972e-06, "XZXZYXZIX": -1.1028920579117972e-06, "YZYZYXZIX": 1.1028920579117972e-06, "XZXZXYZIX": -1.1028920579117972e-06, "YZYZXYZIX": 1.1028920579117972e-06, "YZXZYYZIX": -1.1028920579117972e-06, "XZYZYYZIX": -1.1028920579117972e-06, "XZXZXXZIY": -1.1028920579117972e-06, "YZYZXXZIY": 1.1028920579117972e-06, "YZXZYXZIY": -1.1028920579117972e-06, "XZYZYXZIY": -1.1028920579117972e-06, "YZXZXYZIY": -1.1028920579117972e-06, "XZYZXYZIY": -1.1028920579117972e-06, "XZXZYYZIY": 1.1028920579117972e-06, "YZYZYYZIY": -1.1028920579117972e-06, "YZZXXXZIX": 1.1028920579119006e-06, "XZZYXXZIX": 1.1028920579119006e-06, "XZZXYXZIX": -1.1028920579119006e-06, "YZZYYXZIX": 1.1028920579119006e-06, "XZZXXYZIX": -1.1028920579119006e-06, "YZZYXYZIX": 1.1028920579119006e-06, "YZZXYYZIX": -1.1028920579119006e-06, "XZZYYYZIX": -1.1028920579119006e-06, "XZZXXXZIY": -1.1028920579119006e-06, "YZZYXXZIY": 1.1028920579119006e-06, "YZZXYXZIY": -1.1028920579119006e-06, "XZZYYXZIY": -1.1028920579119006e-06, "YZZXXYZIY": -1.1028920579119006e-06, "XZZYXYZIY": -1.1028920579119006e-06, "XZZXYYZIY": 1.1028920579119006e-06, "YZZYYYZIY": -1.1028920579119006e-06, "YIZZZIXZX": -1.9139899601206886e-07, "YZIIIZXZX": -1.9139899601206886e-07, "XIZZZIYZX": -1.9139899601206886e-07, "XZIIIZYZX": -1.9139899601206886e-07, "XIZZZIXZY": 1.9139899601206886e-07, "XZIIIZXZY": 1.9139899601206886e-07, "YIZZZIYZY": -1.9139899601206886e-07, "YZIIIZYZY": -1.9139899601206886e-07, "ZYIIXIXZX": -0.00020349550558232851, "ZXIIYIXZX": 0.00020349550558232851, "ZXIIXIYZX": -0.00020349550558232851, "ZYIIYIYZX": -0.00020349550558232851, "ZXIIXIXZY": 0.00020349550558232851, "ZYIIYIXZY": 0.00020349550558232851, "ZYIIXIYZY": -0.00020349550558232851, "ZXIIYIYZY": 0.00020349550558232851, "YZIIIXXZX": 8.537829703458559e-05, "XZIIIYXZX": -8.537829703458559e-05, "XZIIIXYZX": 8.537829703458559e-05, "YZIIIYYZX": 8.537829703458559e-05, "XZIIIXXZY": -8.537829703458559e-05, "YZIIIYXZY": -8.537829703458559e-05, "YZIIIXYZY": 8.537829703458559e-05, "XZIIIYYZY": -8.537829703458559e-05, "ZIYZIXXZX": 1.1028920579117363e-06, "IIYZZXXZX": -1.1028920579117363e-06, "ZIXZIYXZX": -1.1028920579117363e-06, "IIXZZYXZX": 1.1028920579117363e-06, "ZIXZIXYZX": 1.1028920579117363e-06, "IIXZZXYZX": -1.1028920579117363e-06, "ZIYZIYYZX": 1.1028920579117363e-06, "IIYZZYYZX": -1.1028920579117363e-06, "ZIXZIXXZY": -1.1028920579117363e-06, "IIXZZXXZY": 1.1028920579117363e-06, "ZIYZIYXZY": -1.1028920579117363e-06, "IIYZZYXZY": 1.1028920579117363e-06, "ZIYZIXYZY": 1.1028920579117363e-06, "IIYZZXYZY": -1.1028920579117363e-06, "ZIXZIYYZY": -1.1028920579117363e-06, "IIXZZYYZY": 1.1028920579117363e-06, "ZIZYIXXZX": 1.1028920579118637e-06, "IIZYZXXZX": -1.1028920579118637e-06, "ZIZXIYXZX": -1.1028920579118637e-06, "IIZXZYXZX": 1.1028920579118637e-06, "ZIZXIXYZX": 1.1028920579118637e-06, "IIZXZXYZX": -1.1028920579118637e-06, "ZIZYIYYZX": 1.1028920579118637e-06, "IIZYZYYZX": -1.1028920579118637e-06, "ZIZXIXXZY": -1.1028920579118637e-06, "IIZXZXXZY": 1.1028920579118637e-06, "ZIZYIYXZY": -1.1028920579118637e-06, "IIZYZYXZY": 1.1028920579118637e-06, "ZIZYIXYZY": 1.1028920579118637e-06, "IIZYZXYZY": -1.1028920579118637e-06, "ZIZXIYYZY": -1.1028920579118637e-06, "IIZXZYYZY": 1.1028920579118637e-06, "ZIZZZIZYX": 6.146781318276392e-05, "ZIZZZIZXY": -6.146781318276392e-05, "IYZZZIZXX": -7.18642672566669e-08, "ZYIIIZZXX": -7.18642672566669e-08, "IXZZZIZYX": -7.18642672566669e-08, "ZXIIIZZYX": -7.18642672566669e-08, "IXZZZIZXY": 7.18642672566669e-08, "ZXIIIZZXY": 7.18642672566669e-08, "IYZZZIZYY": -7.18642672566669e-08, "ZYIIIZZYY": -7.18642672566669e-08, "YZIIXIZXX": -0.0002685826652521414, "XZIIYIZXX": 0.0002685826652521414, "XZIIXIZYX": -0.0002685826652521414, "YZIIYIZYX": -0.0002685826652521414, "XZIIXIZXY": 0.0002685826652521414, "YZIIYIZXY": 0.0002685826652521414, "YZIIXIZYY": -0.0002685826652521414, "XZIIYIZYY": 0.0002685826652521414, "IIYZXIIXX": -2.7660658675140745e-06, "IIXZYIIXX": 2.7660658675140745e-06, "ZIYZXIZXX": -2.7660658675140745e-06, "ZIXZYIZXX": 2.7660658675140745e-06, "IIXZXIIYX": -2.7660658675140745e-06, "IIYZYIIYX": -2.7660658675140745e-06, "ZIXZXIZYX": -2.7660658675140745e-06, "ZIYZYIZYX": -2.7660658675140745e-06, "IIXZXIIXY": 2.7660658675140745e-06, "IIYZYIIXY": 2.7660658675140745e-06, "ZIXZXIZXY": 2.7660658675140745e-06, "ZIYZYIZXY": 2.7660658675140745e-06, "IIYZXIIYY": -2.7660658675140745e-06, "IIXZYIIYY": 2.7660658675140745e-06, "ZIYZXIZYY": -2.7660658675140745e-06, "ZIXZYIZYY": 2.7660658675140745e-06, "IIZYXIIXX": -2.7660658675139385e-06, "IIZXYIIXX": 2.7660658675139385e-06, "ZIZYXIZXX": -2.7660658675139385e-06, "ZIZXYIZXX": 2.7660658675139385e-06, "IIZXXIIYX": -2.7660658675139385e-06, "IIZYYIIYX": -2.7660658675139385e-06, "ZIZXXIZYX": -2.7660658675139385e-06, "ZIZYYIZYX": -2.7660658675139385e-06, "IIZXXIIXY": 2.7660658675139385e-06, "IIZYYIIXY": 2.7660658675139385e-06, "ZIZXXIZXY": 2.7660658675139385e-06, "ZIZYYIZXY": 2.7660658675139385e-06, "IIZYXIIYY": -2.7660658675139385e-06, "IIZXYIIYY": 2.7660658675139385e-06, "ZIZYXIZYY": -2.7660658675139385e-06, "ZIZXYIZYY": 2.7660658675139385e-06, "ZYIIIXZXX": 0.000383989102007387, "ZXIIIYZXX": -0.000383989102007387, "ZXIIIXZYX": 0.000383989102007387, "ZYIIIYZYX": 0.000383989102007387, "ZXIIIXZXY": -0.000383989102007387, "ZYIIIYZXY": -0.000383989102007387, "ZYIIIXZYY": 0.000383989102007387, "ZXIIIYZYY": -0.000383989102007387, "YXZZXXZXX": 1.56943226342632e-07, "XYZZXXZXX": 1.56943226342632e-07, "XXZZYXZXX": -1.56943226342632e-07, "YYZZYXZXX": 1.56943226342632e-07, "XXZZXYZXX": -1.56943226342632e-07, "YYZZXYZXX": 1.56943226342632e-07, "YXZZYYZXX": -1.56943226342632e-07, "XYZZYYZXX": -1.56943226342632e-07, "XXZZXXZYX": 1.56943226342632e-07, "YYZZXXZYX": -1.56943226342632e-07, "YXZZYXZYX": 1.56943226342632e-07, "XYZZYXZYX": 1.56943226342632e-07, "YXZZXYZYX": 1.56943226342632e-07, "XYZZXYZYX": 1.56943226342632e-07, "XXZZYYZYX": -1.56943226342632e-07, "YYZZYYZYX": 1.56943226342632e-07, "XXZZXXZXY": -1.56943226342632e-07, "YYZZXXZXY": 1.56943226342632e-07, "YXZZYXZXY": -1.56943226342632e-07, "XYZZYXZXY": -1.56943226342632e-07, "YXZZXYZXY": -1.56943226342632e-07, "XYZZXYZXY": -1.56943226342632e-07, "XXZZYYZXY": 1.56943226342632e-07, "YYZZYYZXY": -1.56943226342632e-07, "YXZZXXZYY": 1.56943226342632e-07, "XYZZXXZYY": 1.56943226342632e-07, "XXZZYXZYY": -1.56943226342632e-07, "YYZZYXZYY": 1.56943226342632e-07, "XXZZXYZYY": -1.56943226342632e-07, "YYZZXYZYY": 1.56943226342632e-07, "YXZZYYZYY": -1.56943226342632e-07, "XYZZYYZYY": -1.56943226342632e-07, "IIIIIIYXX": 4.50843162486795e-06, "ZIIIZIYXX": -4.50843162486795e-06, "IIIIIIXYX": 4.50843162486795e-06, "ZIIIZIXYX": -4.50843162486795e-06, "IIIIIIXXY": -4.50843162486795e-06, "ZIIIZIXXY": 4.50843162486795e-06, "IIIIIIYYY": 4.50843162486795e-06, "ZIIIZIYYY": -4.50843162486795e-06, "YZZZXIXXX": -1.777395787362435e-07, "XZZZYIXXX": 1.777395787362435e-07, "XZZZXIYXX": -1.777395787362435e-07, "YZZZYIYXX": -1.777395787362435e-07, "XZZZXIXYX": -1.777395787362435e-07, "YZZZYIXYX": -1.777395787362435e-07, "YZZZXIYYX": 1.777395787362435e-07, "XZZZYIYYX": -1.777395787362435e-07, "XZZZXIXXY": 1.777395787362435e-07, "YZZZYIXXY": 1.777395787362435e-07, "YZZZXIYXY": -1.777395787362435e-07, "XZZZYIYXY": 1.777395787362435e-07, "YZZZXIXYY": -1.777395787362435e-07, "XZZZYIXYY": 1.777395787362435e-07, "XZZZXIYYY": -1.777395787362435e-07, "YZZZYIYYY": -1.777395787362435e-07, "ZYZZIXXXX": 1.569432263426147e-07, "IYZZZXXXX": -1.569432263426147e-07, "ZXZZIYXXX": -1.569432263426147e-07, "IXZZZYXXX": 1.569432263426147e-07, "ZXZZIXYXX": 1.569432263426147e-07, "IXZZZXYXX": -1.569432263426147e-07, "ZYZZIYYXX": 1.569432263426147e-07, "IYZZZYYXX": -1.569432263426147e-07, "ZXZZIXXYX": 1.569432263426147e-07, "IXZZZXXYX": -1.569432263426147e-07, "ZYZZIYXYX": 1.569432263426147e-07, "IYZZZYXYX": -1.569432263426147e-07, "ZYZZIXYYX": -1.569432263426147e-07, "IYZZZXYYX": 1.569432263426147e-07, "ZXZZIYYYX": 1.569432263426147e-07, "IXZZZYYYX": -1.569432263426147e-07, "ZXZZIXXXY": -1.569432263426147e-07, "IXZZZXXXY": 1.569432263426147e-07, "ZYZZIYXXY": -1.569432263426147e-07, "IYZZZYXXY": 1.569432263426147e-07, "ZYZZIXYXY": 1.569432263426147e-07, "IYZZZXYXY": -1.569432263426147e-07, "ZXZZIYYXY": -1.569432263426147e-07, "IXZZZYYXY": 1.569432263426147e-07, "ZYZZIXXYY": 1.569432263426147e-07, "IYZZZXXYY": -1.569432263426147e-07, "ZXZZIYXYY": -1.569432263426147e-07, "IXZZZYXYY": 1.569432263426147e-07, "ZXZZIXYYY": 1.569432263426147e-07, "IXZZZXYYY": -1.569432263426147e-07, "ZYZZIYYYY": 1.569432263426147e-07, "IYZZZYYYY": -1.569432263426147e-07}}, "num_qubits": 9, "hf_config": "000011001", "nc_config": "101110001", "terms_noncon": ["IIIIIIIII", "ZZZZZZIII", "ZIZZZIIZZ", "IZIIIZIZZ", "ZIIIIIIII", "IIIIIIZII", "IIZZIIIII", "IIZIIIIII", "IIIZIIIII", "ZZIZZZIII", "ZIIZZIIZZ", "ZZZIZZIII", "ZIZIZIIZZ", "IZIIIIIII", "IIIIIIIZI", "ZIIIIIZII", "IIIIZIZII", "ZIZIIIIII", "IIZIIIZII", "ZIIZIIIII", "IIIZIIZII", "ZIIIZIIII", "IIZIZIIII", "ZIZIZIZII", "IIIZZIIII", "ZIIZZIZII", "IIZIIZIII", "IIZIIIIIZ", "IIIZIZIII", "IIIZIIIIZ", "IZZIIIIII", "IZIZIIIII", "IIZIIIIZI", "IIIZIIIZI", "ZZZZZZZII", "IIZZZIIZZ", "IZZZZZIII", "ZIZZZIZZZ", "ZZZZZZIIZ", "ZIZZZZIZZ", "ZZZZZZIZI", "ZZZZZIIZZ", "ZZZZZIIII", "ZIZZZIIZI", "IZZZIZZII", "ZIZZIIIZZ", "ZZZZIZIII", "IIZZIIZZZ", "ZIZZZZIII", "ZIZZZIIIZ", "IZIIIIZII", "ZIIIIIIZI", "IIIIIZZII", "ZIIIIIIIZ", "ZIIIZZZII", "IIIIZIIIZ", "IZIIIIIZI", "ZZIIZIZII", "IIIIZIIZI", "IIIIIZIIZ", "IIIIIZIZI", "IZIIIIIIZ", "ZIIIIZIII", "IIIIIIZIZ", "IZIIZIIII", "ZIIIZIZZI", "IZIIIZIII", "IIIIIIIZZ", "ZZIIIIIII", "IIIIIIZZI", "IIIIZZIII", "ZIIIZIZIZ", "IZIIIXIZZ", "ZIZZZXIZZ", "IIIIIXIII", "ZZZZZXIII", "ZIIIZIZII", "IIIIZIIII", "IIIIIIIIZ", "IIIIIZIII", "IIZIIXIII", "ZZIZZXIII", "IIIZIXIII", "ZZZIZXIII", "ZZZZIXIII", "IIIIZXIII", "ZIIIIXIII", "IZZZZXIII", "IIIIIXZII", "ZZZZZXZII", "IIIIIXIIZ", "ZZZZZXIIZ", "IIIIIXIZI", "ZZZZZXIZI", "IZZZIXZII", "ZIIIZXZII", "IZIIIXIII", "ZIZZZXIII"], "num_tapered": 5, "true_gs_nrg": -19.080086731317643, "ham_rotations": [[-1.570796373359886, "ZIZZZYIZZ"], ["pi/2", "YIIIIIIII"], ["pi/2", "YIZZZIIZZ"], ["pi/2", "IIYIIIIII"], ["pi/2", "IIYZZIIZZ"], ["pi/2", "IIIYIIIII"], ["pi/2", "IIIYZIIZZ"], ["pi/2", "IIIIYIIII"], ["pi/2", "IIIIYIIZZ"], ["pi/2", "IZIIIYIZZ"]], "noncon": -19.046693393325647, "truegs": -19.08008673131765, "G": {"ZIIIIIIII": -1.0, "IZIIIIIII": 1.0, "IIZIIIIII": -1.0, "IIIZIIIII": -1.0, "IIIIZIIII": -1.0, "IIIIIIZII": 1.0, "IIIIIIIZI": 1.0, "IIIIIIIIZ": -1.0}, "A": {"IIIIIZIII": 1.0, "ZIIIIXIII": 2.220446049250313e-16}, "X_index": 5, "X_qubit": 3, "cs_vqe_energy": [-19.04669339332564, -19.04669339332565, -19.05253230637435, -19.056550518471457, -19.062922755952165, -19.0658479678578, -19.068649036844132, -19.079750572997135, -19.0798580932073, -19.080086731317753], "cs_vqe_errors": [0.03339333799200972, 0.03339333799199906, 0.027554424943300404, 0.023536212846192228, 0.01716397536548442, 0.014238763459850645, 0.011437694473517723, 0.0003361583205148122, 0.00022863811035023218, -1.0302869668521453e-13], "chem_acc_num_q": 7, "order": [1, 7, 6, 8, 4, 3, 2, 5, 0], "ham_reduced": [{"": -19.04669339332564}, {"I": -18.736084003787237, "Z": -0.3106093895383834, "X": -1.3649712557115e-07}, {"II": -18.149871374679318, "ZI": -0.011169546272873527, "IZ": -0.5862126291079214, "ZZ": -0.2994398432655099, "XI": -6.825069797863903e-08, "XZ": -6.824642758817417e-08, "IX": -0.04774652542762366, "XX": -0.04160920211914775, "YY": 0.04160920211914775, "ZX": 0.04774652550159172}, {"III": -17.808053869652156, "ZII": -0.22542804124087631, "IIZ": -0.39666131211517786, "ZIZ": -0.08817354696936607, "IZI": -0.34181750502716696, "ZZI": 0.21425849496800278, "IZZ": -0.18955131699274338, "ZZZ": -0.21126629629614388, "XII": 0.0022454035948978844, "XIZ": 0.002245403754360044, "XZI": -0.0022454718455958613, "XZZ": -0.0022454720007876357, "IXI": -0.0051496205850717226, "IXZ": -0.0051496205850717226, "ZXZ": 0.005149677409524307, "ZXI": 0.005149677409524307, "XXZ": 0.03603682842514956, "XXI": 0.03603682842514956, "IIX": -0.02387326271381183, "IZX": -0.02387326271381183, "XIX": -0.020804601059573876, "YIY": 0.020804601059573876, "YZY": 0.020804601059573876, "XZX": -0.020804601059573876, "ZIX": 0.02387326275079586, "ZZX": 0.02387326275079586, "IXX": 0.03581851166520341, "IYY": 0.03581851166520341, "XXX": 0.024087814500456158, "YXY": -0.024087814500456158, "XYY": 0.024087814500456158, "YYX": 0.024087814500456158, "ZXX": -0.03581851180016998, "ZYY": -0.03581851180016998}, {"IIII": -17.480445931482745, "ZIII": -0.025093897803667574, "IIZZ": 0.44824724096518337, "ZIZZ": 0.29266919837143673, "IZII": -0.16548994866100739, "ZZII": 0.21425849496800278, "IZZZ": 0.32712998510777896, "ZZZZ": 0.21126629629614388, "IIZI": 0.051585928850005375, "ZIZI": 0.20449565140207074, "IIIZ": 0.3276079381694111, "ZIIZ": 0.20033414343720873, "IZZI": 0.13757866811503555, "IZIZ": 0.1763275563661596, "XIII": -0.0002323627273651957, "XIZZ": 0.00023236271680756454, "XZII": -0.0022454718455958613, "XZZZ": 0.0022454720007876357, "XIIZ": -0.0024777663222630766, "XIZI": 0.002477766471167607, "IXII": -0.007590445635254857, "IXZZ": 0.007590445635254857, "IXZI": 0.0024408250501831243, "ZXZI": 0.005149677409524307, "IXIZ": -0.0024408250501831243, "ZXIZ": -0.005149677409524307, "XXZI": 0.03603682842514956, "XXIZ": -0.03603682842514956, "IIXI": -0.02387326271381183, "IZXZ": 0.02387326271381183, "XIXI": -0.020804601059573876, "YIYZ": -0.020804601059573876, "YZYI": 0.020804601059573876, "XZXZ": 0.020804601059573876, "ZIXI": 0.02387326275079586, "ZZXZ": -0.02387326275079586, "IXXI": 0.03581851166520341, "IYYI": 0.03581851166520341, "XXXI": 0.024087814500456158, "YXYZ": 0.024087814500456158, "XYYI": 0.024087814500456158, "YYXZ": -0.024087814500456158, "ZXXI": -0.03581851180016998, "ZYYI": -0.03581851180016998, "IIIX": 0.0413005584526722, "IZZX": -0.0413005584526722, "XIIX": 0.02387326275079586, "YIZY": 0.02387326275079586, "YZIY": -0.02387326275079586, "XZZX": -0.02387326275079586, "ZIIX": -0.04130055862587525, "ZZZX": 0.04130055862587525, "IYIY": 0.011347691555376332, "IXIX": 0.011347691555376332, "YYZX": -0.01528020671001366, "XYIY": 0.01528020671001366, "YXZY": 0.01528020671001366, "XXIX": 0.01528020671001366, "ZYIY": -0.011347691517694379, "ZXIX": -0.011347691517694379, "IIXX": -0.007286992775710975, "IIYY": -0.007286992775710975, "IZXX": 0.009764827493415897, "IZYY": 0.009764827493415895, "ZZYY": -0.002477766469141915, "ZZXX": -0.002477766469141915, "XZXX": -0.038422334900404406, "XZYY": -0.038422334900404406, "IXXX": 0.04107661018031263, "IYYX": 0.03560019521205423, "IYXY": 0.00547641496825839}, {"IIIII": -17.20787339514784, "ZIIII": -0.26004302531664303, "IZIII": 0.27257253633491, "ZZIII": -0.23494912751297545, "IZIZZ": -0.10996722350715087, "ZZIZZ": -0.25573752657993554, "IIIZZ": 0.3382800174580325, "ZIIZZ": 0.036931671791501204, "IIZII": -0.3581076690113836, "ZIZII": 0.11012655632910337, "IZZII": -0.19261772035037616, "IZZZZ": -0.15076177618655093, "ZZZZZ": -0.1029166625310568, "IIZZZ": 0.17636820892122812, "ZIZZZ": 0.10834963376508708, "ZZZII": -0.10413193863889941, "IIIZI": -0.22466375708164127, "ZIIZI": 0.20449565140207074, "IZIZI": -0.27624968593164667, "IZIIZ": -0.27654212726883465, "IIIIZ": 0.05106581090057647, "ZIIIZ": 0.20033414343720873, "IIZZI": 0.07474728813601236, "IZZIZ": -0.08211206147148294, "IIZIZ": 0.09421549489467665, "IZZZI": -0.0628313799790232, "XIIII": 0.0009909612875612372, "XZIII": 0.001223324014926426, "XZIZZ": -0.0012233243228081479, "XIIZZ": -0.000990961606000585, "XZZII": 0.012349065483072814, "XIZZZ": -0.010103593532779833, "XIIIZ": -0.0024777663222630766, "XIIZI": 0.002477766471167607, "IXIZZ": 0.0037664255836117903, "IXIII": -0.0037664255836117903, "IXZZZ": 0.0037664255836117903, "IXZII": -0.0037664255836117903, "XZZZZ": -0.012349065533567469, "XIZII": 0.010103593637476952, "IZXII": 0.017077322510000516, "IIXZZ": 0.017077322510000516, "IIXZI": -0.024984978806042325, "IZXZI": -0.027425803856225447, "ZZXZI": -0.007010491990455642, "IZXIZ": -0.024984978806042325, "IIXIZ": -0.027425803856225447, "ZIXIZ": -0.007010491990455642, "ZZXIZ": -0.001860814580931335, "ZIXZI": -0.001860814580931335, "IZXZZ": 0.00948687687474566, "IIXII": 0.00948687687474566, "XIXZI": 0.0180184142310067, "XZXIZ": 0.0180184142310067, "IXXIZ": 0.0034590069082038335, "IXXZI": -0.0034590069082038335, "IYYIZ": -0.0034590069082038335, "IYYZI": 0.0034590069082038335, "XIXIZ": -0.018018414194142858, "XZXZI": -0.018018414194142858, "IXIXI": -0.011884954788767058, "IYIYI": 0.011884954788767058, "XYIYZ": 0.012761206642433581, "YXIYZ": 0.012761206642433581, "YYIXZ": 0.012761206642433581, "XXIXZ": -0.012761206642433581, "IIIXI": -0.02387326271381183, "IZZXZ": -0.02387326271381183, "XZIXI": 0.020804601059573876, "YIIYZ": -0.020804601059573876, "YZZYI": -0.020804601059573876, "XIZXZ": 0.020804601059573876, "ZYIYZ": 0.011884954978780284, "ZXIXZ": -0.011884954978780284, "ZZIXI": -0.02387326275079586, "ZIZXZ": -0.02387326275079586, "IZXXI": -0.03581851166520341, "IZYYI": -0.03581851166520341, "XIXXI": 0.024087814500456158, "YZXYZ": -0.024087814500456158, "XIYYI": 0.024087814500456158, "YZYXZ": 0.024087814500456158, "ZIXXI": -0.03581851180016998, "ZIYYI": -0.03581851180016998, "IYZZY": -0.01248033918537368, "IXZZX": 0.01248033918537368, "XXZIX": 0.011884954978780284, "YYZIX": -0.011884954978780284, "YXZIY": -0.011884954978780284, "XYZIY": -0.011884954978780284, "IZIIX": -0.0413005584526722, "IIZZX": -0.0413005584526722, "XIIIX": 0.02387326275079586, "YZIZY": -0.02387326275079586, "YIZIY": -0.02387326275079586, "XZZZX": 0.02387326275079586, "ZXZIX": 0.012480339364456744, "ZYZIY": -0.012480339364456744, "ZIIIX": -0.04130055862587525, "ZZZZX": -0.04130055862587525, "IZYIY": -0.011347691555376332, "IZXIX": -0.011347691555376332, "YZYZX": 0.01528020671001366, "XIYIY": 0.01528020671001366, "YZXZY": -0.01528020671001366, "XIXIX": 0.01528020671001366, "ZIYIY": -0.011347691517694379, "ZIXIX": -0.011347691517694379, "IZIXX": 0.011524197217228391, "IIIYY": 0.004237204441517417, "IIZXX": -0.015331759285817015, "IZZXX": -0.02509658677923291, "IZZYY": -0.02509658677923291, "IIZYY": -0.015331759285817018, "ZIZYY": -0.002477766469141915, "ZIZXX": -0.002477766469141915, "IZIYY": 0.011524197217228391, "IIIXX": 0.004237204441517417, "XIZXX": -0.038422334900404406, "XIZYY": -0.038422334900404406, "IIXXX": 0.020538305090156316, "IIYYX": 0.017800097606027115, "IZYXY": -0.002738207484129195, "IIYXY": 0.002738207484129195, "IZYYX": -0.017800097606027115, "IZXXX": -0.020538305090156316}, {"IIIIII": -16.546065265779188, "ZIIIII": -0.43216077264339126, "IZIIII": 0.6618081293686536, "ZZIIII": -0.17211774732674823, "IZZIII": -0.6618081293686524, "ZZZIII": 0.17211774732674823, "IIZIII": -0.3892355930337424, "IIZIZZ": 0.06640098541407731, "ZIZIZZ": -0.08211206147148294, "IZZIZZ": 0.1763682089212282, "IZIIZZ": -0.17636820892122812, "ZIIIZZ": -0.13669379331695145, "IIIIZZ": 0.16191180853680434, "ZZIIZZ": -0.17362546510845264, "ZZZIZZ": 0.1736254651084526, "ZIZIII": -0.06283138018622722, "IIIZII": -0.5507253893617599, "ZIIZII": 0.11012655632910337, "IZIZII": -0.19261772035037628, "IZZZII": 0.19261772035037616, "IIZZZZ": 0.02560643273467733, "ZIZZZZ": -0.1029166625310568, "IZZZZZ": 0.1763682089212282, "IZIZZZ": -0.17636820892122812, "ZIIZZZ": 0.10834963376508708, "ZIZZII": -0.10413193863889941, "IIIIZI": -0.3967815044083895, "ZIIIZI": 0.20449565140207074, "IZIIZI": -0.17211774732674823, "IZZIZI": 0.17211774732674823, "IIZIIZ": -0.1029166625310568, "IIIIIZ": -0.12255965383720142, "ZIIIIZ": 0.20033414343720873, "IIIZZI": 0.07474728813601236, "IIZZIZ": -0.08211206147148294, "IZIIIZ": -0.1736254647377779, "IZZIIZ": 0.17362546473777785, "IIZIZI": -0.10413193860489843, "IIIZIZ": 0.09421549489467665, "IIZZZI": -0.0628313799790232, "XIIIII": 0.013738482533226674, "XIZIII": -0.011524197230739016, "XZZIZZ": 0.01274752154003654, "XZIIZZ": -0.012747521540036536, "XIIIZZ": -0.013738483146037121, "XIZZII": 0.012349065483072814, "XIIZZZ": -0.010103593532779833, "XIIIIZ": -0.0024777663222630766, "XIIIZI": 0.002477766471167607, "IXZIII": -0.012124689610585566, "IXIIII": -0.012124689610585566, "IYYIZZ": 0.0037664255836117916, "IXXIII": 0.0037664255836117916, "IYYZZZ": 0.0037664255836117916, "IXXZII": 0.0037664255836117916, "IZXIZZ": -0.0037664255836117903, "IIXIII": -0.0037664255836117903, "IZXZZZ": -0.0037664255836117903, "IIXZII": -0.0037664255836117903, "XIZIZZ": 0.011524197217228391, "XZZIII": -0.012747521245665442, "XZIIII": 0.012747521245665439, "XIZZZZ": -0.012349065533567469, "XIIZII": 0.010103593637476952, "IIZXII": 0.017077322510000516, "IIIXZZ": 0.017077322510000516, "IZIXZI": 0.024984978806042325, "IZZXZI": -0.024984978806042356, "IIZXZI": -0.0524107826622678, "ZIZXZI": -0.007010491990455642, "IZZXIZ": 0.024984978806042325, "IZIXIZ": -0.024984978806042356, "IIIXIZ": -0.0524107826622678, "ZIIXIZ": -0.007010491990455642, "ZIZXIZ": -0.001860814580931335, "ZIIXZI": -0.001860814580931335, "IIZXZZ": 0.00948687687474566, "IIIXII": 0.00948687687474566, "XIIXZI": 0.0180184142310067, "XIZXIZ": 0.0180184142310067, "IXXXIZ": -0.0034590069082038356, "IYYXZI": -0.0034590069082038356, "IYXYIZ": 0.0034590069082038356, "IXYYZI": -0.0034590069082038356, "IIXXIZ": 0.0034590069082038335, "IZXXZI": 0.0034590069082038335, "IZYYIZ": 0.0034590069082038335, "IIYYZI": 0.0034590069082038335, "XIIXIZ": -0.018018414194142858, "XIZXZI": -0.018018414194142858, "IXXIXI": 0.011884954788767065, "IYXIYI": -0.011884954788767065, "XYXIYZ": -0.012761206642433584, "YXXIYZ": -0.012761206642433584, "YYXIXZ": -0.012761206642433584, "XXXIXZ": 0.012761206642433584, "IIXIXI": -0.011884954788767058, "IZYIYI": -0.011884954788767058, "XZYIYZ": -0.012761206642433581, "YIXIYZ": 0.012761206642433581, "YZYIXZ": -0.012761206642433581, "XIXIXZ": -0.012761206642433581, "IIIIXI": -0.02387326271381183, "IIZZXZ": -0.02387326271381183, "XIZIXI": 0.020804601059573876, "YIIIYZ": -0.020804601059573876, "YIZZYI": -0.020804601059573876, "XIIZXZ": 0.020804601059573876, "ZYXIYZ": -0.01188495497878029, "ZXXIXZ": 0.01188495497878029, "ZZYIYZ": -0.011884954978780284, "ZIXIXZ": -0.011884954978780284, "ZIZIXI": -0.02387326275079586, "ZIIZXZ": -0.02387326275079586, "IIZXXI": -0.03581851166520341, "IIZYYI": -0.03581851166520341, "XIIXXI": 0.024087814500456158, "YIZXYZ": -0.024087814500456158, "XIIYYI": 0.024087814500456158, "YIZYXZ": 0.024087814500456158, "ZIIXXI": -0.03581851180016998, "ZIIYYI": -0.03581851180016998, "IYXZZY": 0.012480339185373685, "IXXZZX": -0.012480339185373685, "XXXZIX": -0.01188495497878029, "YYXZIX": 0.01188495497878029, "YXXZIY": 0.01188495497878029, "XYXZIY": 0.01188495497878029, "IZYZZY": 0.01248033918537368, "IIXZZX": 0.01248033918537368, "XIXZIX": 0.011884954978780284, "YZYZIX": 0.011884954978780284, "YIXZIY": -0.011884954978780284, "XZYZIY": 0.011884954978780284, "IIZIIX": -0.0413005584526722, "IIIZZX": -0.0413005584526722, "XIIIIX": 0.02387326275079586, "YIZIZY": -0.02387326275079586, "YIIZIY": -0.02387326275079586, "XIZZZX": 0.02387326275079586, "ZXXZIX": -0.01248033936445675, "ZYXZIY": 0.01248033936445675, "ZIXZIX": 0.012480339364456744, "ZZYZIY": 0.012480339364456744, "ZIIIIX": -0.04130055862587525, "ZIZZZX": -0.04130055862587525, "IIZYIY": -0.011347691555376332, "IIZXIX": -0.011347691555376332, "YIZYZX": 0.01528020671001366, "XIIYIY": 0.01528020671001366, "YIZXZY": -0.01528020671001366, "XIIXIX": 0.01528020671001366, "ZIIYIY": -0.011347691517694379, "ZIIXIX": -0.011347691517694379, "IIZIXX": 0.011524197217228391, "IIIIYY": 0.004237204441517417, "IIIZXX": -0.02807928053148245, "IIZZXX": -0.012349065533567469, "IZZZYY": 0.012747521245665442, "IZIZYY": -0.012747521245665439, "IIIZYY": -0.028079280531482453, "ZIIZYY": -0.002477766469141915, "ZIIZXX": -0.002477766469141915, "IIZIYY": 0.011524197217228391, "IIIIXX": 0.004237204441517417, "IIZZYY": -0.012349065533567469, "IZZZXX": 0.012747521245665442, "IZIZXX": -0.012747521245665439, "XIIZXX": -0.038422334900404406, "XIIZYY": -0.038422334900404406, "IIIXXX": 0.020538305090156316, "IIIYYX": 0.017800097606027115, "IIZYXY": -0.002738207484129195, "IIIYXY": 0.002738207484129195, "IIZYYX": -0.017800097606027115, "IIZXXX": -0.020538305090156316}, {"IIIIIII": -15.761612715898703, "IZIIIII": 0.7844525498804855, "ZIIIIII": -0.5069080607794035, "ZZIIIII": -0.07474728813601236, "IZZIIII": -0.8544258497190299, "IIZIIII": -0.19261772035037628, "ZZZIIII": 0.17211774732674823, "IIZZIII": -0.8544258497190286, "IZZZIII": -0.19261772035037616, "ZIZZIII": 0.17211774732674823, "IZIZIII": 0.3892355930337424, "IIIZIZZ": 0.2518591761355873, "IZIZIZZ": 0.18545819072150996, "ZIIZIZZ": -0.08211206147148294, "IZZZIZZ": -0.1763682089212282, "IIZIIZZ": -0.17636820892122812, "ZIIIIZZ": -0.230909288402664, "ZZIIIZZ": -0.09421549508571256, "IIIIIZZ": 0.16191180853680434, "ZZZIIZZ": 0.17362546510845264, "ZIZZIZZ": 0.1736254651084526, "ZIIZIII": -0.06283138018622722, "IIIIZII": -0.7844525499626386, "IZIIZII": -0.23372716060087878, "ZIIIZII": 0.11012655632910337, "IZZIZII": 0.19261772035037628, "IIZZZII": 0.19261772035037616, "IIIZZZZ": -0.22625274357411318, "IZIZZZZ": -0.2518591763087905, "ZZIZZZZ": 0.1029166625310568, "IIZZZZZ": 0.1763682089212282, "IZZIZZZ": 0.17636820892122812, "ZIIIZZZ": 0.10834963376508708, "ZZIZZII": 0.10413193863889941, "IIIIIZI": -0.5069080607374928, "IZIIIZI": -0.11012655632910337, "ZIIIIZI": 0.20449565140207074, "IZZIIZI": 0.17211774732674823, "IIZZIZI": 0.17211774732674823, "IIIZIIZ": -0.1029166625310568, "IIIIIIZ": -0.23090928749340614, "ZIIIIIZ": 0.20033414343720873, "IIIIZZI": 0.07474728813601236, "IZIZZIZ": 0.08211206147148294, "IZIIIIZ": -0.10834963365620474, "IZZIIIZ": 0.1736254647377779, "IIZZIIZ": 0.17362546473777785, "IIIZIZI": -0.10413193860489843, "IIIIZIZ": 0.09421549489467665, "IZIZZZI": 0.0628313799790232, "XZIIIII": -0.017975686974744092, "XZIZIII": 0.011524197230739016, "XZZZIZZ": -0.01274752154003654, "XIZIIZZ": -0.012747521540036536, "XZIIIZZ": 0.01797568788264723, "XIIIIZZ": 0.00423720473661011, "XIIZZII": 0.012349065483072814, "XZIIZZZ": 0.010103593532779833, "XZIIIIZ": 0.0024777663222630766, "XZIIIZI": -0.002477766471167607, "ZXIZIII": -0.0034590069082038356, "ZXZZIII": -0.0034590069082038356, "ZXIIZZZ": 0.0034590069082038356, "ZXZIZZZ": 0.0034590069082038356, "ZXXZIII": 0.0034590069082038335, "ZYYIIII": -0.0034590069082038335, "ZXXIZZZ": -0.0034590069082038335, "ZYYZZZZ": 0.0034590069082038335, "IZXZIII": 0.012124689610585566, "IIXIIII": -0.012124689610585566, "ZXYYIZZ": 0.024984978806042325, "ZYYXIZZ": 0.024984978806042356, "IXXXIZZ": -0.017077322510000516, "ZXXXIZZ": 0.05438780209690437, "ZYYXIII": -0.024984978806042325, "ZXYYIII": -0.024984978806042356, "IYXYIII": -0.017077322510000516, "ZYXYIII": 0.054387801890832255, "IXXXIII": -0.009486877180517111, "IYXYIZZ": -0.009486876974444997, "ZXXXZZZ": -0.0019770194723185415, "ZYXYZII": -0.0019770194723185415, "ZXXXIIZ": 0.007010491990455642, "ZYXYIZI": 0.007010491990455642, "ZXXXIZI": 0.0018608146429487194, "ZYXYIIZ": 0.0018608146429487194, "XYXYIZZ": 0.020538304925244003, "YXXYIZZ": 0.0178000974341967, "YYXXIII": 0.0027382074910472943, "IZYYIZZ": -0.0037664255836117916, "IIXXIII": 0.0037664255836117916, "IIYYZZZ": 0.0037664255836117916, "IZXXZII": -0.0037664255836117916, "IIZXIZZ": -0.0037664255836117903, "IIIXIII": -0.0037664255836117903, "IZZXZZZ": 0.0037664255836117903, "IZIXZII": 0.0037664255836117903, "XZIZIZZ": -0.011524197217228391, "XZZZIII": 0.012747521245665442, "XIZIIII": 0.012747521245665439, "XIIIIII": -0.004237204441517417, "XIIZZZZ": -0.012349065533567469, "XZIIZII": -0.010103593637476952, "YXXYIII": 0.002738207484129195, "YYXXIZZ": 0.017800097606027115, "XXXXIZZ": -0.020538305090156316, "IZIZXII": -0.017077322510000516, "IIIIXZZ": 0.017077322510000516, "IZZIXZI": -0.024984978806042325, "IIZZXZI": -0.024984978806042356, "IZIZXZI": 0.05438780213458634, "IIIZXZI": 0.0019770194723185415, "ZZIZXZI": 0.007010491990455642, "IIZZXIZ": 0.024984978806042325, "IZZIXIZ": 0.024984978806042356, "IZIIXIZ": -0.0019770194723185415, "IIIIXIZ": -0.05438780213458634, "ZIIIXIZ": -0.007010491990455642, "ZZIZXIZ": 0.001860814580931335, "ZIIIXZI": -0.001860814580931335, "IZIZXZZ": -0.00948687687474566, "IIIIXII": 0.00948687687474566, "XZIIXZI": -0.0180184142310067, "XIIZXIZ": 0.0180184142310067, "ZXZIXZI": -0.004107345992568753, "ZXIIXZI": -0.004107345992568753, "ZYZIYZI": -0.004107345992568753, "ZYIIYZI": -0.004107345992568753, "ZYYZXZI": -0.0041073459925687495, "ZXXIXZI": 0.0041073459925687495, "ZXYZYZI": 0.0041073459925687495, "ZYXIYZI": 0.0041073459925687495, "ZYXYXIZ": -0.04079455285260321, "ZXXXXZI": -0.04079455285260321, "IZXXXIZ": 0.0034590069082038356, "IIYYXZI": -0.0034590069082038356, "IIYXYIZ": 0.0034590069082038356, "IZXYYZI": 0.0034590069082038356, "IZIXXIZ": -0.0034590069082038335, "IZZXXZI": -0.0034590069082038335, "IZZYYIZ": -0.0034590069082038335, "IZIYYZI": -0.0034590069082038335, "XZIIXIZ": 0.018018414194142858, "XIIZXZI": -0.018018414194142858, "ZYXYIXI": 0.015280206739959402, "ZXXXZXZ": 0.015280206739959402, "XXXYIYZ": -0.024087814500456158, "YYXYIYZ": 0.024087814500456158, "XYXXZYI": 0.024087814500456158, "YXXXZYI": 0.024087814500456158, "IZXXIXI": -0.011884954788767065, "IIYXIYI": -0.011884954788767065, "XZYXIYZ": 0.012761206642433584, "YIXXIYZ": -0.012761206642433584, "YZYXIXZ": 0.012761206642433584, "XIXXIXZ": 0.012761206642433584, "IZIXIXI": 0.011884954788767058, "IZZYIYI": 0.011884954788767058, "XIZYIYZ": -0.012761206642433581, "YIIXIYZ": 0.012761206642433581, "YIZYIXZ": -0.012761206642433581, "XIIXIXZ": -0.012761206642433581, "IZIIIXI": 0.02387326271381183, "IIIZZXZ": -0.02387326271381183, "XIIZIXI": 0.020804601059573876, "YIIIIYZ": -0.020804601059573876, "YZIZZYI": 0.020804601059573876, "XZIIZXZ": -0.020804601059573876, "IXXYIYZ": 0.01528020671001366, "IYXXZYI": -0.01528020671001366, "ZIYXIYZ": -0.01188495497878029, "ZZXXIXZ": -0.01188495497878029, "ZZZYIYZ": 0.011884954978780284, "ZZIXIXZ": 0.011884954978780284, "ZZIZIXI": 0.02387326275079586, "ZIIIZXZ": -0.02387326275079586, "ZXXXXXI": 0.01434079826938994, "ZXXXYYI": 0.01434079826938994, "XYXXXYZ": 0.035379268193091, "YXXXXYZ": 0.035379268193091, "XYXXYXZ": -0.035379268193091, "YXXXYXZ": -0.035379268193091, "IIIZXXI": -0.03581851166520341, "IIIZYYI": -0.03581851166520341, "XZIIXXI": -0.024087814500456158, "YZIZXYZ": 0.024087814500456158, "XZIIYYI": -0.024087814500456158, "YZIZYXZ": -0.024087814500456158, "IYXXXYZ": -0.014340798078994367, "IYXXYXZ": 0.014340798078994367, "ZIIIXXI": -0.03581851180016998, "ZIIIYYI": -0.03581851180016998, "ZXXXIIX": 0.011347691761448446, "ZYXYZZX": 0.011347691761448446, "XYXXIZY": 0.035818511800169976, "YXXXIZY": 0.035818511800169976, "XXXYZIY": -0.035818511800169976, "YYXYZIY": 0.035818511800169976, "IIYXZZY": 0.012480339185373685, "IZXXZZX": 0.012480339185373685, "XIXXZIX": -0.01188495497878029, "YZYXZIX": -0.01188495497878029, "YIXXZIY": 0.01188495497878029, "XZYXZIY": -0.01188495497878029, "IZZYZZY": -0.01248033918537368, "IZIXZZX": -0.01248033918537368, "XIIXZIX": 0.011884954978780284, "YIZYZIX": 0.011884954978780284, "YIIXZIY": -0.011884954978780284, "XIZYZIY": 0.011884954978780284, "IIIZIIX": -0.0413005584526722, "IZIIZZX": 0.0413005584526722, "XZIIIIX": -0.02387326275079586, "YZIZIZY": 0.02387326275079586, "YIIIZIY": -0.02387326275079586, "XIIZZZX": 0.02387326275079586, "IYXXIZY": -0.011347691517694379, "IXXYZIY": 0.011347691517694379, "ZZXXZIX": 0.01248033936445675, "ZIYXZIY": 0.01248033936445675, "ZZIXZIX": -0.012480339364456744, "ZZZYZIY": -0.012480339364456744, "ZIIIIIX": -0.04130055862587525, "ZZIZZZX": 0.04130055862587525, "ZXXXYIY": 0.014134138679374506, "ZXXXXIX": 0.014134138679374506, "XYXXYZX": -0.014340798078994367, "YXXXYZX": -0.014340798078994367, "XYXXXZY": 0.014340798078994367, "YXXXXZY": 0.014340798078994367, "IIIZYIY": -0.011347691555376332, "IIIZXIX": -0.011347691555376332, "YZIZYZX": -0.01528020671001366, "XZIIYIY": -0.01528020671001366, "YZIZXZY": 0.01528020671001366, "XZIIXIX": -0.01528020671001366, "IYXXYZX": 0.014134138761528078, "IYXXXZY": -0.014134138761528078, "ZIIIYIY": -0.011347691517694379, "ZIIIXIX": -0.011347691517694379, "IZIZIXX": -0.011524197217228391, "IIIIIYY": 0.004237204441517417, "IIIIZXX": -0.0179756868940055, "IIIZZXX": -0.012349065533567469, "IIZZZYY": 0.012747521245665442, "IZZIZYY": 0.012747521245665439, "IZIIZYY": 0.010103593637476952, "IIIIZYY": -0.0179756868940055, "ZIIIZYY": -0.002477766469141915, "ZIIIZXX": -0.002477766469141915, "IZIZIYY": -0.011524197217228391, "IIIIIXX": 0.004237204441517417, "IIIZZYY": -0.012349065533567469, "IIZZZXX": 0.012747521245665442, "IZZIZXX": 0.012747521245665439, "IZIIZXX": 0.010103593637476952, "XZIIZXX": 0.038422334900404406, "XZIIZYY": 0.038422334900404406, "ZYXYZYY": -0.018018414194142858, "ZXXXZXX": 0.018018414194142858, "ZYXYZXX": -0.018018414194142858, "ZXXXZYY": 0.018018414194142858, "IIIIXXX": 0.020538305090156316, "IIIIYYX": 0.017800097606027115, "IZIZYXY": 0.002738207484129195, "IIIIYXY": 0.002738207484129195, "IZIZYYX": 0.017800097606027115, "IZIZXXX": 0.020538305090156316}, {"IIIIIIII": -14.111558395246123, "IZIIIIII": 0.6442238034340809, "ZIIIIIII": -0.39310661923831697, "ZZIIIIII": -0.07474728813601236, "IZZIIIII": -0.5737823630184882, "IIZIIIII": -0.19261772035037628, "ZZZIIIII": 0.17211774732674823, "IIZZIIII": -0.573782363018487, "IZZZIIII": -0.19261772035037616, "ZIZZIIII": 0.17211774732674823, "IZIZIIII": 0.3892355930337424, "IIIZIIZZ": 0.13704605374276918, "IZIZIIZZ": 0.18545819072150996, "ZIIZIIZZ": -0.08211206147148294, "IZZZIIZZ": -0.1763682089212282, "IIZIIIZZ": -0.17636820892122812, "ZIIIIIZZ": -0.11669842680707744, "ZIIIXIZZ": 0.017778505686151323, "ZIIIZIZZ": -0.11421086159558656, "ZZIIXIZZ": 0.0041025632044483186, "ZZIIZIZZ": -0.09421549508571256, "IIIIXIZZ": -0.0007224645258684238, "IIIIZIZZ": 0.080955904285223, "ZZZIXIZZ": -0.00796037060336521, "ZZZIZIZZ": 0.17362546510845264, "ZIZZXIZZ": -0.007960370603365201, "ZIZZZIZZ": 0.1736254651084526, "IIIZXIZZ": 0.004449788261130981, "IIIZZIZZ": 0.1148131223928181, "ZIIZXIII": 0.004449779989116609, "ZIIZZIII": -0.06283138018622722, "IIZZXIII": -0.007960391756394108, "IIZZZIII": -0.2806434867005416, "IZZIXIII": -0.007960391756394116, "IZZIZIII": -0.28064348670054173, "ZIIIXIII": -0.0007224735947421598, "ZIIIZIII": -0.11380144154108666, "IZIIXIII": 0.004102574121341931, "IZIIZIII": 0.14022874644640448, "IIIIXIII": 0.017778434169616997, "IIIIZIII": -1.65005432065258, "IIIIIZII": -0.6387513678456028, "IZIIIZII": -0.23372716060087878, "ZIIIIZII": 0.11012655632910337, "IZZIIZII": 0.19261772035037628, "IIZZIZII": 0.19261772035037616, "IIIZIZZZ": -0.22625274357411318, "IZIZIZZZ": -0.13548102720600627, "ZZIZIZZZ": 0.1029166625310568, "IIZZIZZZ": 0.1763682089212282, "IZZIIZZZ": 0.17636820892122812, "ZIIIXZZZ": -0.0023382851718433775, "ZIIIZZZZ": 0.10834963376508708, "IZIZXZZZ": -0.0007301912182358589, "IZIZZZZZ": -0.11637814910278425, "ZZIZXZII": -0.0007301809501859697, "ZZIZZZII": 0.10413193863889941, "IIIIXZII": -0.0023382970017169157, "IIIIZZII": -0.14570118211703578, "IIIIIIZI": -0.38743141760245714, "IZIIIIZI": -0.11012655632910337, "ZIIIIIZI": 0.1037249358334726, "IZZIIIZI": 0.17211774732674823, "IIZZIIZI": 0.17211774732674823, "IIIZIIIZ": -0.1029166625310568, "IIIIIIIZ": -0.10732951161053414, "ZIIIXIIZ": -0.0016225104567621064, "ZIIIZIIZ": 0.10016707175638051, "IIIIXIZI": -0.001622520684469353, "IIIIZIZI": -0.11947664313503577, "IIIIIZZI": 0.07474728813601236, "IZIZIZIZ": 0.08211206147148294, "IZIIIIIZ": -0.10834963365620474, "ZIIIIIIZ": 0.10016707168082822, "IZZIIIIZ": 0.1736254647377779, "IIZZIIIZ": 0.17362546473777785, "IIIZIIZI": -0.10413193860489843, "ZIIIXIZI": -0.0017481128115155865, "ZIIIZIZI": 0.10077071556859814, "IIIIXIIZ": -0.0017481232583938335, "IIIIZIIZ": -0.12357977588287203, "IIIIIZIZ": 0.09421549489467665, "IZIZIZZI": 0.0628313799790232, "IIIIIIZZ": 0.08095590425158135, "YIIIYIZZ": 0.006337222488109826, "YZIIYIZZ": 0.019541050403887858, "YIZIYIZZ": -0.006321726138000913, "YZZZYIZZ": -0.0063217261380009125, "YZIZYIII": 0.0002901458254998347, "YZIIYIII": -4.350248179144345e-05, "XZIIZIII": -0.020234760648565175, "XZIIXIII": 4.350153956002922e-05, "XZIZZIII": 0.011524197230739016, "XZIZXIII": -0.00029014528887571356, "XZZZZIZZ": -0.01274752154003654, "XZZZXIZZ": 0.006321725544412715, "XIZIZIZZ": -0.012747521540036536, "XIZIXIZZ": 0.006321725544412716, "XZIIZIZZ": -0.002259072763892273, "XZIIXIZZ": -0.01954105050908158, "XIIIZIZZ": 0.00423720473661011, "XIIIXIZZ": -0.0063372222908044396, "YZIIYZZZ": -0.0022484083082104805, "YIIZYZII": -0.0010843907039831022, "XIIZZZII": 0.012349065483072814, "XIIZXZII": 0.0010843912790172061, "XZIIZZZZ": 0.010103593532779833, "XZIIXZZZ": 0.002248408778684208, "YZIIYIIZ": -0.0014638886478572292, "XZIIZIIZ": 0.009163179592559864, "XZIIXIIZ": 0.001463889074540591, "YZIIYIZI": -0.0017338896651766097, "XZIIZIZI": 0.006685413189558226, "XZIIXIZI": 0.0017338899764828056, "ZXIZIIII": -0.0034590069082038356, "ZXZZIIII": -0.0034590069082038356, "ZXIIIZZZ": 0.0034590069082038356, "ZXZIIZZZ": 0.0034590069082038356, "ZXXZIIII": 0.0034590069082038335, "ZYYIIIII": -0.0034590069082038335, "ZXXIIZZZ": -0.0034590069082038335, "ZYYZIZZZ": 0.0034590069082038335, "IZXZIIII": 0.012124689610585566, "IIXIIIII": -0.012124689610585566, "ZXYYIIZZ": 0.024984978806042325, "ZYYXIIZZ": 0.024984978806042356, "IXXXIIZZ": -0.017077322510000516, "ZXXXIIZZ": 0.022964408171264026, "ZYYXIIII": -0.024984978806042325, "ZXYYIIII": -0.024984978806042356, "IYXYIIII": -0.017077322510000516, "ZYXYIIII": 0.022964408171264026, "ZYXYXIII": 0.00656655428545233, "ZYXYZIII": 0.031423393719568225, "IXXXXIII": 0.0065665523804660005, "IXXXZIII": -0.009486877180517111, "ZXXXXIZZ": 0.002141081028742545, "ZXXXZIZZ": 0.03142339392564034, "IYXYXIZZ": 0.002141079123756216, "IYXYZIZZ": -0.009486876974444997, "ZXXXIZZZ": -0.0019770194723185415, "ZYXYIZII": -0.0019770194723185415, "ZXXXIIIZ": 0.007010491990455642, "ZYXYIIZI": 0.007010491990455642, "ZXXXIIZI": 0.0018608146429487194, "ZYXYIIIZ": 0.0018608146429487194, "YXXXYIII": -0.0035415511195059915, "XYXXYIII": -0.0036901198734089094, "XXXYYIZZ": 0.00014856875390291884, "XYXYZIZZ": 0.020538304925244003, "XYXYXIZZ": 0.0035415520758719453, "YXXYZIZZ": 0.0178000974341967, "YXXYXIZZ": 0.003690120702270261, "YYXXZIII": 0.0027382074910472943, "YYXXXIII": -0.00014856862639831632, "IZYYIIZZ": -0.0037664255836117916, "IIXXIIII": 0.0037664255836117916, "IIYYIZZZ": 0.0037664255836117916, "IZXXIZII": -0.0037664255836117916, "IIZXIIZZ": -0.0037664255836117903, "IIIXIIII": -0.0037664255836117903, "IZZXIZZZ": 0.0037664255836117903, "IZIXIZII": 0.0037664255836117903, "XZIIIIZZ": 0.020234760646539503, "XZIZIIZZ": -0.011524197217228391, "XZZZIIII": 0.012747521245665442, "XIZIIIII": 0.012747521245665439, "XZIIIIII": 0.0022590736738210826, "XIIIIIII": -0.004237204441517417, "XIIZIZZZ": -0.012349065533567469, "XZIIIZII": -0.010103593637476952, "XZIIIIZI": -0.009163179660725834, "XZIIIIIZ": -0.006685413270296788, "IYXXYIII": 0.004425473256709788, "ZXXYYIII": -0.004425473256709788, "YXXYIIII": 0.002738207484129195, "YYXXIIZZ": 0.017800097606027115, "XXXXIIZZ": -0.020538305090156316, "IZIZIXII": -0.017077322510000516, "IIIIIXZZ": 0.017077322510000516, "IZZIIXZI": -0.024984978806042325, "IIZZIXZI": -0.024984978806042356, "IZIZIXZI": 0.020072494764278172, "IIIZIXZI": 0.0019770194723185415, "ZZIZIXZI": 0.007010491990455642, "IIZZIXIZ": 0.024984978806042325, "IZZIIXIZ": 0.024984978806042356, "IZIIIXIZ": -0.0019770194723185415, "IIIIIXIZ": -0.020072494764278172, "ZIIIIXIZ": -0.007010491990455642, "IIIIXXIZ": -0.001331847326937019, "IIIIZXIZ": -0.03431530737030817, "ZZIZXXIZ": 0.0013318458156939077, "ZZIZZXIZ": 0.001860814580931335, "IZIZXXZI": 0.001331847326937019, "IZIZZXZI": 0.03431530737030817, "ZIIIXXZI": -0.0013318458156939077, "ZIIIZXZI": -0.001860814580931335, "IZIZIXZZ": -0.00948687687474566, "IIIIIXII": 0.00948687687474566, "YIIZYXIZ": 0.0007916647789067046, "YZIIYXZI": -0.0007916647789067046, "XZIIZXZI": -0.0180184142310067, "XZIIXXZI": 0.0007916639398794386, "XIIZZXIZ": 0.0180184142310067, "XIIZXXIZ": -0.0007916639398794386, "ZXZIIXZI": -0.004107345992568753, "ZXIIIXZI": -0.004107345992568753, "ZYZIIYZI": -0.004107345992568753, "ZYIIIYZI": -0.004107345992568753, "ZYYZIXZI": -0.0041073459925687495, "ZXXIIXZI": 0.0041073459925687495, "ZXYZIYZI": 0.0041073459925687495, "ZYXIIYZI": 0.0041073459925687495, "ZYXYIXIZ": -0.04079455285260321, "ZXXXIXZI": -0.04079455285260321, "IZXXIXIZ": 0.0034590069082038356, "IIYYIXZI": -0.0034590069082038356, "IIYXIYIZ": 0.0034590069082038356, "IZXYIYZI": 0.0034590069082038356, "IZIXIXIZ": -0.0034590069082038335, "IZZXIXZI": -0.0034590069082038335, "IZZYIYIZ": -0.0034590069082038335, "IZIYIYZI": -0.0034590069082038335, "XZIIIXIZ": 0.018018414194142858, "XIIZIXZI": -0.018018414194142858, "ZXXYYIXI": 0.0006430960250037857, "ZYXYZIXI": 0.015280206739959402, "ZYXYXIXI": -0.0006430953134811221, "ZYXXYZXZ": -0.0006430960250037857, "ZXXXZZXZ": 0.015280206739959402, "ZXXXXZXZ": -0.0006430953134811221, "XXXYIIYZ": -0.024087814500456158, "YYXYIIYZ": 0.024087814500456158, "XYXXIZYI": 0.024087814500456158, "YXXXIZYI": 0.024087814500456158, "IIYXYIXI": 0.004080602487693389, "IZXXZIXI": -0.011884954788767065, "IZXXXIXI": -0.004080603041116187, "IZXXYIYI": -0.004080602487693389, "IIYXZIYI": -0.011884954788767065, "IIYXXIYI": -0.004080603041116187, "XZYXIIYZ": 0.012761206642433584, "YIXXIIYZ": -0.012761206642433584, "YZYXIIXZ": 0.012761206642433584, "XIXXIIXZ": 0.012761206642433584, "IZZYYIXI": -0.004080602487693388, "IZIXZIXI": 0.011884954788767058, "IZIXXIXI": 0.004080603041116186, "IZIXYIYI": 0.004080602487693388, "IZZYZIYI": 0.011884954788767058, "IZZYXIYI": 0.004080603041116186, "XIZYIIYZ": -0.012761206642433581, "YIIXIIYZ": 0.012761206642433581, "YIZYIIXZ": -0.012761206642433581, "XIIXIIXZ": -0.012761206642433581, "IZIZYIYZ": 0.0007942448784832677, "IZIIZIXI": 0.02387326271381183, "IZIIXIXI": 0.0007942459901414928, "IIIIYZYI": -0.0007942448784832677, "IIIZZZXZ": -0.02387326271381183, "IIIZXZXZ": -0.0007942459901414928, "XIIZIIXI": 0.020804601059573876, "YIIIIIYZ": -0.020804601059573876, "YZIZIZYI": 0.020804601059573876, "XZIIIZXZ": -0.020804601059573876, "IXXYIIYZ": 0.01528020671001366, "IYXXIZYI": -0.01528020671001366, "ZIYXIIYZ": -0.01188495497878029, "ZZXXIIXZ": -0.01188495497878029, "ZZZYIIYZ": 0.011884954978780284, "ZZIXIIXZ": 0.011884954978780284, "ZZIZIIXI": 0.02387326275079586, "ZIIIIZXZ": -0.02387326275079586, "ZYXXYXXI": -0.004088814179899344, "ZXXXZXXI": 0.01434079826938994, "ZXXXXXXI": -0.00408881351212023, "ZYXXYYYI": -0.004088814179899344, "ZXXXZYYI": 0.01434079826938994, "ZXXXXYYI": -0.00408881351212023, "XYXXIXYZ": 0.035379268193091, "YXXXIXYZ": 0.035379268193091, "XYXXIYXZ": -0.035379268193091, "YXXXIYXZ": -0.035379268193091, "IIIIYXYZ": -0.0028984550945022045, "IIIZZXXI": -0.03581851166520341, "IIIZXXXI": -0.002898456762390822, "IIIIYYXZ": 0.0028984550945022045, "IIIZZYYI": -0.03581851166520341, "IIIZXYYI": -0.002898456762390822, "XZIIIXXI": -0.024087814500456158, "YZIZIXYZ": 0.024087814500456158, "XZIIIYYI": -0.024087814500456158, "YZIZIYXZ": -0.024087814500456158, "IYXXIXYZ": -0.014340798078994367, "IYXXIYXZ": 0.014340798078994367, "ZIIIIXXI": -0.03581851180016998, "ZIIIIYYI": -0.03581851180016998, "ZYXXYIIX": -0.005234707093177233, "ZXXXZIIX": 0.011347691761448446, "ZXXXXIIX": -0.005234706564772092, "ZXXYYZZX": 0.005234707093177233, "ZYXYZZZX": 0.011347691761448446, "ZYXYXZZX": -0.005234706564772092, "XYXXIIZY": 0.035818511800169976, "YXXXIIZY": 0.035818511800169976, "XXXYIZIY": -0.035818511800169976, "YYXYIZIY": 0.035818511800169976, "IZXXYZZY": 0.003845873311725996, "IIYXZZZY": 0.012480339185373685, "IIYXXZZY": 0.0038458738928728612, "IIYXYZZX": -0.003845873311725996, "IZXXZZZX": 0.012480339185373685, "IZXXXZZX": 0.0038458738928728612, "XIXXIZIX": -0.01188495497878029, "YZYXIZIX": -0.01188495497878029, "YIXXIZIY": 0.01188495497878029, "XZYXIZIY": -0.01188495497878029, "IZIXYZZY": -0.003845873311725994, "IZZYZZZY": -0.01248033918537368, "IZZYXZZY": -0.0038458738928728595, "IZZYYZZX": 0.003845873311725994, "IZIXZZZX": -0.01248033918537368, "IZIXXZZX": -0.0038458738928728595, "XIIXIZIX": 0.011884954978780284, "YIZYIZIX": 0.011884954978780284, "YIIXIZIY": -0.011884954978780284, "XIZYIZIY": 0.011884954978780284, "IIIIYIZY": -0.003719597115770571, "IIIZZIIX": -0.0413005584526722, "IIIZXIIX": -0.0037195990389306396, "IZIZYZIY": 0.003719597115770571, "IZIIZZZX": 0.0413005584526722, "IZIIXZZX": 0.0037195990389306396, "XZIIIIIX": -0.02387326275079586, "YZIZIIZY": 0.02387326275079586, "YIIIIZIY": -0.02387326275079586, "XIIZIZZX": 0.02387326275079586, "IYXXIIZY": -0.011347691517694379, "IXXYIZIY": 0.011347691517694379, "ZZXXIZIX": 0.01248033936445675, "ZIYXIZIY": 0.01248033936445675, "ZZIXIZIX": -0.012480339364456744, "ZZZYIZIY": -0.012480339364456744, "ZIIIIIIX": -0.04130055862587525, "ZZIZIZZX": 0.04130055862587525, "ZYXXYYIY": 0.0017642773744489236, "ZXXXZYIY": 0.014134138679374506, "ZXXXXYIY": 0.0017642780326049426, "ZYXXYXIX": 0.0017642773744489236, "ZXXXZXIX": 0.014134138679374506, "ZXXXXXIX": 0.0017642780326049426, "XYXXIYZX": -0.014340798078994367, "YXXXIYZX": -0.014340798078994367, "XYXXIXZY": 0.014340798078994367, "YXXXIXZY": 0.014340798078994367, "IIIIYYZX": -0.0008092338364674439, "IIIZZYIY": -0.011347691555376332, "IIIZXYIY": 0.0008092333080623083, "IIIIYXZY": 0.0008092338364674439, "IIIZZXIX": -0.011347691555376332, "IIIZXXIX": 0.0008092333080623083, "YZIZIYZX": -0.01528020671001366, "XZIIIYIY": -0.01528020671001366, "YZIZIXZY": 0.01528020671001366, "XZIIIXIX": -0.01528020671001366, "IYXXIYZX": 0.014134138761528078, "IYXXIXZY": -0.014134138761528078, "ZIIIIYIY": -0.011347691517694379, "ZIIIIXIX": -0.011347691517694379, "IZIZIIXX": -0.011524197217228391, "IIIIIIYY": 0.004237204441517417, "IIIIIZXX": 0.008469751676319453, "IIIZIZXX": -0.012349065533567469, "IIZZIZYY": 0.012747521245665442, "IZZIIZYY": 0.012747521245665439, "IZIIIZYY": 0.010103593637476952, "IIIIIZYY": 0.008469751676319453, "ZIIIIZYY": -0.009163179660725834, "IIIIXZYY": -0.001690388414816733, "IIIIZZYY": -0.026445438570324952, "ZIIIXZXX": 0.0016903874946913615, "ZIIIZZXX": 0.006685413191583919, "IZIZIIYY": -0.011524197217228391, "IIIIIIXX": 0.004237204441517417, "IIIZIZYY": -0.012349065533567469, "IIZZIZXX": 0.012747521245665442, "IZZIIZXX": 0.012747521245665439, "IZIIIZXX": 0.010103593637476952, "ZIIIIZXX": -0.009163179660725834, "IIIIXZXX": -0.001690388414816733, "IIIIZZXX": -0.026445438570324952, "ZIIIXZYY": 0.0016903874946913615, "ZIIIZZYY": 0.006685413191583919, "YZIIYZXX": 0.000900046825461491, "XZIIZZXX": 0.019211167471157527, "XZIIXZXX": -0.0009000459308936831, "YZIIYZYY": 0.000900046825461491, "XZIIZZYY": 0.019211167471157527, "XZIIXZYY": -0.0009000459308936831, "ZYXYIZYY": -0.018018414194142858, "ZXXXIZXX": 0.018018414194142858, "ZYXYIZXX": -0.018018414194142858, "ZXXXIZYY": 0.018018414194142858, "XZIIIZYY": 0.01921116742924688, "XZIIIZXX": 0.01921116742924688, "IIIIIXXX": 0.020538305090156316, "IIIIIYYX": 0.017800097606027115, "IZIZIYXY": 0.002738207484129195, "IIIIIYXY": 0.002738207484129195, "IZIZIYYX": 0.017800097606027115, "IZIZIXXX": 0.020538305090156316}, {"IIIIIIIII": -11.893640688248023, "ZIZIIIIII": -0.49852262120816254, "IZIIIIIII": -0.27362997602772865, "ZZZIIIIII": 0.07474728813601236, "IIZZIIIII": -0.29313887594727117, "ZIIZIIIII": 0.19261772035037628, "IZZZIIIII": 0.17211774732674823, "IIIZZIIII": -0.29313887594727006, "ZIZZZIIII": 0.19261772035037616, "IZIZZIIII": 0.17211774732674823, "IIZIZIIII": 0.3892355930337424, "IIIIZIIZZ": 0.020667904605983705, "ZIZIZIIZZ": -0.18545819072150996, "IZIIZIIZZ": -0.08211206147148294, "IIZZZIIZZ": -0.1763682089212282, "IIIZIIIZZ": -0.17636820892122812, "ZZIIIIIZZ": 0.11669842680707744, "IZIIIXIZZ": 0.050479858950447064, "ZZIIIZIZZ": -0.009368912845948638, "ZZZIIXIZZ": 4.3871435171927944e-09, "IZZIIZIZZ": -0.09421549489467654, "IIIIIXIZZ": 3.769710819996692e-09, "ZIIIIZIZZ": -0.08095590425158126, "IZZZIXIZZ": 8.084867917909403e-09, "ZZZZIZIZZ": -0.1736254647377777, "IZIZZXIZZ": 8.084867917909402e-09, "ZZIZZZIZZ": -0.17362546473777765, "ZIIIZXIZZ": -5.346271832106138e-09, "IIIIZZIZZ": 0.11481312260002219, "IZIIZXIII": -2.925742540113999e-09, "ZZIIZZIII": 0.06283137997902313, "ZIIZZXIII": 1.3068160989052294e-08, "IIIZZZIII": -0.28064348707121656, "ZIZZIXIII": 1.30681609890523e-08, "IIZZIZIII": -0.28064348707121667, "ZZIIIXIII": 5.29916291592896e-09, "IZIIIZIII": -0.11380144157472839, "IIZIIXIII": 6.5297500949525755e-09, "ZIZIIZIII": -0.1402287466374405, "ZIIIIXIII": -0.050479755236869206, "IIIIIZIII": -2.217917709348691, "IIIIIIZII": -0.49852262120816215, "ZIZIIIZII": 0.23372716060087878, "IZIIIIZII": 0.11012655632910337, "IIZZIIZII": 0.19261772035037628, "IIIZZIZII": 0.19261772035037616, "IIIIZIZZZ": -0.22625274357411318, "ZIZIZIZZZ": 0.020667904605983955, "ZZZIZIZZZ": -0.1029166625310568, "ZIIZZIZZZ": -0.1763682089212282, "ZIZZIIZZZ": -0.17636820892122812, "IZIIIXZZZ": 5.0452995382173674e-09, "ZZIIIZZZZ": -0.10834963365620462, "IIZIZXZZZ": -5.419147276136557e-09, "ZIZIZZZZZ": 0.11637814913678535, "ZZZIZXZII": -4.8489026130351584e-09, "IZZIZZZII": 0.10413193860489832, "ZIIIIXZII": 6.784573999896068e-09, "IIIIIZZII": -0.14570118222591824, "IIIIIIIZI": -0.2736299760277286, "ZIZIIIIZI": 0.11012655632910337, "IZIIIIIZI": 0.1037249358334726, "IIZZIIIZI": 0.17211774732674823, "IIIZZIIZI": 0.17211774732674823, "IIIIZIIIZ": -0.1029166625310568, "ZIIIIIIIZ": 0.11669842680707744, "IZIIIXIIZ": 4.664278626907272e-09, "ZZIIIZIIZ": -0.10016707168082811, "ZIIIIXIZI": 5.563428619711099e-09, "IIIIIZIZI": -0.11947664321058817, "IIIIIIZZI": 0.07474728813601236, "ZIZIZIZIZ": -0.08211206147148294, "IIIIIIIIZ": 0.009368915196543306, "ZIZIIIIIZ": 0.10834963365620474, "IZIIIIIIZ": 0.10016707168082822, "IIZZIIIIZ": 0.1736254647377779, "IIIZZIIIZ": 0.17362546473777785, "IIIIZIIZI": -0.10413193860489843, "ZIIIIIIZI": 0.11380144157472852, "IZIIIXIZI": 4.692387294327272e-09, "ZZIIIZIZI": -0.10077071548719707, "ZIIIIXIIZ": 5.754490952723663e-09, "IIIIIZIIZ": -0.1235797759642731, "IIIIIIZIZ": 0.09421549489467665, "ZIZIZIZZI": -0.0628313799790232, "IIIIIIIZZ": 0.08095590425158135, "ZIIIZIIZZ": -0.11637814913678547, "ZIIZZIIII": 0.2806434870712169, "ZIZZIIIII": 0.280643487071217, "IIZIIIIII": 0.1457011822259184, "ZIIIIIIII": 2.2179177069980995, "ZZIIIIIII": 0.1194766432105883, "IIIIIXIII": -0.03270132106725221, "ZIIIIZIII": -0.5678633886961109, "ZZIIIXIZZ": 0.03270135326429574, "IZIIIZIZZ": -0.1235797744415352, "IIZIZIZZZ": -0.11481312260002231, "ZIIIIIZII": 0.14022874663744067, "XIIIZIZZI": -1.3466191702250235e-10, "YIIIZYZZI": -0.0028919134069858568, "XIZIZXZZI": 0.00289191340698586, "XIZIIIIIZ": -1.3466191702250235e-10, "YIZIIYIIZ": -0.0028919134069858568, "XIIIIXIIZ": 0.00289191340698586, "IYIIIYIZZ": 0.006337222488109826, "ZYZIIYIZZ": 0.02476105980376201, "ZYIZIYIZZ": 0.006321726138000913, "ZYZZZYIZZ": 0.0063217261380009125, "ZYZIZYIII": -0.0002901458254998347, "IYZIIYIII": -4.350248179144345e-05, "ZXZIIZIII": 2.0256926016944604e-12, "IXZIIXIII": 4.35024817914434e-05, "IXZIZZIII": 1.3510637276863398e-11, "ZXZIZXIII": 0.00029014582549983435, "IXZZZZIZZ": -2.9437111034446186e-10, "ZXZZZXIZZ": -0.006321726138000906, "IXIZIZIZZ": -2.943711103444619e-10, "ZXIZIXIZZ": -0.0063217261380009064, "IXZIIZIZZ": 0.02644543749603933, "ZXZIIXIZZ": -0.02476106103519355, "ZXIIIZIZZ": -2.950926977223817e-10, "IXIIIXIZZ": -0.006337222488109819, "ZYZIIYZZZ": 0.0022484083082104805, "IYIIZYZII": -0.0010843907039831022, "ZXIIZZZII": 5.049464159161784e-11, "IXIIZXZII": 0.001084390703983101, "IXZIIZZZZ": -1.0469710894577457e-10, "ZXZIIXZZZ": -0.002248408308210478, "ZYZIIYIIZ": 0.0014638886478572292, "IXZIIZIIZ": -6.816595930975511e-11, "ZXZIIXIIZ": -0.0014638886478572277, "ZYZIIYIZI": 0.0017338896651766097, "IXZIIZIZI": -8.073855380806313e-11, "ZXZIIXIZI": -0.0017338896651766078, "IYZIIYIZZ": 0.04430211020764987, "ZXZIIZIZZ": 0.028704510259931603, "IXZIIXIZZ": -0.04430211154427513, "XYIIZYZIZ": -1.3496653063208872e-10, "YYIIZIZIZ": -0.0028984550945022015, "YXZIZYZIZ": 1.3496653063208872e-10, "XXZIZIZIZ": -0.0028984550945022015, "XYZIIYIZI": -1.3496653063208872e-10, "YYZIIIIZI": -0.0028984550945022015, "YXIIIYIZI": 1.3496653063208872e-10, "XXIIIIIZI": -0.0028984550945022015, "XZXZIIZZI": 1.8355938487844295e-10, "YZXZIYZZI": 0.003942004226921422, "YZYIIXZZI": 0.003942004226921426, "YZYIIIZZI": 1.8355938487844295e-10, "XZYIIYZZI": -0.003942004226921422, "XZXZIXZZI": 0.003942004226921426, "ZZXIZIIII": 0.0034590069082038356, "IZXZZIIII": -0.0034590069082038356, "ZZXIIIZZZ": -0.0034590069082038356, "IZXZIIZZZ": 0.0034590069082038356, "YYYZIYZIZ": -1.900132114164201e-10, "XYYZIIZIZ": 0.004080602487693385, "YXXIIYZIZ": -1.900132114164201e-10, "XXXIIIZIZ": 0.004080602487693385, "XYXIIYZIZ": -1.900132114164201e-10, "YYXIIIZIZ": -0.004080602487693385, "XXYZIYZIZ": 1.900132114164201e-10, "YXYZIIZIZ": 0.004080602487693385, "XZYYZIZZI": 1.8355938487844277e-10, "YZYYZYZZI": 0.003942004226921418, "YZYXIXZZI": -0.0039420042269214224, "YZYXIIZZI": -1.8355938487844277e-10, "XZYXIYZZI": 0.003942004226921418, "XZYYZXZZI": 0.0039420042269214224, "ZZXXZIIII": -0.0034590069082038335, "IZYYIIIII": -0.0034590069082038335, "ZZXXIIZZZ": 0.0034590069082038335, "IZYYZIZZZ": 0.0034590069082038335, "YYXYZYZIZ": 1.9001321141642e-10, "XYXYZIZIZ": -0.004080602487693383, "YXXXIYZIZ": 1.9001321141642e-10, "XXXXIIZIZ": -0.004080602487693383, "XYXXIYZIZ": 1.9001321141642e-10, "YYXXIIZIZ": 0.004080602487693383, "XXXYZYZIZ": -1.9001321141642e-10, "YXXYZIZIZ": -0.004080602487693383, "IIZXZIIII": 0.012124689610585566, "IIIXIIIII": -0.012124689610585566, "XZYXYIZIZ": 7.287544403041876e-11, "YZYXYYZIZ": 0.0015650265367631638, "YZYXXXZZI": 0.0015650265367631656, "XZXXXIIZI": -7.287544403041876e-11, "YZXXXYIZI": -0.0015650265367631638, "YZXXYXIIZ": 0.0015650265367631656, "ZZXYYIIZZ": -0.024984978806042325, "ZZYYXIIZZ": -0.024984978806042356, "ZIXXXIIZZ": 0.017077322510000516, "ZZXXXIIZZ": 0.011350899261061562, "IZYYXIIII": -0.024984978806042325, "IZXYYIIII": -0.024984978806042356, "IIYXYIIII": -0.017077322510000516, "IZYXYIIII": -0.011350899261061562, "ZZYXYXIII": -1.4632300084033549e-09, "IZYXYZIII": 0.03142339402533969, "ZIXXXXIII": 4.4175632071957923e-10, "IIXXXZIII": -0.00948687687474565, "IZXXXXIZZ": 1.4632300084033549e-09, "ZZXXXZIZZ": -0.03142339402533969, "IIYXYXIZZ": -4.4175632071957923e-10, "ZIYXYZIZZ": 0.00948687687474565, "ZZXXXIZZZ": 0.0019770194723185415, "IZYXYIZII": -0.0019770194723185415, "ZZXXXIIIZ": -0.007010491990455642, "IZYXYIIZI": 0.007010491990455642, "ZZXXXIIZI": -0.0018608146429487194, "IZYXYIIIZ": 0.0018608146429487194, "ZZYXYIIII": -0.03431530743232559, "IZXXXIIZZ": 0.03431530743232559, "YYXXYYZZI": -3.6984004314754446e-11, "XYXXYIZZI": 0.0007942448784832669, "YXXXXYZIZ": 3.6984004314754446e-11, "XXXXXIZIZ": -0.0007942448784832669, "YYYXXYIIZ": -3.6984004314754446e-11, "XYYXXIIIZ": 0.0007942448784832669, "YXYXYYIZI": -3.6984004314754446e-11, "XXYXYIIZI": 0.0007942448784832669, "ZYXXXYIII": 0.0035415511195059915, "IXYXXYIII": -0.0036901198734089094, "ZXXXYYIZZ": -0.00014856875390291884, "ZXYXYZIZZ": 1.6491229019299542e-10, "IXYXYXIZZ": 0.0035415511195059876, "IYXXYZIZZ": -1.718303926375162e-10, "ZYXXYXIZZ": -0.0036901198734089055, "ZYYXXZIII": -6.918102444520828e-12, "IYYXXXIII": -0.00014856875390291868, "IIZYYIIZZ": -0.0037664255836117916, "IIIXXIIII": 0.0037664255836117916, "ZIIYYIZZZ": -0.0037664255836117916, "ZIZXXIZII": 0.0037664255836117916, "IIIZXIIZZ": -0.0037664255836117903, "IIIIXIIII": -0.0037664255836117903, "ZIZZXIZZZ": -0.0037664255836117903, "ZIZIXIZII": -0.0037664255836117903, "ZZZIIZIZZ": 1.9103601624571363e-10, "IZZIIXIZZ": 0.004102567591591836, "IIIIIZIZZ": 3.364172849562665e-11, "ZIIIIXIZZ": 0.0007224682955792438, "IZZZIZIZZ": 3.706749489085889e-10, "ZZZZIXIZZ": 0.007960378688233127, "IZIZZZIZZ": 3.706749489085885e-10, "ZZIZZXIZZ": 0.007960378688233119, "ZIIIZZIZZ": 2.0720409407882454e-10, "IIIIZXIZZ": 0.004449782914859149, "IZIIZZIII": -2.0720409407882454e-10, "ZZIIZXIII": -0.004449782914859149, "ZIIZZZIII": -3.706749489085885e-10, "IIIZZXIII": -0.007960378688233119, "ZIZZIZIII": -3.706749489085889e-10, "IIZZIXIII": -0.007960378688233127, "ZZIIIZIII": -3.364172849562665e-11, "IZIIIXIII": -0.0007224682955792438, "IIZIIZIII": -1.9103601624571363e-10, "ZIZIIXIII": -0.004102567591591836, "IZIIIZZZZ": 1.0888245907875081e-10, "ZZIIIXZZZ": 0.002338290217142916, "IIZIZZZZZ": 3.4001093964414545e-11, "ZIZIZXZZZ": 0.0007301857990885828, "ZZZIZZZII": -3.4001093964414545e-11, "IZZIZXZII": -0.0007301857990885828, "ZIIIIZZII": -1.0888245907875081e-10, "IIIIIXZII": -0.002338290217142916, "IZIIIZIIZ": 7.5552399345549e-11, "ZZIIIXIIZ": 0.0016225151210407334, "ZIIIIZIZI": -7.5552399345549e-11, "IIIIIXIZI": -0.0016225151210407334, "IZIIIZIZI": 8.140107296694897e-11, "ZZIIIXIZI": 0.0017481175039028808, "ZIIIIZIIZ": -8.140107296694897e-11, "IIIIIXIIZ": -0.0017481175039028808, "XIZIZZZZI": 0.0008092338364674439, "YZIIZYZIZ": -3.768196498378522e-11, "XZIIZIZIZ": 0.0008092338364674431, "XIIIIZIIZ": 0.0008092338364674439, "YZZIIYIZI": -3.768196498378522e-11, "XZZIIIIZI": 0.0008092338364674431, "ZXZIIXIII": 9.422314141814214e-10, "IXZIIZIII": -0.020234760646539483, "IXZIZXIII": 5.366241207874971e-10, "ZXZIZZIII": -0.01152419721722838, "IXZZZXIZZ": -5.935881911538782e-10, "ZXZZZZIZZ": 0.012747521245665428, "IXIZIXIZZ": -5.935881911538781e-10, "ZXIZIZIZZ": 0.012747521245665425, "ZXIIIXIZZ": -1.9730537972978345e-10, "IXIIIZIZZ": 0.0042372044415174125, "ZXZIIIIZZ": -0.020234760646539503, "IXZIZIIZZ": -0.011524197217228391, "IXZZZIIII": 0.012747521245665442, "IXIZIIIII": 0.012747521245665439, "IXZIIIIII": 0.028704512322858925, "ZXIIIIIII": 0.004237204441517417, "ZXIIZXZII": -5.750341051601334e-10, "IXIIZZZII": 0.012349065533567455, "IXZIIXZZZ": 4.704737302134776e-10, "ZXZIIZZZZ": -0.010103593637476942, "ZXIIZIZZZ": 0.012349065533567469, "IXZIIIZII": -0.010103593637476952, "IXZIIXIIZ": 4.2668336339331376e-10, "ZXZIIZIIZ": -0.009163179660725823, "IXZIIIIZI": -0.009163179660725834, "IXZIIXIZI": 3.1130619778970585e-10, "ZXZIIZIZI": -0.00668541327029678, "IXZIIIIIZ": -0.006685413270296788, "ZXZIIIIII": 0.026445438649037842, "YZYIIZZZI": 0.003845873311725996, "YIXZIYZIZ": 1.7908304983532817e-10, "XIXZIIZIZ": -0.0038458733117259915, "XZXZIZZZI": 0.003845873311725996, "XIYIIYZIZ": -1.7908304983532817e-10, "YIYIIIZIZ": -0.0038458733117259915, "YZYXIZZZI": -0.003845873311725994, "YIYYZYZIZ": 1.790830498353281e-10, "XIYYZIZIZ": -0.0038458733117259897, "XZYYZZZZI": 0.003845873311725994, "XIYXIYZIZ": 1.790830498353281e-10, "YIYXIIZIZ": 0.0038458733117259897, "YZYXXZZZI": 0.003719597115770571, "YIYXYYZZI": 1.7320300011441002e-10, "XIYXYIZZI": -0.0037195971157705666, "YZXXYZIIZ": 0.003719597115770571, "YIXXXYIIZ": -1.7320300011441002e-10, "XIXXXIIIZ": 0.0037195971157705666, "ZZYXYZIII": 3.0577146228995146e-10, "IZYXYXIII": 0.006566552822222321, "ZIXXXZIII": 3.0577146228995146e-10, "IIXXXXIII": 0.006566552822222321, "IZXXXZIZZ": -9.969934718416507e-11, "ZZXXXXIZZ": -0.0021410795655125367, "IIYXYZIZZ": -9.969934718416507e-11, "ZIYXYXIZZ": -0.0021410795655125367, "ZIYXXYIII": -0.004425473256709788, "ZZXXYYIII": 0.004425473256709788, "ZXYXYXIZZ": -9.563659579683227e-10, "IXYXYZIZZ": 0.020538305090156292, "IYXXYXIZZ": 8.288613556080058e-10, "ZYXXYZIZZ": -0.017800097606027094, "ZYYXXXIII": -1.2750460236031665e-10, "IYYXXZIII": 0.002738207484129192, "IYXXYIIII": 0.002738207484129195, "ZYYXXIIZZ": -0.017800097606027115, "IXXXXIIZZ": -0.020538305090156316, "IIZIZIXII": -0.017077322510000516, "ZIIIIIXZZ": -0.017077322510000516, "IIZZIIXZI": -0.024984978806042325, "IIIZZIXZI": -0.024984978806042356, "IIZIZIXZI": -0.01135089926106155, "ZIIIZIXZI": -0.0019770194723185415, "IZZIZIXZI": 0.007010491990455642, "ZIIZZIXIZ": -0.024984978806042325, "ZIZZIIXIZ": -0.024984978806042356, "IIZIIIXIZ": -0.0019770194723185415, "ZIIIIIXIZ": -0.01135089926106155, "ZZIIIIXIZ": 0.007010491990455642, "IIIIIXXIZ": -1.5978919254258575e-09, "ZIIIIZXIZ": 0.034315307432325554, "IZZIZXXIZ": 8.664881404737132e-11, "ZZZIZZXIZ": -0.0018608146429487172, "ZIZIZXXZI": -1.5978919254258575e-09, "IIZIZZXZI": 0.034315307432325554, "ZZIIIXXZI": 8.664881404737132e-11, "IZIIIZXZI": -0.0018608146429487172, "IIIIIIXIZ": -0.031423394025339724, "ZIZIZIXZI": -0.031423394025339724, "IIZIZIXZZ": -0.00948687687474566, "ZIIIIIXII": -0.00948687687474566, "XIZIIIXII": -2.548239049434914e-10, "YIZIIYXII": -0.005472435588477695, "XIIIIXXII": 0.005472435588477701, "YIZIIIYII": -2.548239049434914e-10, "XIZIIYYII": 0.005472435588477695, "YIIIIXYII": 0.005472435588477701, "ZYIIZYXIZ": -0.0007916647789067046, "IYZIIYXZI": -0.0007916647789067046, "ZXZIIZXZI": 3.686386200542747e-11, "IXZIIXXZI": 0.0007916647789067038, "IXIIZZXIZ": 3.686386200542747e-11, "ZXIIZXXIZ": 0.0007916647789067038, "XYZIIYXZZ": -1.903955887766071e-10, "YYZIIIXZZ": -0.00408881417989934, "YXIIIYXZZ": 1.903955887766071e-10, "XXIIIIXZZ": -0.00408881417989934, "YYZIIYYZZ": -1.903955887766071e-10, "XYZIIIYZZ": 0.00408881417989934, "XXIIIYYZZ": -1.903955887766071e-10, "YXIIIIYZZ": -0.00408881417989934, "ZZXZIIXZI": 0.004107345992568753, "IZXIIIXZI": -0.004107345992568753, "IZYZIIYZI": -0.004107345992568753, "ZZYIIIYZI": 0.004107345992568753, "ZZYYZIXZI": 0.0041073459925687495, "IZXXIIXZI": 0.0041073459925687495, "IZXYZIYZI": 0.0041073459925687495, "ZZYXIIYZI": -0.0041073459925687495, "XZXXXIXZZ": -1.3466191702250235e-10, "YZXXXYXZZ": -0.0028919134069858568, "YZXXYXXII": 0.00289191340698586, "YZXXXIYZZ": -1.3466191702250235e-10, "XZXXXYYZZ": 0.0028919134069858568, "XZXXYXYII": -0.00289191340698586, "ZZYXYIXIZ": 0.04079455285260321, "IZXXXIXZI": -0.04079455285260321, "YYYXXYXII": -2.9945759560906635e-11, "XYYXXIXII": 0.000643096025003785, "YXYXYYXZZ": -2.9945759560906635e-11, "XXYXYIXZZ": 0.000643096025003785, "XXYXYYYZZ": 2.9945759560906635e-11, "YXYXYIYZZ": 0.000643096025003785, "XYYXXYYII": 2.9945759560906635e-11, "YYYXXIYII": 0.000643096025003785, "IIZXXIXIZ": 0.0034590069082038356, "IIIYYIXZI": -0.0034590069082038356, "IIIYXIYIZ": 0.0034590069082038356, "IIZXYIYZI": 0.0034590069082038356, "IIZIXIXIZ": -0.0034590069082038335, "IIZZXIXZI": -0.0034590069082038335, "IIZZYIYIZ": -0.0034590069082038335, "IIZIYIYZI": -0.0034590069082038335, "IIIIIZXIZ": 6.201738220037987e-11, "ZIIIIXXIZ": 0.0013318457290450937, "IZZIZZXIZ": -6.201738220037987e-11, "ZZZIZXXIZ": -0.0013318457290450937, "ZIZIZZXZI": 6.201738220037987e-11, "IIZIZXXZI": 0.0013318457290450937, "ZZIIIZXZI": -6.201738220037987e-11, "IZIIIXXZI": -0.0013318457290450937, "XIIIIZXII": 0.0017642773744489236, "YZZIIYXZZ": -8.21535571669629e-11, "XZZIIIXZZ": 0.0017642773744489216, "YIIIIZYII": 0.0017642773744489236, "XZZIIYYZZ": 8.21535571669629e-11, "YZZIIIYZZ": 0.0017642773744489216, "ZXZIIXXZI": 8.390272652104373e-10, "IXZIIZXZI": -0.018018414194142837, "IXIIZXXIZ": 8.390272652104373e-10, "ZXIIZZXIZ": -0.018018414194142837, "ZXZIIIXIZ": -0.018018414194142858, "IXIIZIXZI": -0.018018414194142858, "YZXXYZXII": 0.005234707093177233, "YIXXXYXII": -2.437540800895716e-10, "XIXXXIXII": 0.005234707093177227, "XZXXYZYII": -0.005234707093177233, "XIXXXYYII": 2.437540800895716e-10, "YIXXXIYII": 0.005234707093177227, "YZXXXYIXI": 2.950926977223817e-10, "XZXXXIIXI": -0.006337222488109819, "XZYXYYIYZ": 1.3510637276863398e-11, "YZYXYIIYZ": 0.00029014582549983435, "YZXXXYZXI": 1.1529984862716577e-09, "XZXXXIZXI": -0.02476105980376191, "XZYXXYZXI": 1.0469710894577457e-10, "YZYXXIZXI": 0.002248408308210478, "YIXXXYZXI": 6.816595930975511e-11, "XIXXXIZXI": -0.0014638886478572277, "YZYYXYZXI": -2.943711103444619e-10, "XZYYXIZXI": 0.0063217261380009064, "YZXYYYZXI": -2.9437111034446186e-10, "XZXYYIZXI": 0.006321726138000906, "YZXXYYZYZ": 5.049464159161784e-11, "XZXXYIZYZ": -0.001084390703983101, "XZXXXYZYZ": -2.0256926016944604e-12, "YZXXXIZYZ": -4.35024817914434e-05, "YIXXXZZYZ": -0.0017338896651766097, "XZXXXZZXI": 0.04430211020764987, "YZYXYYIXZ": -1.3510637276863398e-11, "XZYXYIIXZ": 0.00029014582549983435, "XZXXXYIYI": -2.950926977223817e-10, "YZXXXIIYI": -0.006337222488109819, "YZXXXYZXZ": 2.0256926016944604e-12, "XZXXXIZXZ": -4.35024817914434e-05, "XZXXYYZXZ": 5.049464159161784e-11, "YZXXYIZXZ": 0.001084390703983101, "XZXYYYZYI": 2.9437111034446186e-10, "YZXYYIZYI": 0.006321726138000906, "XZYYXYZYI": 2.943711103444619e-10, "YZYYXIZYI": 0.0063217261380009064, "YZYXXYZYI": 1.0469710894577457e-10, "XZYXXIZYI": -0.002248408308210478, "XZXXXYZYI": -1.1529984862716577e-09, "YZXXXIZYI": -0.02476105980376191, "XIXXXYZYI": -6.816595930975511e-11, "YIXXXIZYI": -0.0014638886478572277, "YZXXXZZYI": 0.04430211020764987, "XIXXXZZXZ": -0.0017338896651766097, "ZZXXYYIXI": -0.0006430960250037857, "ZZYXYZIXI": -2.9945759560906635e-11, "IZYXYXIXI": -0.000643096025003785, "IZYXXYZXZ": -0.0006430960250037857, "IZXXXZZXZ": 2.9945759560906635e-11, "ZZXXXXZXZ": 0.000643096025003785, "XXYXXIZYZ": -2.642657037821393e-10, "YXYXXYZYZ": -0.0056752016358597975, "YYYXXXZYZ": -0.0056752016358598036, "YXYXXIZXZ": 2.642657037821393e-10, "XXYXXYZXZ": -0.0056752016358597975, "XYYXXXZXZ": -0.0056752016358598036, "ZXXXYIIYZ": 0.024087814500456158, "IYYXYIIYZ": 0.024087814500456158, "IXYXXIZYI": 0.024087814500456158, "ZYXXXIZYI": -0.024087814500456158, "ZIIYXYIXI": -0.004080602487693389, "IIZXXZIXI": 1.900132114164201e-10, "ZIZXXXIXI": 0.004080602487693385, "ZIZXXYIYI": 0.004080602487693389, "IIIYXZIYI": 1.900132114164201e-10, "ZIIYXXIYI": 0.004080602487693385, "IXZYXIIYZ": 0.012761206642433584, "IYIXXIIYZ": -0.012761206642433584, "IYZYXIIXZ": 0.012761206642433584, "IXIXXIIXZ": 0.012761206642433584, "ZIZZYYIXI": 0.004080602487693388, "IIZIXZIXI": -1.9001321141642006e-10, "ZIZIXXIXI": -0.004080602487693384, "ZIZIXYIYI": -0.004080602487693388, "IIZZYZIYI": -1.9001321141642006e-10, "ZIZZYXIYI": -0.004080602487693384, "IXIZYIIYZ": -0.012761206642433581, "IYIIXIIYZ": 0.012761206642433581, "IYIZYIIXZ": -0.012761206642433581, "IXIIXIIXZ": -0.012761206642433581, "ZIZIZYIYZ": -0.0007942448784832677, "IIZIIZIXI": -3.6984004314754446e-11, "ZIZIIXIXI": -0.0007942448784832669, "IIIIIYZYI": -0.0007942448784832677, "ZIIIZZZXZ": -3.6984004314754446e-11, "IIIIZXZXZ": -0.0007942448784832669, "XIIIIYZYZ": 3.686386200542747e-11, "YIIIIIZYZ": 0.0007916647789067038, "YIZIZYZXI": 3.686386200542747e-11, "XIZIZIZXI": -0.0007916647789067038, "XIZIZYZYI": -3.686386200542747e-11, "YIZIZIZYI": -0.0007916647789067038, "YIIIIYZXZ": -3.686386200542747e-11, "XIIIIIZXZ": 0.0007916647789067038, "IXIIZIIXI": 0.020804601059573876, "IYIIIIIYZ": -0.020804601059573876, "ZYZIZIZYI": -0.020804601059573876, "ZXZIIIZXZ": 0.020804601059573876, "YIXXXXZYZ": 0.006210678002498336, "XZXXXXZXI": 0.006210678002498336, "YZXXXXZYI": 0.006210678002498336, "XIXXXXZXZ": 0.006210678002498336, "ZZYXYXIXI": -7.115226628501205e-10, "IZYXYZIXI": 0.015280206710013643, "IIXXYIIYZ": 0.01528020671001366, "IZXXXXZXZ": 7.115226628501205e-10, "ZZXXXZZXZ": -0.015280206710013643, "ZIYXXIZYI": 0.01528020671001366, "YYYXXZZYZ": 0.000900046825461491, "YYYXXYZXI": 4.191067084992237e-11, "XYYXXIZXI": -0.00090004682546149, "XYYXXZZXZ": 0.000900046825461491, "XYYXXYZYI": -4.191067084992237e-11, "YYYXXIZYI": -0.00090004682546149, "IIZXXXIXI": -5.534228021152203e-10, "ZIZXXZIXI": 0.011884954978780277, "IZIYXIIYZ": -0.01188495497878029, "IIIYXXIYI": -5.534228021152203e-10, "ZIIYXZIYI": 0.011884954978780277, "IZZXXIIXZ": -0.01188495497878029, "IIZIXXIXI": 5.534228021152199e-10, "ZIZIXZIXI": -0.01188495497878027, "IZZZYIIYZ": 0.011884954978780284, "IIZZYXIYI": 5.534228021152199e-10, "ZIZZYZIYI": -0.01188495497878027, "IZZIXIIXZ": 0.011884954978780284, "IIZIIXIXI": 1.1116582259476304e-09, "ZIZIIZIXI": -0.02387326275079583, "IZZIZIIXI": 0.02387326275079586, "ZIIIZXZXZ": 1.1116582259476304e-09, "IIIIZZZXZ": -0.02387326275079583, "ZZIIIIZXZ": 0.02387326275079586, "YZYXYYXXI": 1.6491229019299542e-10, "XZYXYIXXI": -0.0035415511195059876, "YZYXYYYYI": 1.718303926375162e-10, "XZYXYIYYI": -0.0036901198734089055, "XZXXXYYXZ": 6.918102444520828e-12, "YZXXXIYXZ": 0.00014856875390291868, "YZXXXYXXZ": 1.6491229019299542e-10, "XZXXXIXXZ": -0.0035415511195059876, "YZXXXYYYZ": 1.718303926375162e-10, "XZXXXIYYZ": -0.0036901198734089055, "XZYXYYYXI": 6.918102444520828e-12, "YZYXYIYXI": 0.00014856875390291868, "ZZYXXYXXI": 0.004088814179899344, "ZZXXXZXXI": -1.903955887766071e-10, "IZXXXXXXI": -0.00408881417989934, "ZZYXXYYYI": 0.004088814179899344, "ZZXXXZYYI": -1.903955887766071e-10, "IZXXXXYYI": -0.00408881417989934, "ZXYXXIXYZ": -0.035379268193091, "IYXXXIXYZ": 0.035379268193091, "ZXYXXIYXZ": 0.035379268193091, "IYXXXIYXZ": -0.035379268193091, "ZIIIIYXYZ": 0.0028984550945022045, "IIIIZZXXI": 1.3496653063208872e-10, "ZIIIZXXXI": 0.0028984550945022015, "ZIIIIYYXZ": -0.0028984550945022045, "IIIIZZYYI": 1.3496653063208872e-10, "ZIIIZXYYI": 0.0028984550945022015, "IXZIIIXXI": -0.024087814500456158, "IYZIZIXYZ": 0.024087814500456158, "IXZIIIYYI": -0.024087814500456158, "IYZIZIYXZ": -0.024087814500456158, "ZZXXXXXXI": -6.677791099432609e-10, "IZXXXZXXI": 0.014340798078994351, "IIYXXIXYZ": -0.014340798078994367, "ZZXXXXYYI": -6.677791099432609e-10, "IZXXXZYYI": 0.014340798078994351, "IIYXXIYXZ": 0.014340798078994367, "IIIIZXXXI": -1.6678886208184437e-09, "ZIIIZZXXI": 0.03581851180016994, "IZIIIIXXI": -0.03581851180016998, "IIIIZXYYI": -1.6678886208184437e-09, "ZIIIZZYYI": 0.03581851180016994, "IZIIIIYYI": -0.03581851180016998, "YZXXXYIIX": 1.5227378988083483e-09, "XZXXXIIIX": -0.032701347509804704, "XZYXXYIIX": 1.0888245907875081e-10, "YZYXXIIIX": 0.002338290217142916, "YIXXXYIIX": 7.5552399345549e-11, "XIXXXIIIX": -0.0016225151210407334, "YZYYXYIIX": -3.706749489085889e-10, "XZYYXIIIX": 0.007960378688233127, "YZXYYYIIX": -3.706749489085885e-10, "XZXYYIIIX": 0.007960378688233119, "YZXXYYIZY": 3.4001093964414545e-11, "XZXXYIIZY": -0.0007301857990885828, "XZXXXYIZY": -3.364172849562665e-11, "YZXXXIIZY": -0.0007224682955792438, "YIXXXZIZY": -0.0017481175039028827, "XZXXXZIIX": 0.050479858514183684, "YZXXXYZIX": 1.9103601624571363e-10, "XZXXXIZIX": -0.004102567591591836, "XZYXYYZZY": 2.0720409407882454e-10, "YZYXYIZZY": 0.004449782914859149, "YZXXXYIZX": 3.364172849562665e-11, "XZXXXIIZX": -0.0007224682955792438, "XZXXYYIZX": 3.4001093964414545e-11, "YZXXYIIZX": 0.0007301857990885828, "XZXYYYIIY": 3.706749489085885e-10, "YZXYYIIIY": 0.007960378688233119, "XZYYXYIIY": 3.706749489085889e-10, "YZYYXIIIY": 0.007960378688233127, "YZYXXYIIY": 1.0888245907875081e-10, "XZYXXIIIY": -0.002338290217142916, "XZXXXYIIY": -1.5227378988083483e-09, "YZXXXIIIY": -0.032701347509804704, "XIXXXYIIY": -7.5552399345549e-11, "YIXXXIIIY": -0.0016225151210407334, "YZXXXZIIY": 0.050479858514183684, "XIXXXZIZX": -0.0017481175039028827, "YZYXYYZZX": -2.0720409407882454e-10, "XZYXYIZZX": 0.004449782914859149, "XZXXXYZIY": -1.9103601624571363e-10, "YZXXXIZIY": -0.004102567591591836, "ZZYXXYIIX": 0.005234707093177233, "ZZXXXZIIX": -2.437540800895716e-10, "IZXXXXIIX": -0.005234707093177227, "IZXXYYZZX": 0.005234707093177233, "IZYXYZZZX": 2.437540800895716e-10, "ZZYXYXZZX": 0.005234707093177227, "XXYXXIIZY": -2.892001550964838e-10, "YXYXXYIZY": -0.006210678002498329, "YYYXXXIZY": -0.006210678002498336, "YXYXXIIZX": 2.892001550964838e-10, "XXYXXYIZX": -0.006210678002498329, "XYYXXXIZX": -0.006210678002498336, "ZXYXXIIZY": -0.035818511800169976, "IYXXXIIZY": 0.035818511800169976, "IXXXYIZIY": -0.035818511800169976, "ZYYXYIZIY": -0.035818511800169976, "IIZXXYZZY": 0.003845873311725996, "ZIIYXZZZY": 1.7908304983532817e-10, "IIIYXXZZY": 0.0038458733117259915, "IIIYXYZZX": -0.003845873311725996, "ZIZXXZZZX": 1.7908304983532817e-10, "IIZXXXZZX": 0.0038458733117259915, "ZXIXXIZIX": 0.01188495497878029, "ZYZYXIZIX": 0.01188495497878029, "ZYIXXIZIY": -0.01188495497878029, "ZXZYXIZIY": 0.01188495497878029, "IIZIXYZZY": -0.003845873311725994, "ZIZZYZZZY": -1.790830498353281e-10, "IIZZYXZZY": -0.0038458733117259897, "IIZZYYZZX": 0.003845873311725994, "ZIZIXZZZX": -1.790830498353281e-10, "IIZIXXZZX": -0.0038458733117259897, "ZXIIXIZIX": -0.011884954978780284, "ZYIZYIZIX": -0.011884954978780284, "ZYIIXIZIY": 0.011884954978780284, "ZXIZYIZIY": -0.011884954978780284, "ZIIIIYIZY": 0.003719597115770571, "IIIIZZIIX": 1.7320300011441002e-10, "ZIIIZXIIX": 0.0037195971157705666, "IIZIZYZIY": 0.003719597115770571, "ZIZIIZZZX": 1.7320300011441002e-10, "IIZIIXZZX": 0.0037195971157705666, "XIIIIYIZY": 6.201738220037987e-11, "YIIIIIIZY": 0.0013318457290450937, "YIZIZYIIX": 6.201738220037987e-11, "XIZIZIIIX": -0.0013318457290450937, "XIZIZYIIY": -6.201738220037987e-11, "YIZIZIIIY": -0.0013318457290450937, "YIIIIYIZX": -6.201738220037987e-11, "XIIIIIIZX": 0.0013318457290450937, "IXZIIIIIX": -0.02387326275079586, "IYZIZIIZY": 0.02387326275079586, "ZYIIIIZIY": 0.02387326275079586, "ZXIIZIZZX": -0.02387326275079586, "YIXXXXIZY": 0.006881349157195801, "XZXXXXIIX": 0.006881349157195801, "YZXXXXIIY": 0.006881349157195801, "XIXXXXIZX": 0.006881349157195801, "ZZXXXXIIX": -5.284051347669505e-10, "IZXXXZIIX": 0.011347691517694367, "IIYXXIIZY": -0.011347691517694379, "IZYXYXZZX": 5.284051347669505e-10, "ZZYXYZZZX": -0.011347691517694367, "ZIXXYIZIY": -0.011347691517694379, "YYYXXZIZY": 0.0016903871833851656, "YYYXXYIIX": 7.871286120636865e-11, "XYYXXIIIX": -0.0016903871833851636, "XYYXXZIZX": 0.0016903871833851656, "XYYXXYIIY": -7.871286120636865e-11, "YYYXXIIIY": -0.0016903871833851636, "ZIIYXXZZY": -5.811468696985651e-10, "IIIYXZZZY": 0.012480339364456736, "ZZZXXIZIX": -0.01248033936445675, "ZIZXXXZZX": -5.811468696985651e-10, "IIZXXZZZX": 0.012480339364456736, "ZZIYXIZIY": -0.01248033936445675, "ZIZZYXZZY": 5.811468696985648e-10, "IIZZYZZZY": -0.01248033936445673, "ZZZIXIZIX": 0.012480339364456744, "ZIZIXXZZX": 5.811468696985648e-10, "IIZIXZZZX": -0.01248033936445673, "ZZZZYIZIY": 0.012480339364456744, "IIIIZXIIX": -1.92316007292116e-09, "ZIIIZZIIX": 0.0413005586258752, "IZIIIIIIX": -0.04130055862587525, "ZIZIIXZZX": -1.92316007292116e-09, "IIZIIZZZX": 0.0413005586258752, "ZZZIZIZZX": -0.04130055862587525, "YZXXXYXIX": 3.0577146228995146e-10, "XZXXXIXIX": -0.006566552822222321, "XZYXYYXZY": -9.969934718416507e-11, "YZYXYIXZY": -0.0021410795655125367, "YZYXYYXZX": 3.0577146228995146e-10, "XZYXYIXZX": -0.006566552822222321, "XZXXXYXIY": -9.969934718416507e-11, "YZXXXIXIY": -0.0021410795655125367, "XZYXYYYZX": -2.0607211510578632e-10, "YZYXYIYZX": -0.004425473256709783, "XZXXXYYIX": -2.0607211510578632e-10, "YZXXXIYIX": -0.004425473256709783, "IZYXXYYIY": 0.0017642773744489236, "IZXXXZYIY": -8.21535571669629e-11, "ZZXXXXYIY": -0.0017642773744489216, "IZYXXYXIX": 0.0017642773744489236, "IZXXXZXIX": -8.21535571669629e-11, "ZZXXXXXIX": -0.0017642773744489216, "IXYXXIYZX": -0.014340798078994367, "ZYXXXIYZX": 0.014340798078994367, "IXYXXIXZY": 0.014340798078994367, "ZYXXXIXZY": -0.014340798078994367, "IIIIIYYZX": -0.0008092338364674439, "ZIIIZZYIY": 3.768196498378522e-11, "IIIIZXYIY": 0.0008092338364674431, "IIIIIYXZY": 0.0008092338364674439, "ZIIIZZXIX": 3.768196498378522e-11, "IIIIZXXIX": 0.0008092338364674431, "ZYZIZIYZX": 0.01528020671001366, "ZXZIIIYIY": 0.01528020671001366, "ZYZIZIXZY": -0.01528020671001366, "ZXZIIIXIX": 0.01528020671001366, "IZXXXXYIY": 6.581560210245724e-10, "ZZXXXZYIY": -0.014134138761528062, "ZIYXXIYZX": -0.014134138761528078, "IZXXXXXIX": 6.581560210245724e-10, "ZZXXXZXIX": -0.014134138761528062, "ZIYXXIXZY": 0.014134138761528078, "ZIIIZXYIY": 5.284051347669505e-10, "IIIIZZYIY": -0.011347691517694367, "ZZIIIIYIY": 0.011347691517694379, "ZIIIZXXIX": 5.284051347669505e-10, "IIIIZZXIX": -0.011347691517694367, "ZZIIIIXIX": 0.011347691517694379, "IIZIZIIXX": -0.011524197217228391, "ZIIIIIIYY": -0.004237204441517417, "IIIIIIZXX": -0.020234760646539503, "ZIIIZIZXX": 0.012349065533567469, "ZIIZZIZYY": -0.012747521245665442, "ZIZZIIZYY": -0.012747521245665439, "IIZIIIZYY": 0.010103593637476952, "ZIIIIIZYY": -0.028704512322858956, "ZZIIIIZYY": 0.009163179660725834, "IIIIIXZYY": -1.2314315692779054e-09, "ZIIIIZZYY": 0.026445438649037815, "ZZIIIXZXX": -3.1130619778970585e-10, "IZIIIZZXX": 0.00668541327029678, "IIZIZIIYY": -0.011524197217228391, "ZIIIIIIXX": -0.004237204441517417, "IIIIIIZYY": -0.020234760646539503, "ZIIIZIZYY": 0.012349065533567469, "ZIIZZIZXX": -0.012747521245665442, "ZIZZIIZXX": -0.012747521245665439, "IIZIIIZXX": 0.010103593637476952, "ZIIIIIZXX": -0.028704512322858956, "ZZIIIIZXX": 0.009163179660725834, "IIIIIXZXX": -1.2314315692779054e-09, "ZIIIIZZXX": 0.026445438649037815, "ZZIIIXZYY": -3.1130619778970585e-10, "IZIIIZZYY": 0.00668541327029678, "IYZIIYZXX": 0.000900046825461491, "ZXZIIZZXX": -4.191067084992237e-11, "IXZIIXZXX": -0.00090004682546149, "IYZIIYZYY": 0.000900046825461491, "ZXZIIZZYY": -4.191067084992237e-11, "IXZIIXZYY": -0.00090004682546149, "ZZYXYIZYY": 0.018018414194142858, "IZXXXIZXX": 0.018018414194142858, "ZZYXYIZXX": 0.018018414194142858, "IZXXXIZYY": 0.018018414194142858, "IIIIIZZYY": 7.871286120636865e-11, "ZIIIIXZYY": 0.0016903871833851636, "ZZIIIZZXX": 7.871286120636865e-11, "IZIIIXZXX": 0.0016903871833851636, "IIIIIZZXX": 7.871286120636865e-11, "ZIIIIXZXX": 0.0016903871833851636, "ZZIIIZZYY": 7.871286120636865e-11, "IZIIIXZYY": 0.0016903871833851636, "ZXZIIXZXX": -8.945678069105797e-10, "IXZIIZZXX": 0.019211167429246858, "ZXZIIIZYY": -0.01921116742924688, "ZXZIIXZYY": -8.945678069105797e-10, "IXZIIZZYY": 0.019211167429246858, "ZXZIIIZXX": -0.01921116742924688, "IIIIIIXXX": 0.020538305090156316, "IIIIIIYYX": 0.017800097606027115, "ZIZIZIYXY": -0.002738207484129195, "IIIIIIYXY": 0.002738207484129195, "ZIZIZIYYX": -0.017800097606027115, "ZIZIZIXXX": -0.020538305090156316}], "expressible": {"uccs": ["010001011", "001010000", "000110000", "010010010", "100001010", "010010101", "010001100", "100010011", "100001101", "100010100"], "uccsd": "full", "uccsdt": "full", "excite3": ["100010100", "000011010", "010010001"], "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["ZIZZZIIIZIIIZZ", "IIIZIIIIIIZIII", "IIZIIIIIIZIIII", "ZIIIZIIZIIIZII", "ZZZZZZZIIIIIII"], "taperqubits": [0, 3, 4, 2, 7], "tapersector": [-1, 1, 1, 1, -1], "stabilizers": ["IIIIIIIIIIIIIX", "IIIIIIIIIIXIII", "IIIIIIIIIXIIII", "IIIIIIIIIIIXII", "IIIIIIXIIIIIII"], "hf_energy": -19.046693393325672}

==> anc/model_data/model_data_Be_STO-3G_SINGLET.json <==
{"ham": {"IIIII": -8.672007378626361, "ZIIII": -0.2968649524871013, "IZIII": -0.2968649524871013, "ZZIII": 0.3892355930337426, "IIZII": -0.2968649524871013, "ZIZII": 0.3892355930337426, "IZZII": 0.3892355930337426, "ZZZII": 0.26346920025692516, "IIIZI": -0.04669169228823615, "ZIIZI": 0.18309620710706126, "IZIZI": 0.18309620710706126, "ZZIZI": 0.28071464858438355, "IIZZI": 0.18309620710706126, "ZIZZI": 0.28071464858438355, "IZZZI": 0.28071464858438355, "ZZZZI": 2.243229244264402, "IIIIZ": -0.04669169228823542, "ZIIIZ": 0.18309620710706126, "IZIIZ": 0.18309620710706126, "ZZIIZ": 0.28071464858438355, "IIZIZ": 0.18309620710706126, "ZIZIZ": 0.28071464858438355, "IZZIZ": 0.28071464858438355, "ZZZIZ": 2.243229244264402, "IIIZZ": 0.669867864503426, "ZZZZZ": 0.2856181541250911, "XIIII": 0.0038997696437550566, "XZZZI": -0.0038997696437550566, "XZZIZ": -0.0038997696437550566, "XIIZZ": 0.0038997696437550566, "IXIII": 0.0038997696437550566, "ZXZZI": -0.0038997696437550566, "ZXZIZ": -0.0038997696437550566, "IXIZZ": 0.0038997696437550566, "XXIII": 0.012124689610585571, "YYIII": 0.012124689610585571, "IIXII": 0.0038997696437550566, "ZZXZI": -0.0038997696437550566, "ZZXIZ": -0.0038997696437550566, "IIXZZ": 0.0038997696437550566, "XIXII": 0.012124689610585571, "YIYII": 0.012124689610585571, "IXXII": 0.012124689610585571, "IYYII": 0.012124689610585571, "IIIXI": 0.03806162406796882, "ZIIXI": 0.0096106136829005, "IZIXI": 0.0096106136829005, "ZZIXI": -0.0096106136829005, "IIZXI": 0.0096106136829005, "ZIZXI": -0.0096106136829005, "IZZXI": -0.0096106136829005, "ZZZXI": -0.03806162406796882, "IIIXZ": -0.05977158959004002, "ZZZXZ": 0.05977158959004002, "XZZXI": -0.005140642807413051, "YZZYI": -0.005140642807413051, "XIIXZ": 0.005140642807413051, "YIIYZ": 0.005140642807413051, "ZXZXI": -0.005140642807413051, "ZYZYI": -0.005140642807413051, "IXIXZ": 0.005140642807413051, "IYIYZ": 0.005140642807413051, "ZZXXI": -0.005140642807413051, "ZZYYI": -0.005140642807413051, "IIXXZ": 0.005140642807413051, "IIYYZ": 0.005140642807413051, "IIIIX": 0.038061624067968855, "ZIIIX": 0.0096106136829005, "IZIIX": 0.0096106136829005, "ZZIIX": -0.0096106136829005, "IIZIX": 0.0096106136829005, "ZIZIX": -0.0096106136829005, "IZZIX": -0.0096106136829005, "ZZZIX": -0.038061624067968855, "IIIZX": -0.05977158959004002, "ZZZZX": 0.05977158959004002, "XZZIX": -0.005140642807413051, "XIIZX": 0.005140642807413051, "YZZIY": -0.005140642807413051, "YIIZY": 0.005140642807413051, "ZXZIX": -0.005140642807413051, "IXIZX": 0.005140642807413051, "ZYZIY": -0.005140642807413051, "IYIZY": 0.005140642807413051, "ZZXIX": -0.005140642807413051, "IIXZX": 0.005140642807413051, "ZZYIY": -0.005140642807413051, "IIYZY": 0.005140642807413051, "IIIXX": 0.022148953868166, "ZZZXX": -0.022148953868166, "XIIXX": 0.021702244865380426, "YIIYX": 0.021702244865380426, "YIIXY": 0.021702244865380426, "XIIYY": -0.021702244865380426, "IXIXX": 0.021702244865380426, "IYIYX": 0.021702244865380426, "IYIXY": 0.021702244865380426, "IXIYY": -0.021702244865380426, "IIXXX": 0.021702244865380426, "IIYYX": 0.021702244865380426, "IIYXY": 0.021702244865380426, "IIXYY": -0.021702244865380426}, "ansatze": {"uccs": {}, "uccsd": {"YIIII": -0.2499999999999998, "YZZZI": 0.2499999999999998, "YZZIZ": 0.2499999999999998, "YIIZZ": -0.2499999999999998, "IYIII": -0.2499999999999998, "ZYZZI": 0.2499999999999998, "ZYZIZ": 0.2499999999999998, "IYIZZ": -0.2499999999999998, "IIYII": -0.2499999999999998, "ZZYZI": 0.2499999999999998, "ZZYIZ": 0.2499999999999998, "IIYZZ": -0.2499999999999998, "YZZXI": 0.2499999999999998, "XZZYI": -0.2499999999999998, "YIIXZ": -0.2499999999999998, "XIIYZ": 0.2499999999999998, "ZYZXI": 0.2499999999999998, "ZXZYI": -0.2499999999999998, "IYIXZ": -0.2499999999999998, "IXIYZ": 0.2499999999999998, "ZZYXI": 0.2499999999999998, "ZZXYI": -0.2499999999999998, "IIYXZ": -0.2499999999999998, "IIXYZ": 0.2499999999999998, "YZZIX": 0.2499999999999998, "YIIZX": -0.2499999999999998, "XZZIY": -0.2499999999999998, "XIIZY": 0.2499999999999998, "ZYZIX": 0.2499999999999998, "IYIZX": -0.2499999999999998, "ZXZIY": -0.2499999999999998, "IXIZY": 0.2499999999999998, "ZZYIX": 0.2499999999999998, "IIYZX": -0.2499999999999998, "ZZXIY": -0.2499999999999998, "IIXZY": 0.2499999999999998, "YIIXX": -0.2499999999999998, "XIIYX": 0.2499999999999998, "XIIXY": 0.2499999999999998, "YIIYY": 0.2499999999999998, "IYIXX": -0.2499999999999998, "IXIYX": 0.2499999999999998, "IXIXY": 0.2499999999999998, "IYIYY": 0.2499999999999998, "IIYXX": -0.2499999999999998, "IIXYX": 0.2499999999999998, "IIXXY": 0.2499999999999998, "IIYYY": 0.2499999999999998}, "uccsdt": {"YIIII": -0.2499999999999998, "YZZZI": 0.2499999999999998, "YZZIZ": 0.2499999999999998, "YIIZZ": -0.2499999999999998, "IYIII": -0.2499999999999998, "ZYZZI": 0.2499999999999998, "ZYZIZ": 0.2499999999999998, "IYIZZ": -0.2499999999999998, "IIYII": -0.2499999999999998, "ZZYZI": 0.2499999999999998, "ZZYIZ": 0.2499999999999998, "IIYZZ": -0.2499999999999998, "YZZXI": 0.2499999999999998, "XZZYI": -0.2499999999999998, "YIIXZ": -0.2499999999999998, "XIIYZ": 0.2499999999999998, "ZYZXI": 0.2499999999999998, "ZXZYI": -0.2499999999999998, "IYIXZ": -0.2499999999999998, "IXIYZ": 0.2499999999999998, "ZZYXI": 0.2499999999999998, "ZZXYI": -0.2499999999999998, "IIYXZ": -0.2499999999999998, "IIXYZ": 0.2499999999999998, "YZZIX": 0.2499999999999998, "YIIZX": -0.2499999999999998, "XZZIY": -0.2499999999999998, "XIIZY": 0.2499999999999998, "ZYZIX": 0.2499999999999998, "IYIZX": -0.2499999999999998, "ZXZIY": -0.2499999999999998, "IXIZY": 0.2499999999999998, "ZZYIX": 0.2499999999999998, "IIYZX": -0.2499999999999998, "ZZXIY": -0.2499999999999998, "IIXZY": 0.2499999999999998, "YIIXX": -0.2499999999999998, "XIIYX": 0.2499999999999998, "XIIXY": 0.2499999999999998, "YIIYY": 0.2499999999999998, "IYIXX": -0.2499999999999998, "IXIYX": 0.2499999999999998, "IXIXY": 0.2499999999999998, "IYIYY": 0.2499999999999998, "IIYXX": -0.2499999999999998, "IIXYX": 0.2499999999999998, "IIXXY": 0.2499999999999998, "IIYYY": 0.2499999999999998}, "excite2": {"YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}, "excite3": {"YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}, "excite4": {"YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}, "excite5": {"YZZXI": -2.82672722248117e-06, "XZZYI": 2.82672722248117e-06, "YIIXZ": 2.82672722248117e-06, "XIIYZ": -2.82672722248117e-06, "ZYZXI": -2.8267272224811785e-06, "ZXZYI": 2.8267272224811785e-06, "IYIXZ": 2.8267272224811785e-06, "IXIYZ": -2.8267272224811785e-06, "ZZYXI": -2.826727222481209e-06, "ZZXYI": 2.826727222481209e-06, "IIYXZ": 2.826727222481209e-06, "IIXYZ": -2.826727222481209e-06, "YZZIX": -2.8267272224812077e-06, "YIIZX": 2.8267272224812077e-06, "XZZIY": 2.8267272224812077e-06, "XIIZY": -2.8267272224812077e-06, "ZYZIX": -2.82672722248111e-06, "IYIZX": 2.82672722248111e-06, "ZXZIY": 2.82672722248111e-06, "IXIZY": -2.82672722248111e-06, "ZZYIX": -2.8267272224811853e-06, "IIYZX": 2.8267272224811853e-06, "ZZXIY": 2.8267272224811853e-06, "IIXZY": -2.8267272224811853e-06, "YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}, "excite6": {"YZZXI": -2.82672722248117e-06, "XZZYI": 2.82672722248117e-06, "YIIXZ": 2.82672722248117e-06, "XIIYZ": -2.82672722248117e-06, "ZYZXI": -2.8267272224811785e-06, "ZXZYI": 2.8267272224811785e-06, "IYIXZ": 2.8267272224811785e-06, "IXIYZ": -2.8267272224811785e-06, "ZZYXI": -2.826727222481209e-06, "ZZXYI": 2.826727222481209e-06, "IIYXZ": 2.826727222481209e-06, "IIXYZ": -2.826727222481209e-06, "YZZIX": -2.8267272224812077e-06, "YIIZX": 2.8267272224812077e-06, "XZZIY": 2.8267272224812077e-06, "XIIZY": -2.8267272224812077e-06, "ZYZIX": -2.82672722248111e-06, "IYIZX": 2.82672722248111e-06, "ZXZIY": 2.82672722248111e-06, "IXIZY": -2.82672722248111e-06, "ZZYIX": -2.8267272224811853e-06, "IIYZX": 2.8267272224811853e-06, "ZZXIY": 2.8267272224811853e-06, "IIXZY": -2.8267272224811853e-06, "YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}, "excite7": {"YIIII": 1.6215224573424842e-07, "YZZZI": -1.6215224573424842e-07, "YZZIZ": -1.6215224573424842e-07, "YIIZZ": 1.6215224573424842e-07, "IYIII": 1.6215224573424384e-07, "ZYZZI": -1.6215224573424384e-07, "ZYZIZ": -1.6215224573424384e-07, "IYIZZ": 1.6215224573424384e-07, "IIYII": 1.6215224573425622e-07, "ZZYZI": -1.6215224573425622e-07, "ZZYIZ": -1.6215224573425622e-07, "IIYZZ": 1.6215224573425622e-07, "YZZXI": -2.82672722248117e-06, "XZZYI": 2.82672722248117e-06, "YIIXZ": 2.82672722248117e-06, "XIIYZ": -2.82672722248117e-06, "ZYZXI": -2.8267272224811785e-06, "ZXZYI": 2.8267272224811785e-06, "IYIXZ": 2.8267272224811785e-06, "IXIYZ": -2.8267272224811785e-06, "ZZYXI": -2.826727222481209e-06, "ZZXYI": 2.826727222481209e-06, "IIYXZ": 2.826727222481209e-06, "IIXYZ": -2.826727222481209e-06, "YZZIX": -2.8267272224812077e-06, "YIIZX": 2.8267272224812077e-06, "XZZIY": 2.8267272224812077e-06, "XIIZY": -2.8267272224812077e-06, "ZYZIX": -2.82672722248111e-06, "IYIZX": 2.82672722248111e-06, "ZXZIY": 2.82672722248111e-06, "IXIZY": -2.82672722248111e-06, "ZZYIX": -2.8267272224811853e-06, "IIYZX": 2.8267272224811853e-06, "ZZXIY": 2.8267272224811853e-06, "IIXZY": -2.8267272224811853e-06, "YIIXX": 0.008687511389746124, "XIIYX": -0.008687511389746124, "XIIXY": -0.008687511389746124, "YIIYY": -0.008687511389746124, "IYIXX": 0.0086875113897463, "IXIYX": -0.0086875113897463, "IXIXY": -0.0086875113897463, "IYIYY": -0.0086875113897463, "IIYXX": 0.008687511389745741, "IIXYX": -0.008687511389745741, "IIXXY": -0.008687511389745741, "IIYYY": -0.008687511389745741}}, "num_qubits": 5, "hf_config": "00011", "nc_config": "00001", "terms_noncon": ["IIIII", "ZZZZI", "ZZZIZ", "IIIZZ", "ZZIII", "ZIZII", "IZZII", "ZIIII", "IZIII", "IIZII", "ZZZZZ", "ZZIZI", "ZIZZI", "IZZZI", "ZZIIZ", "ZIZIZ", "IZZIZ", "ZZZII", "ZIIZI", "IZIZI", "IIZZI", "ZIIIZ", "IZIIZ", "IIZIZ", "IIIXZ", "ZZZXZ", "IIIZI", "IIIIZ", "IIIXI", "ZZZXI", "ZIIXI", "IZIXI", "ZZIXI", "IIZXI", "ZIZXI", "IZZXI"], "num_tapered": 5, "true_gs_nrg": -14.403655108067747, "ham_rotations": [[1.5707963095653172, "ZZZYZ"], ["pi/2", "YIIII"], ["pi/2", "YZZIZ"], ["pi/2", "IYIII"], ["pi/2", "IYIIZ"], ["pi/2", "IIYII"], ["pi/2", "IIYIZ"], ["pi/2", "IIIYZ"]], "noncon": -14.351880476202004, "truegs": -14.403655108067671, "G": {"ZIIII": 1.0, "IZIII": 1.0, "IIZII": 1.0, "IIIIZ": -1.0}, "A": {"IIIZI": 1.0}, "X_index": 3, "X_qubit": 1, "cs_vqe_energy": [-14.351880476202002, -14.351880476201998, -14.372790903829783, -14.403328601989529, -14.403479129166, -14.403655108067683], "cs_vqe_errors": [0.05177463186566911, 0.05177463186567266, 0.03086420423788816, 0.0003265060781423301, 0.00017597890167131425, -1.2434497875801753e-14], "chem_acc_num_q": 3, "order": [1, 4, 2, 3, 0], "ham_reduced": [{"": -14.351880476202002}, {"I": -12.681378334529501, "Z": -1.6705021416724963, "X": 0.0}, {"II": -12.46555482437176, "ZZ": 1.7165884989805629, "IZ": 0.2158235101577402, "ZI": 0.046086357308066636, "XZ": 0.0, "YY": 0.08680897928437947}, {"III": -12.488598003025793, "ZZZ": 0.8582942494902815, "ZIZ": 0.8582942494902815, "IZI": 0.023043178654033287, "IZZ": 0.8582942494902815, "ZII": 0.023043178654033287, "ZZI": 0.023043178654033287, "IIZ": -0.6424707393325414, "XIZ": -0.012124689610585571, "XZZ": 0.012124689610585571, "IXZ": -0.012124689610585571, "ZXZ": 0.012124689610585571, "XXI": 0.012124689610585571, "YYI": 0.012124689610585571, "YYX": 0.043404489642189736, "XXX": -0.043404489642189736, "ZYY": 0.043404489642189736, "IYY": 0.043404489642189736, "YZY": 0.043404489642189736, "YIY": 0.043404489642189736}, {"IIII": -10.915236622890763, "ZZIZ": 0.5775796010714849, "ZIIZ": 0.5775796010714849, "IZII": 0.20613938592668135, "IZIZ": 0.5775796010714849, "ZIII": 0.20613938592668135, "ZZII": 0.20613938592668135, "IIIZ": -0.3101608925451606, "IIXZ": -0.021709959796512315, "IIZZ": -0.3323098467873808, "ZZXI": -0.009610610528229865, "ZZZI": -0.18309620727264805, "ZIXI": -0.009610610528229865, "ZIZI": -0.18309620727264805, "IZXZ": -0.00961061851949582, "IZZZ": 0.2807146484187967, "IZXI": -0.009610610528229865, "IZZI": -0.18309620727264805, "ZIXZ": -0.00961061851949582, "ZIZZ": 0.2807146484187967, "ZZXZ": -0.00961061851949582, "ZZZZ": 0.2807146484187967, "IIXI": -0.021709938413716413, "IIZI": -1.5733613801350292, "XIIZ": -0.012124689610585571, "XZIZ": 0.012124689610585571, "IXIZ": -0.012124689610585571, "ZXIZ": 0.012124689610585571, "XXII": 0.012124689610585571, "YYII": 0.012124689610585571, "XXYY": 0.005140642807413051, "YYZX": 0.02170224477680931, "YYXX": -0.005140643181333601, "YYYY": -0.005140642807413051, "XXZX": -0.02170224477680931, "XXXX": 0.005140643181333601, "IYYX": 0.005140642807413051, "ZYZY": 0.02170224477680931, "ZYXY": -0.005140643181333601, "ZYYX": 0.005140642807413051, "IYZY": 0.02170224477680931, "IYXY": -0.005140643181333601, "YIYX": 0.005140642807413051, "YZZY": 0.02170224477680931, "YZXY": -0.005140643181333601, "YZYX": 0.005140642807413051, "YIZY": 0.02170224477680931, "YIXY": -0.005140643181333601, "XXIX": -0.021702244865380426, "YYIX": 0.021702244865380426, "IYIY": 0.021702244865380426, "ZYIY": 0.021702244865380426, "YIIY": 0.021702244865380426, "YZIY": 0.021702244865380426}, {"IIIII": -8.672007378626361, "ZZZIZ": 0.2968649524871013, "IZIIZ": 0.2968649524871013, "ZIZII": 0.3892355930337426, "IIZIZ": 0.2968649524871013, "ZZIII": 0.3892355930337426, "IZZII": 0.3892355930337426, "ZIIIZ": -0.26346920025692516, "IIIXZ": -0.05977158878556179, "ZIIZZ": -0.04669169331807549, "ZZZXI": 3.154670634538097e-09, "IZZZI": -0.18309620710706123, "IZIXI": 3.154670634538097e-09, "ZZIZI": -0.18309620710706123, "ZIZXZ": -4.836595320928872e-09, "IIZZZ": 0.2807146485843835, "IIZXI": 3.154670634538097e-09, "ZIZZI": -0.18309620710706123, "ZZIXZ": -4.836595320928872e-09, "IZIZZ": 0.2807146485843835, "IZZXZ": -4.836595320928872e-09, "ZZZZZ": 0.2807146485843835, "ZIIXI": -0.05977155094014368, "IIIZI": -2.243229245294241, "IIIIZ": -0.04669169228823542, "ZZZII": -0.18309620710706126, "IZIII": -0.18309620710706126, "ZIZIZ": 0.28071464858438355, "IIZII": -0.18309620710706126, "ZZIIZ": 0.28071464858438355, "IZZIZ": 0.28071464858438355, "ZIIII": -2.243229244264402, "IIIXI": 0.038061612526427265, "ZIIZI": 0.6698678651592116, "ZIIXZ": 0.038061628989049474, "IIIZZ": -0.2856181534693053, "XZZIZ": -6.719139064100644e-11, "YZZYZ": -0.003899769643755056, "XIIXI": -0.0038997696437550566, "XIIII": 6.719139064100644e-11, "YIIYI": 0.003899769643755056, "XZZXZ": 0.0038997696437550566, "YYZII": 6.719139064100644e-11, "XYZYI": -0.003899769643755056, "XXZXZ": -0.0038997696437550566, "XXZIZ": 6.719139064100644e-11, "YXZYZ": 0.003899769643755056, "YYZXI": -0.0038997696437550566, "ZXIIZ": -0.012124689610585571, "IXZIZ": 0.012124689610585571, "YZYII": 6.719139064100644e-11, "XZYYI": -0.003899769643755056, "XZXXZ": -0.0038997696437550566, "XZXIZ": 6.719139064100644e-11, "YZXYZ": 0.003899769643755056, "YZYXI": -0.0038997696437550566, "ZIXIZ": -0.012124689610585571, "IZXIZ": 0.012124689610585571, "IXXII": 0.012124689610585571, "IYYII": 0.012124689610585571, "ZZZZI": -1.655868313405766e-10, "IZZXI": -0.009610613682900499, "IZIZI": -1.655868313405766e-10, "ZZIXI": -0.009610613682900499, "ZIZZZ": -1.655868313405766e-10, "IIZXZ": -0.009610613682900499, "IIZZI": -1.655868313405766e-10, "ZIZXI": -0.009610613682900499, "ZZIZZ": -1.655868313405766e-10, "IZIXZ": -0.009610613682900499, "IZZZZ": -1.655868313405766e-10, "ZZZXZ": -0.009610613682900499, "XIIZI": 0.005140642807413051, "YZZYI": -8.857111331483179e-11, "XZZII": 0.0051406428074130504, "XZZZZ": -0.005140642807413051, "YIIYZ": 8.857111331483179e-11, "XIIIZ": -0.0051406428074130504, "XXZZZ": 0.005140642807413051, "XYZYZ": -8.857111331483179e-11, "YYZIZ": -0.0051406428074130504, "YYZZI": 0.005140642807413051, "YXZYI": 8.857111331483179e-11, "XXZII": -0.0051406428074130504, "XZXZZ": 0.005140642807413051, "XZYYZ": -8.857111331483179e-11, "YZYIZ": -0.0051406428074130504, "YZYZI": 0.005140642807413051, "YZXYI": 8.857111331483179e-11, "XZXII": -0.0051406428074130504, "YXXYX": -6.557857732128801e-10, "XXXIX": 0.03806162406796885, "XYYYY": -1.655868313405766e-10, "YYYIY": -0.009610613682900499, "YYXYY": -1.655868313405766e-10, "XYXIY": 0.009610613682900499, "XXYYX": 1.655868313405766e-10, "YXYIX": 0.009610613682900499, "YXYYY": -1.655868313405766e-10, "XXYIY": 0.009610613682900499, "XYXYX": 1.655868313405766e-10, "YYXIX": 0.009610613682900499, "YYYYX": -1.655868313405766e-10, "XYYIX": 0.009610613682900499, "XXXYY": -6.557857732128801e-10, "YXXIY": -0.03806162406796885, "YXXZY": 0.05977158959004002, "XXXZX": -0.05977158959004002, "ZXXYY": 0.005140642807413051, "ZYYZX": -8.857111331483179e-11, "IYYXX": -0.0051406428074130504, "IYYYY": -0.005140642807413051, "IXXZX": 8.857111331483179e-11, "ZXXXX": 0.0051406428074130504, "ZIYYX": 0.005140642807413051, "IZYZY": -8.857111331483179e-11, "ZZYXY": -0.0051406428074130504, "ZZYYX": 0.005140642807413051, "IIYZY": -8.857111331483179e-11, "ZIYXY": -0.0051406428074130504, "ZYIYX": 0.005140642807413051, "IYZZY": -8.857111331483179e-11, "ZYZXY": -0.0051406428074130504, "ZYZYX": 0.005140642807413051, "IYIZY": -8.857111331483179e-11, "ZYIXY": -0.0051406428074130504, "YXXXY": -0.022148953868166, "XXXXX": 0.022148953868166, "ZYYXX": -3.739205506334624e-10, "IYYZX": 0.021702244865380423, "IXXIX": -0.021702244865380426, "IXXXX": 3.739205506334624e-10, "ZXXZX": -0.021702244865380423, "ZYYIX": 0.021702244865380426, "IZYXY": -3.739205506334624e-10, "ZZYZY": 0.021702244865380423, "IIYIY": 0.021702244865380426, "IIYXY": -3.739205506334624e-10, "ZIYZY": 0.021702244865380423, "IZYIY": 0.021702244865380426, "IYZXY": -3.739205506334624e-10, "ZYZZY": 0.021702244865380423, "IYIIY": 0.021702244865380426, "IYIXY": -3.739205506334624e-10, "ZYIZY": 0.021702244865380423, "IYZIY": 0.021702244865380426}], "expressible": {"uccsd": "full", "uccsdt": "full", "excite2": "full", "excite3": "full", "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["ZZZIIIIIZZ", "IIZIIIIZII", "IZIIIIZIII", "ZIIIIZIIII", "ZZZZZIIIII"], "taperqubits": [0, 2, 3, 4, 5], "tapersector": [1, 1, 1, 1, 1], "stabilizers": ["IIIIIIIIIX", "IIIIIIIXII", "IIIIIIXIII", "IIIIIXIIII", "IIIIXIIIII"], "hf_energy": -14.351880476202012}

==> anc/model_data/model_data_H2O_STO-3G_SINGLET.json <==
{"ham": {"IIIIIIIIII": -55.42076216288624, "ZIIIIIIIII": 0.8051783030467161, "IZIIIIIIII": 0.7771051535722057, "ZZIIIIIIII": 0.11275000398783966, "IIZIIIIIII": 2.743259461270592, "ZIZIIIIIII": 0.30683838590350865, "IZZIIIIIII": 0.2847518837060581, "IIIZIIIIII": 1.318485324793495, "ZIIZIIIIII": 0.13521837630463512, "IZIZIIIIII": 0.12035268674229345, "IIZZIIIIII": 0.3511935221416351, "IIIIZIIIII": 1.2135089673724713, "ZIIIZIIIII": 0.2298458484958809, "IZIIZIIIII": 0.1252173364063035, "IIZIZIIIII": 0.30765639193665295, "IIIZZIIIII": 0.13820454987902636, "ZZZZZIIIII": -0.236553378290528, "IIIIIZIIII": 1.6577822216057563, "ZIIIIZIIII": 0.14080934406105303, "IZIIIZIIII": 0.12808267899510317, "IIZIIZIIII": 0.3375761199320998, "IIIZIZIIII": 0.13815580367622846, "ZZZZIZIIII": -0.19752915409652783, "IIIIZZIIII": 0.12528022881510534, "ZZZIZZIIII": -0.24368338824187877, "ZZIZZZIIII": -0.5511556266732169, "ZIZZZZIIII": -0.1927256438180392, "IZZZZZIIII": -0.21233715262929706, "ZZZZZZIIII": -12.41391171467746, "IIIIIIZIII": 0.8051783030467176, "ZIIIIIZIII": 0.3137227024550422, "IZIIIIZIII": 0.141656950823214, "IIZIIIZIII": 0.30683838590350865, "IIIZIIZIII": 0.15239274116836837, "IIIIZIZIII": 0.3058943177589405, "ZIIIZIZIII": 1.213508967372471, "ZZIIZIZIII": 0.14298602258298265, "ZIZIZIZIII": 0.30765639193665295, "ZIIZZIZIII": 0.1499341979101711, "IIIIIZZIII": 0.15623959624986652, "IZZZIZZIII": -0.20027869865693104, "ZIIIZZZIII": 0.16151687457021963, "ZZZZZZZIII": -0.2177188659496087, "IIIIIIIZII": 0.777105153572205, "ZIIIIIIZII": 0.141656950823214, "IZIIIIIZII": 0.14926548536877057, "IIZIIIIZII": 0.2847518837060581, "IIIZIIIZII": 0.13721425345352167, "IIIIZIIZII": 0.14298602258298265, "IIIIIZIZII": 0.1535927430066769, "ZZZZZZIZII": -0.20059914588881264, "IIIIIIZZII": 0.11275000398783966, "ZIIIZIZZII": 0.1252173364063035, "IIIIIIIIZI": 1.3184853247934933, "ZIIIIIIIZI": 0.15239274116836837, "IZIIIIIIZI": 0.13721425345352167, "IIZIIIIIZI": 0.3511935221416351, "IIIZIIIIZI": 0.196529241978683, "IIIIZIIIZI": 0.1499341979101711, "IIIIIZIIZI": 0.16911013247663137, "ZZZZZZIIZI": -0.25065189812527744, "IIIIIIZIZI": 0.13521837630463512, "ZIIIZIZIZI": 0.13820454987902636, "IIIIIIIZZI": 0.12035268674229345, "ZIZIZIIZZI": -0.236553378290528, "IIIIIIIIIZ": 1.6577822216057556, "ZIIIIIIIIZ": 0.15623959624986652, "IZIIIIIIIZ": 0.1535927430066769, "IIZIIIIIIZ": 0.3375761199320998, "IIIZIIIIIZ": 0.16911013247663137, "IIIIZIIIIZ": 0.16151687457021963, "IIIIIZIIIZ": 0.1821128562023724, "ZZZZZZIIIZ": -0.25108006382754045, "IIIIIIZIIZ": 0.14080934406105303, "ZIIIZIZIIZ": 0.12528022881510534, "IIIIIIIZIZ": 0.12808267899510317, "ZIZIZIIZIZ": -0.24368338824187877, "IIIIIIIIZZ": 0.13815580367622846, "ZIZIZIIIZZ": -0.1927256438180392, "ZIZIIIIZZZ": -0.20027869865693104, "ZIIIZIIZZZ": -0.5511556266732169, "IIZIZIIZZZ": -0.2177188659496087, "ZIZIZIIZZZ": -12.413911714677464, "ZZZIZIIZZZ": -0.20059914588881264, "ZIZZZIIZZZ": -0.25065189812527744, "IZIZIZIZZZ": 1.18610119736604, "ZIZIZZIZZZ": -0.25108006382754045, "IIZIIIZZZZ": -0.19752915409652783, "ZIZIZIZZZZ": -0.21233715262929706, "XIZIIIZZZI": 0.003841431594772134, "XZIZZZZZZI": 0.003841431594772134, "XIIIIIIIIZ": 0.003841431594772134, "XZZZZZIIIZ": 0.003841431594772134, "IXIIIIIIII": -0.0043870613365145335, "ZXIIIIIIII": -0.07314533074511764, "ZXZIIIIIII": -0.007091603943015608, "ZXIZIIIIII": -0.005447997131396283, "ZXIIZIIIII": -0.0007483836450294134, "IXZZZIIIII": 0.0014694952730704002, "ZXIIIZIIII": 0.0014694952730704002, "IXZZIZIIII": -0.0007483836450294134, "IXZIZZIIII": -0.005447997131396283, "IXIZZZIIII": -0.007091603943015608, "IXZZZZIIII": -0.07314533074511764, "ZXZZZZIIII": -0.0043870613365145335, "ZXIIIIZIII": -0.001305373170671387, "IXIIZIZIII": 3.8030937278566344e-05, "ZXZZIZZIII": 3.8030937278566344e-05, "IXZZZZZIII": -0.001305373170671387, "ZXIIIIIZII": 0.002079268253874826, "IXZZZZIZII": 0.002079268253874826, "ZXIIIIIIZI": -0.004826134450411719, "IXZZZZIIZI": -0.004826134450411719, "ZXIIIIIIIZ": -0.00020365349719160062, "IXZZZZIIIZ": -0.00020365349719160062, "IXZIZIIZZZ": 0.05994823321176648, "ZXIZIZIZZZ": 0.05994823321176648, "XXZIIIZZZI": -0.0023227494545196895, "YYZIIIZZZI": -0.0023227494545196895, "XXIIIIIIIZ": -0.0023227494545196895, "YYIIIIIIIZ": -0.0023227494545196895, "ZZXIIIZZII": 0.006512028610684368, "IIXZZZZZII": 0.006512028610684368, "IZXIZIZIZZ": 0.006512028610684368, "ZIXZIZZIZZ": 0.006512028610684368, "XZXIIIIIZI": 0.005921448772451623, "YZYIIIIIZI": 0.005921448772451623, "XZXIZIZIZI": 0.005921448772451623, "YZYIZIZIZI": 0.005921448772451623, "IXXIIIZZII": -0.003967451072257246, "IYYIIIZZII": -0.003967451072257246, "ZXXIZIZIZZ": -0.003967451072257246, "ZYYIZIZIZZ": -0.003967451072257246, "ZZIXIIIIII": 0.005918980791196091, "ZIZXIIIIII": 0.005357732323145543, "IZZXIIIIII": 0.004354912124887926, "ZZZXIIIIII": 0.042709517791887724, "IIIXZIIIII": 0.0017294790014551948, "ZZZXZIIIII": 0.002481634999349707, "IIIXIZIIII": 0.002481634999349707, "ZZZXIZIIII": 0.0017294790014551948, "IIIXZZIIII": 0.042709517791887724, "ZIIXZZIIII": 0.004354912124887926, "IZIXZZIIII": 0.005357732323145543, "IIZXZZIIII": 0.005918980791196091, "ZZZXIIZIII": 0.0010404826273714902, "IZZXZIZIII": 0.0016198370156129582, "ZIIXIZZIII": 0.0016198370156129582, "IIIXZZZIII": 0.0010404826273714902, "ZZZXIIIZII": 0.005323072473018383, "IIIXZZIZII": 0.005323072473018383, "ZZZXIIIIZI": -0.0028716583214541706, "IIIXZZIIZI": -0.0028716583214541706, "ZZZXIIIIIZ": 0.004035600502195267, "IIIXZZIIIZ": 0.004035600502195267, "IZIXZIIZZZ": -0.04587182982988765, "ZIZXIZIZZZ": -0.04587182982988765, "XZIXIIZZZI": 0.0024136227932747443, "YZIYIIZZZI": 0.0024136227932747443, "XZZXIIIIIZ": 0.0024136227932747443, "YZZYIIIIIZ": 0.0024136227932747443, "IXIXIIIIII": -0.05791287308382641, "IXZXIIIIII": -0.22116656188002978, "ZXZXIIIIII": -0.02474499985625809, "IYIYIIIIII": -0.05791287308382641, "IYZYIIIIII": -0.22116656188002978, "ZYZYIIIIII": -0.02474499985625809, "IXZXZIIIII": -0.0178148087773273, "IYZYZIIIII": -0.0178148087773273, "IXZXIZIIII": -0.018426482046486795, "IYZYIZIIII": -0.018426482046486795, "ZXIXZZIIII": -0.054431118766711306, "ZYIYZZIIII": -0.054431118766711306, "IXZXIIZIII": -0.01031059169049368, "IYZYIIZIII": -0.01031059169049368, "ZXZXZIZIII": -0.010736002999730534, "ZYZYZIZIII": -0.010736002999730534, "IXZXIIIZII": -0.011074296933110734, "IYZYIIIZII": -0.011074296933110734, "IXZXIIIIZI": -0.030100938424046066, "IYZYIIIIZI": -0.030100938424046066, "IXZXIIIIIZ": -0.023614562486524108, "IYZYIIIIIZ": -0.023614562486524108, "ZXIXZIIZZZ": 0.054260020689881165, "ZYIYZIIZZZ": 0.054260020689881165, "IIXXIIZZII": 0.0033627525441585985, "IIYYIIZZII": 0.0033627525441585985, "ZIXXZIZIZZ": 0.0033627525441585985, "ZIYYZIZIZZ": 0.0033627525441585985, "ZZIZXIZZZI": 0.002749544560403225, "IIZIXZZZZI": 0.002749544560403225, "ZZZZXIIIIZ": 0.002749544560403225, "IIIIXZIIIZ": 0.002749544560403225, "XZZIXIIIII": -0.03950536475384496, "XZIZXIIIII": -0.08882030288492268, "XIZZXIIIII": -0.025624096155622524, "XZZZXIIIII": -0.36898679109313026, "YZZIYIIIII": -0.03950536475384496, "YZIZYIIIII": -0.08882030288492268, "YIZZYIIIII": -0.025624096155622524, "YZZZYIIIII": -0.36898679109313026, "XIIIXZIIII": -0.08675109723520713, "XZZZXZIIII": -0.02445414497679696, "YIIIYZIIII": -0.08675109723520713, "YZZZYZIIII": -0.02445414497679696, "XZZZXIZIII": -0.0007523422027734539, "YZZZYIZIII": -0.0007523422027734539, "XZZZXIIZII": -0.009429139483709062, "YZZZYIIZII": -0.009429139483709062, "XZZZXIIIZI": -0.04023246830351819, "YZZZYIIIZI": -0.04023246830351819, "XZZZXIIIIZ": -0.03443625643508787, "YZZZYIIIIZ": -0.03443625643508787, "XZIZXIIZZZ": -0.09059252882997924, "YZIZYIIZZZ": -0.09059252882997924, "IXIZXIZZZI": -0.0007864145823079798, "IYIZYIZZZI": -0.0007864145823079798, "IXZZXIIIIZ": -0.0007864145823079798, "IYZZYIIIIZ": -0.0007864145823079798, "XXZZXIIIII": 0.0013542580706807114, "YYZZXIIIII": 0.004077881658053124, "XYZZYIIIII": -0.002723623587372412, "XXIIXZIIII": -0.0013542580706807114, "YYIIXZIIII": -0.004077881658053124, "XYIIYZIIII": 0.002723623587372412, "IIXZXIIIZI": 0.007221016602945752, "IIYZYIIIZI": 0.007221016602945752, "ZIXZXIZIZI": 0.007221016602945752, "ZIYZYIZIZI": 0.007221016602945752, "IIZXXIZZZI": 0.0008617979837367493, "IIZYYIZZZI": 0.0008617979837367493, "IIIXXIIIIZ": 0.0008617979837367493, "IIIYYIIIIZ": 0.0008617979837367493, "XIIXXIIIII": -0.0011665991610442, "YIIYXIIIII": -0.0022018673269953667, "XIIYYIIIII": 0.0010352681659511658, "XZZXXZIIII": 0.0011665991610442, "YZZYXZIIII": 0.0022018673269953667, "XZZYYZIIII": -0.0010352681659511658, "XXIXXIIIII": -0.007569841445177901, "YYIXXIIIII": 0.0007368512328499879, "XYIYXIIIII": -0.008306692678027909, "YXIXYIIIII": -0.008306692678027909, "XXIYYIIIII": 0.0007368512328499879, "YYIYYIIIII": -0.007569841445177901, "IIIIIXIIII": -0.12506426575287277, "ZIIIIXIIII": -0.006942739716113399, "IZIIIXIIII": -0.0033909458370182744, "IIZIIXIIII": -0.013952915826349091, "IIIZIXIIII": -0.008168668890507809, "ZZZZIXIIII": -0.005549027597219225, "IIIIZXIIII": -0.005549027597219225, "ZZZIZXIIII": -0.008168668890507809, "ZZIZZXIIII": -0.013952915826349091, "ZIZZZXIIII": -0.0033909458370182744, "IZZZZXIIII": -0.006942739716113399, "ZZZZZXIIII": -0.12506426575287277, "IIIIIXZIII": -0.0023629620252464266, "IZZZIXZIII": -0.0010997962401184532, "ZIIIZXZIII": -0.0010997962401184532, "ZZZZZXZIII": -0.0023629620252464266, "IIIIIXIZII": -0.001739384630172086, "ZZZZZXIZII": -0.001739384630172086, "IIIIIXIIZI": -0.0034118780749398973, "ZZZZZXIIZI": -0.0034118780749398973, "IIIIIXIIIZ": -0.003228125052947114, "ZZZZZXIIIZ": -0.003228125052947114, "IZIZIXIZZZ": 0.10408986082347657, "ZIZIZXIZZZ": 0.10408986082347657, "XZIZZXZZZI": -0.003462885494588267, "YZIZZYZZZI": -0.003462885494588267, "XZZZZXIIIZ": -0.003462885494588267, "YZZZZYIIIZ": -0.003462885494588267, "ZXIIIXIIII": -0.06841162871445919, "IXZZIXIIII": -0.029126564603128968, "IXZIZXIIII": -0.02988890097022759, "IXIZZXIIII": -0.06469587851741977, "IXZZZXIIII": -0.28534861549876667, "ZXZZZXIIII": -0.019844989410312583, "ZYIIIYIIII": -0.06841162871445919, "IYZZIYIIII": -0.029126564603128968, "IYZIZYIIII": -0.02988890097022759, "IYIZZYIIII": -0.06469587851741977, "IYZZZYIIII": -0.28534861549876667, "ZYZZZYIIII": -0.019844989410312583, "ZXZZIXZIII": -0.018995063792224952, "IXZZZXZIII": -0.017346179273546855, "ZYZZIYZIII": -0.018995063792224952, "IYZZZYZIII": -0.017346179273546855, "IXZZZXIZII": -0.02413516830912108, "IYZZZYIZII": -0.02413516830912108, "IXZZZXIIZI": -0.02236166414645082, "IYZZZYIIZI": -0.02236166414645082, "IXZZZXIIIZ": -0.035773153993525306, "IYZZZYIIIZ": -0.035773153993525306, "ZXIZIXIZZZ": 0.0774220023978435, "ZYIZIYIZZZ": 0.0774220023978435, "IIXZZXZZII": -0.008111251527406238, "IIYZZYZZII": -0.008111251527406238, "ZIXZIXZIZZ": -0.008111251527406238, "ZIYZIYZIZZ": -0.008111251527406238, "IIIXIXIIII": 0.0031673513364057996, "ZZZXIXIIII": 0.026164329046162005, "IIIXZXIIII": 0.11811415718601107, "ZIIXZXIIII": -0.0007287448167883716, "IZIXZXIIII": 0.0004907767081706342, "IIZXZXIIII": 0.022322408916592942, "IIIYIYIIII": 0.0031673513364057996, "ZZZYIYIIII": 0.026164329046162005, "IIIYZYIIII": 0.11811415718601107, "ZIIYZYIIII": -0.0007287448167883716, "IZIYZYIIII": 0.0004907767081706342, "IIZYZYIIII": 0.022322408916592942, "ZIIXIXZIII": -0.0017561216696937853, "IIIXZXZIII": 0.0034451001404465467, "ZIIYIYZIII": -0.0017561216696937853, "IIIYZYZIII": 0.0034451001404465467, "IIIXZXIZII": -0.01476126721108035, "IIIYZYIZII": -0.01476126721108035, "IIIXZXIIZI": 0.02616020811140184, "IIIYZYIIZI": 0.02616020811140184, "IIIXZXIIIZ": -0.0012689361658250304, "IIIYZYIIIZ": -0.0012689361658250304, "ZIZXIXIZZZ": -0.031770675188818064, "ZIZYIYIZZZ": -0.031770675188818064, "IXZXIXIIII": 0.005610284205286519, "IYZYIXIIII": 0.005198675876395554, "ZXIXZXIIII": -0.005610284205286519, "ZYIYZXIIII": -0.005198675876395554, "IXZYIYIIII": 0.00041160832889096323, "ZXIYZYIIII": -0.00041160832889096323, "IIZIXXZZZI": -0.004449231357100773, "IIZIYYZZZI": -0.004449231357100773, "IIIIXXIIIZ": -0.004449231357100773, "IIIIYYIIIZ": -0.004449231357100773, "XIIIXXIIII": -0.007679964755914472, "XZZZXXIIII": 0.007679964755914472, "YIIIYXIIII": -0.0053447100107423175, "YZZZYXIIII": 0.0053447100107423175, "XIIIYYIIII": -0.0023352547451721524, "XZZZYYIIII": 0.0023352547451721524, "XXIIXXIIII": 0.015938466640158192, "YYIIXXIIII": 0.005540581771711346, "XYIIYXIIII": 0.01039788486844683, "YXIIXYIIII": 0.01039788486844683, "XXIIYYIIII": 0.005540581771711346, "YYIIYYIIII": 0.015938466640158192, "XZZXXXIIII": -0.010751450738091943, "YZZYXXIIII": -0.0003017382683231497, "XZZYYXIIII": -0.010449712469768798, "YZZXXYIIII": -0.010449712469768798, "XZZXYYIIII": -0.0003017382683231497, "YZZYYYIIII": -0.010751450738091943, "IIZIIIXZII": -0.03950536475384496, "ZIZIZIXZII": 0.03950536475384496, "IIZIIIXIZI": -0.025624096155622524, "ZIZIZIXIZI": 0.025624096155622524, "IIIIIIXZZI": -0.08882030288492268, "IIZIIIXZZI": -0.3689867910931304, "ZIZIIIXZZI": -0.0007523422027734539, "IZZIIIXZZI": -0.009429139483709062, "IIZZIIXZZI": -0.04023246830351819, "ZIIIZIXZZI": 0.08882030288492268, "IIZIZIXZZI": 0.0007523422027734539, "ZIZIZIXZZI": 0.3689867910931304, "ZZZIZIXZZI": 0.009429139483709062, "ZIZZZIXZZI": 0.04023246830351819, "IIZIIZXZZI": -0.03443625643508787, "IZIZIZXZZI": -0.09059252882997924, "ZIZIZZXZZI": 0.03443625643508787, "ZZIZZZXZZI": 0.09059252882997924, "IIIIIIXIIZ": -0.08675109723520713, "ZIIIZIXIIZ": 0.08675109723520713, "IIZIIIXZZZ": -0.02445414497679696, "ZIZIZIXZZZ": 0.02445414497679696, "XIIIIIXIII": 0.005381713320311683, "XZZZZZXIII": 0.005381713320311683, "YIZIZIYZZZ": -0.005381713320311683, "YZIZIZYZZZ": -0.005381713320311683, "ZXZIIIXZZI": 0.0017551322035334336, "IXZIZIXZZI": -0.0017551322035334336, "ZXIZIZXZZI": -0.0017551322035334336, "IXIZZZXZZI": 0.0017551322035334336, "XXIIIIXIII": -0.003081688165843146, "YYIIIIXIII": -0.003081688165843146, "YXZIZIYZZZ": 0.003081688165843146, "XYZIZIYZZZ": -0.003081688165843146, "XZXIIIXZII": 0.00608880422943089, "YZYIIIXZII": 0.00608880422943089, "YZXIIIYZII": -0.00608880422943089, "XZYIIIYZII": 0.00608880422943089, "ZZIXIIXZZI": 0.00021175546627937744, "IZIXZIXZZI": -0.00021175546627937744, "ZIZXIZXZZI": -0.00021175546627937744, "IIZXZZXZZI": 0.00021175546627937744, "XZZXIIXIII": 0.0033144294975164367, "YZZYIIXIII": 0.0033144294975164367, "YZIXZIYZZZ": -0.0033144294975164367, "XZIYZIYZZZ": 0.0033144294975164367, "IXIXIIXZZI": 0.01933755387737518, "IYIYIIXZZI": 0.01933755387737518, "ZXIXZIXZZI": -0.01933755387737518, "ZYIYZIXZZI": -0.01933755387737518, "ZZZZXIXIII": 0.003841431594772134, "IIIIXZXIII": 0.003841431594772134, "IZIZYIYZZZ": -0.003841431594772134, "ZIZIYZYZZZ": -0.003841431594772134, "XZIZXIXZZI": 0.07604846926305957, "YZIZYIXZZI": 0.07604846926305957, "IXZZXIXIII": -0.0009684913838389781, "IYZZYIXIII": -0.0009684913838389781, "ZYIZXIYZZZ": -0.0009684913838389781, "ZXIZYIYZZZ": 0.0009684913838389781, "IIXZXIXZII": 0.005921448772451623, "IIYZYIXZII": 0.005921448772451623, "IIYZXIYZII": 0.005921448772451623, "IIXZYIYZII": -0.005921448772451623, "IIIXXIXIII": 0.001247023632230544, "IIIYYIXIII": 0.001247023632230544, "ZIZYXIYZZZ": 0.001247023632230544, "ZIZXYIYZZZ": -0.001247023632230544, "IIZIIXXZZI": 0.0018818245161540497, "IZIZIXXZZI": -0.0018818245161540497, "ZIZIZXXZZI": -0.0018818245161540497, "ZZIZZXXZZI": 0.0018818245161540497, "XZZZZXXIII": -0.004579777690866971, "YZZZZYXIII": -0.004579777690866971, "YZIZIXYZZZ": 0.004579777690866971, "XZIZIYYZZZ": -0.004579777690866971, "ZXIZIXXZZI": -0.019261279543173554, "IXIZZXXZZI": 0.019261279543173554, "ZYIZIYXZZI": -0.019261279543173554, "IYIZZYXZZI": 0.019261279543173554, "ZIZXIXXZZI": 0.0189500779795171, "IIZXZXXZZI": -0.0189500779795171, "ZIZYIYXZZI": 0.0189500779795171, "IIZYZYXZZI": -0.0189500779795171, "IIIIXXXIII": -0.005798140239760419, "IIIIYYXIII": -0.005798140239760419, "ZIZIYXYZZZ": 0.005798140239760419, "ZIZIXYYZZZ": -0.005798140239760419, "IIIIIIIXII": -0.0043870613365145335, "ZIIIZIIXII": -0.0007483836450294134, "IIIIIIZXII": -0.07314533074511753, "ZIIIIIZXII": -0.001305373170671387, "IZIIIIZXII": 0.002079268253874826, "IIZIIIZXII": -0.007091603943015608, "IIIZIIZXII": -0.004826134450411719, "IIIIZIZXII": 3.8030937278566344e-05, "IIIIIZZXII": -0.00020365349719160062, "ZZZZZZZXII": 0.05994823321176648, "IIIIIIZXZI": -0.005447997131396283, "ZIZIZIZXZI": 0.0014694952730704002, "IIIIIIZXIZ": 0.0014694952730704002, "ZIZIZIZXIZ": -0.005447997131396283, "IIZIIIIXZZ": -0.0007483836450294134, "ZIZIZIIXZZ": -0.0043870613365145335, "ZIZIIIZXZZ": 3.8030937278566344e-05, "ZIIIZIZXZZ": -0.007091603943015608, "IIZIZIZXZZ": -0.001305373170671387, "ZIZIZIZXZZ": -0.07314533074511753, "ZZZIZIZXZZ": 0.002079268253874826, "ZIZZZIZXZZ": -0.004826134450411719, "IZIZIZZXZZ": 0.05994823321176648, "ZIZIZZZXZZ": -0.00020365349719160062, "XIZIIIIXZI": -0.0009684913838389781, "XZIZZZIXZI": -0.0009684913838389781, "YIZIZIZYZI": -0.0009684913838389781, "YZIZIZZYZI": -0.0009684913838389781, "ZXIIIIZXII": 0.007873502070773428, "IXZZZZZXII": 0.007873502070773428, "IXZIZIZXZZ": 0.007873502070773428, "ZXIZIZZXZZ": 0.007873502070773428, "XXZIIIIXZI": -0.016194956671913466, "YYZIIIIXZI": -0.016194956671913466, "YXZIZIZYZI": -0.016194956671913466, "XYZIZIZYZI": 0.016194956671913466, "ZZXIIIIXII": -0.003967451072257246, "IIXZZZIXII": -0.003967451072257246, "ZZYIIIIYII": -0.003967451072257246, "IIYZZZIYII": -0.003967451072257246, "IXXIIIIXII": 0.009691499373175093, "IYYIIIIXII": 0.009691499373175093, "IYXIIIIYII": -0.009691499373175093, "IXYIIIIYII": 0.009691499373175093, "ZZZXIIZXII": -0.00017109807683013522, "IIIXZZZXII": -0.00017109807683013522, "IZIXZIZXZZ": -0.00017109807683013522, "ZIZXIZZXZZ": -0.00017109807683013522, "XZIXIIIXZI": 0.011030861199347281, "YZIYIIIXZI": 0.011030861199347281, "YZIXZIZYZI": 0.011030861199347281, "XZIYZIZYZI": -0.011030861199347281, "IXZXIIZXII": 3.465985012716039e-05, "IYZYIIZXII": 3.465985012716039e-05, "ZXIXZIZXZZ": 3.465985012716039e-05, "ZYIYZIZXZZ": 3.465985012716039e-05, "IIXXIIIXII": -0.0005053446912474659, "IIYYIIIXII": -0.0005053446912474659, "IIYXIIIYII": -0.0005053446912474659, "IIXYIIIYII": 0.0005053446912474659, "ZZIZXIIXZI": -0.0007864145823079798, "IIZIXZIXZI": -0.0007864145823079798, "IZIZYIZYZI": -0.0007864145823079798, "ZIZIYZZYZI": -0.0007864145823079798, "XZZZXIZXII": 0.0017551322035334336, "YZZZYIZXII": 0.0017551322035334336, "XZIZXIZXZZ": -0.0017551322035334336, "YZIZYIZXZZ": -0.0017551322035334336, "IXIZXIIXZI": 0.017768686176679108, "IYIZYIIXZI": 0.017768686176679108, "ZYIZXIZYZI": -0.017768686176679108, "ZXIZYIZYZI": 0.017768686176679108, "IIZXXIIXZI": -0.007078805777596769, "IIZYYIIXZI": -0.007078805777596769, "ZIZYXIZYZI": 0.007078805777596769, "ZIZXYIZYZI": -0.007078805777596769, "IIIIIXZXII": 0.009010373683384284, "ZZZZZXZXII": 0.009010373683384284, "IZIZIXZXZZ": 0.009010373683384284, "ZIZIZXZXZZ": 0.009010373683384284, "XZIZZXIXZI": 0.008863394674726719, "YZIZZYIXZI": 0.008863394674726719, "YZIZIXZYZI": 0.008863394674726719, "XZIZIYZYZI": -0.008863394674726719, "IXZZZXZXII": -0.0016515612068461892, "IYZZZYZXII": -0.0016515612068461892, "ZXIZIXZXZZ": -0.0016515612068461892, "ZYIZIYZXZZ": -0.0016515612068461892, "IIXZZXIXII": 0.014864979068631537, "IIYZZYIXII": 0.014864979068631537, "IIYZZXIYII": 0.014864979068631537, "IIXZZYIYII": -0.014864979068631537, "IIIXZXZXII": -0.005070148182503577, "IIIYZYZXII": -0.005070148182503577, "ZIZXIXZXZZ": -0.005070148182503577, "ZIZYIYZXZZ": -0.005070148182503577, "IIZIXXIXZI": -0.01013150081090401, "IIZIYYIXZI": -0.01013150081090401, "ZIZIYXZYZI": -0.01013150081090401, "ZIZIXYZYZI": 0.01013150081090401, "IIZIIIXXZI": 0.0013542580706807114, "IIZIIIYYZI": 0.004077881658053124, "ZIZIZIYYZI": -0.002723623587372412, "IIIIIIXXIZ": -0.0013542580706807114, "IIIIIIYYIZ": -0.004077881658053124, "ZIIIZIYYIZ": 0.002723623587372412, "XIIIIIXXII": -0.003081688165843146, "XZZZZZXXII": -0.003081688165843146, "XIIIIIYYII": -0.003081688165843146, "XZZZZZYYII": -0.003081688165843146, "XXIIIIXXII": 0.02890694683537435, "YYIIIIXXII": 0.02890694683537435, "XXIIIIYYII": 0.02890694683537435, "YYIIIIYYII": 0.02890694683537435, "XZZXIIXXII": -0.014434408165764407, "YZZYIIXXII": -0.014434408165764407, "XZZXIIYYII": -0.014434408165764407, "YZZYIIYYII": -0.014434408165764407, "ZZZZXIXXII": -0.0023227494545196895, "IIIIXZXXII": -0.0023227494545196895, "ZZZZXIYYII": -0.0023227494545196895, "IIIIXZYYII": -0.0023227494545196895, "IXZZXIXXII": -0.016194956671913466, "IYZZYIXXII": -0.016194956671913466, "IXZZXIYYII": -0.016194956671913466, "IYZZYIYYII": -0.016194956671913466, "IIIXXIXXII": 0.011767712432197278, "IIIYYIXXII": 0.011767712432197278, "IIIXXIYYII": 0.011767712432197278, "IIIYYIYYII": 0.011767712432197278, "XZZZZXXXII": -0.0024988101367657304, "YZZZZYXXII": -0.0024988101367657304, "XZZZZXYYII": -0.0024988101367657304, "YZZZZYYYII": -0.0024988101367657304, "IIIIXXXXII": 0.024801861314884904, "IIIIYYXXII": 0.024801861314884904, "IIIIXXYYII": 0.024801861314884904, "IIIIYYYYII": 0.024801861314884904, "IIZIIIZIXI": 0.005357732323145543, "ZIIIZIZIXI": 0.0017294790014551948, "IIZIIIIZXI": 0.004354912124887926, "ZIZIZIIZXI": 0.002481634999349707, "IIIIIIZZXI": 0.005918980791196091, "IIZIIIZZXI": 0.04270951779188771, "ZIZIIIZZXI": 0.0010404826273714902, "IZZIIIZZXI": 0.005323072473018383, "IIZZIIZZXI": -0.0028716583214541706, "IIZIZIZZXI": 0.0016198370156129582, "IIZIIZZZXI": 0.004035600502195267, "ZZIZZZZZXI": -0.04587182982988765, "IIIIIIIIXZ": 0.002481634999349707, "ZIIIZIIIXZ": 0.004354912124887926, "ZIIIIIZIXZ": 0.0016198370156129582, "IIIIZIZIXZ": 0.0010404826273714902, "ZIIIZIZIXZ": 0.04270951779188771, "ZZIIZIZIXZ": 0.005323072473018383, "ZIZIZIZIXZ": 0.005918980791196091, "ZIIZZIZIXZ": -0.0028716583214541706, "IZZZIZZIXZ": -0.04587182982988765, "ZIIIZZZIXZ": 0.004035600502195267, "IIZIIIZZXZ": 0.0017294790014551948, "ZIIIZIZZXZ": 0.005357732323145543, "XIIIIIIIXI": 0.001247023632230544, "XZZZZZIIXI": 0.001247023632230544, "YIIIZIZIYI": 0.001247023632230544, "YZZZIZZIYI": 0.001247023632230544, "ZXZIIIZZXI": -0.0001710980768301352, "IXIZZZZZXI": -0.0001710980768301352, "IXIIZIZIXZ": -0.0001710980768301352, "ZXZZIZZIXZ": -0.0001710980768301352, "XXIIIIIIXI": 0.011767712432197278, "YYIIIIIIXI": 0.011767712432197278, "YXIIZIZIYI": 0.011767712432197278, "XYIIZIZIYI": -0.011767712432197278, "ZZXIIIIIXI": 0.0033627525441585985, "IIXZZZIIXI": 0.0033627525441585985, "ZZYIIIIIYI": 0.0033627525441585985, "IIYZZZIIYI": 0.0033627525441585985, "IXXIIIIIXI": -0.0005053446912474659, "IYYIIIIIXI": -0.0005053446912474659, "IYXIIIIIYI": 0.0005053446912474659, "IXYIIIIIYI": -0.0005053446912474659, "ZZIXIIZZXI": 0.0069685098833987425, "IIZXZZZZXI": 0.0069685098833987425, "IZZXZIZIXZ": 0.0069685098833987425, "ZIIXIZZIXZ": 0.0069685098833987425, "XZZXIIIIXI": 0.000727103549673233, "YZZYIIIIXI": 0.000727103549673233, "YZZXZIZIYI": 0.000727103549673233, "XZZYZIZIYI": -0.000727103549673233, "IXIXIIZZXI": -0.0006218626809845637, "IYIYIIZZXI": -0.0006218626809845637, "ZXZXZIZIXZ": -0.0006218626809845637, "ZYZYZIZIXZ": -0.0006218626809845637, "IIXXIIIIXI": 0.014023611932223993, "IIYYIIIIXI": 0.014023611932223993, "IIYXIIIIYI": 0.014023611932223993, "IIXYIIIIYI": -0.014023611932223993, "ZZZZXIIIXI": 0.0008617979837367493, "IIIIXZIIXI": 0.0008617979837367493, "IZZZYIZIYI": 0.0008617979837367493, "ZIIIYZZIYI": 0.0008617979837367493, "XZIZXIZZXI": 0.00021175546627937744, "YZIZYIZZXI": 0.00021175546627937744, "XZZZXIZIXZ": -0.00021175546627937744, "YZZZYIZIXZ": -0.00021175546627937744, "IXZZXIIIXI": -0.007078805777596769, "IYZZYIIIXI": -0.007078805777596769, "ZYZZXIZIYI": 0.007078805777596769, "ZXZZYIZIYI": -0.007078805777596769, "IIIXXIIIXI": 0.011729648031144718, "IIIYYIIIXI": 0.011729648031144718, "ZIIYXIZIYI": -0.011729648031144718, "ZIIXYIZIYI": 0.011729648031144718, "IIZIIXZZXI": -0.00560634614265605, "ZZIZZXZZXI": -0.00560634614265605, "IZZZIXZIXZ": -0.00560634614265605, "ZIIIZXZIXZ": -0.00560634614265605, "XZZZZXIIXI": -0.008500365509748302, "YZZZZYIIXI": -0.008500365509748302, "YZZZIXZIYI": -0.008500365509748302, "XZZZIYZIYI": 0.008500365509748302, "IXIZZXZZXI": -0.004658539853612613, "IYIZZYZZXI": -0.004658539853612613, "ZXZZIXZIXZ": -0.004658539853612613, "ZYZZIYZIXZ": -0.004658539853612613, "IIXZZXIIXI": -0.011704287187748293, "IIYZZYIIXI": -0.011704287187748293, "IIYZZXIIYI": -0.011704287187748293, "IIXZZYIIYI": 0.011704287187748293, "IIZXZXZZXI": -0.004756790815567912, "IIZYZYZZXI": -0.004756790815567912, "ZIIXIXZIXZ": -0.004756790815567912, "ZIIYIYZIXZ": -0.004756790815567912, "IIIIXXIIXI": 0.004923473006099586, "IIIIYYIIXI": 0.004923473006099586, "ZIIIYXZIYI": 0.004923473006099586, "ZIIIXYZIYI": -0.004923473006099586, "IIIIIIXIXI": -0.0011665991610442, "IIIIIIYIYI": -0.0022018673269953667, "ZIIIZIYIYI": 0.0010352681659511658, "IIZIIIXZXZ": 0.0011665991610442, "IIZIIIYZYZ": 0.0022018673269953667, "ZIZIZIYZYZ": -0.0010352681659511658, "XIZIIIXZXI": 0.0033144294975164367, "XZIZZZXZXI": 0.0033144294975164367, "XIZIIIYZYI": 0.0033144294975164367, "XZIZZZYZYI": 0.0033144294975164367, "XXZIIIXZXI": -0.014434408165764407, "YYZIIIXZXI": -0.014434408165764407, "XXZIIIYZYI": -0.014434408165764407, "YYZIIIYZYI": -0.014434408165764407, "XZIXIIXZXI": 0.017174364863733207, "YZIYIIXZXI": 0.017174364863733207, "XZIXIIYZYI": 0.017174364863733207, "YZIYIIYZYI": 0.017174364863733207, "ZZIZXIXZXI": 0.0024136227932747443, "IIZIXZXZXI": 0.0024136227932747443, "ZZIZXIYZYI": 0.0024136227932747443, "IIZIXZYZYI": 0.0024136227932747443, "IXIZXIXZXI": 0.011030861199347283, "IYIZYIXZXI": 0.011030861199347283, "IXIZXIYZYI": 0.011030861199347283, "IYIZYIYZYI": 0.011030861199347283, "IIZXXIXZXI": 0.000727103549673233, "IIZYYIXZXI": 0.000727103549673233, "IIZXXIYZYI": 0.000727103549673233, "IIZYYIYZYI": 0.000727103549673233, "XZIZZXXZXI": -0.004173844957234917, "YZIZZYXZXI": -0.004173844957234917, "XZIZZXYZYI": -0.004173844957234917, "YZIZZYYZYI": -0.004173844957234917, "IIZIXXXZXI": -0.019251816247840246, "IIZIYYXZXI": -0.019251816247840246, "IIZIXXYZYI": -0.019251816247840246, "IIZIYYYZYI": -0.019251816247840246, "IIIIIIIXXI": -0.05791287308382641, "IIZIIIIXXI": -0.2211665618800297, "ZIZIIIIXXI": -0.01031059169049368, "IZZIIIIXXI": -0.011074296933110734, "IIZZIIIXXI": -0.030100938424046066, "IIZIZIIXXI": -0.010736002999730534, "IIZIIZIXXI": -0.023614562486524108, "ZZIZZZIXXI": 0.054260020689881165, "IIZIIIZXXI": -0.02474499985625809, "ZIZIZIZXXI": -0.0178148087773273, "IIIIIIIYYI": -0.05791287308382641, "IIZIIIIYYI": -0.2211665618800297, "ZIZIIIIYYI": -0.01031059169049368, "IZZIIIIYYI": -0.011074296933110734, "IIZZIIIYYI": -0.030100938424046066, "IIZIZIIYYI": -0.010736002999730534, "IIZIIZIYYI": -0.023614562486524108, "ZZIZZZIYYI": 0.054260020689881165, "IIZIIIZYYI": -0.02474499985625809, "ZIZIZIZYYI": -0.0178148087773273, "IIZIIIIXXZ": -0.018426482046486795, "ZIIIZIIXXZ": -0.054431118766711306, "IIZIIIIYYZ": -0.018426482046486795, "ZIIIZIIYYZ": -0.054431118766711306, "ZXZIIIIXXI": 3.465985012716039e-05, "IXIZZZIXXI": 3.465985012716039e-05, "ZXZIIIIYYI": 3.465985012716039e-05, "IXIZZZIYYI": 3.465985012716039e-05, "ZZIXIIIXXI": -0.0006218626809845637, "IIZXZZIXXI": -0.0006218626809845637, "ZZIXIIIYYI": -0.0006218626809845637, "IIZXZZIYYI": -0.0006218626809845637, "IXIXIIIXXI": 0.016861566711228272, "IYIYIIIXXI": 0.016861566711228272, "IXIXIIIYYI": 0.016861566711228272, "IYIYIIIYYI": 0.016861566711228272, "XZIZXIIXXI": 0.01933755387737518, "YZIZYIIXXI": 0.01933755387737518, "XZIZXIIYYI": 0.01933755387737518, "YZIZYIIYYI": 0.01933755387737518, "IIZIIXIXXI": 0.0005401360227829401, "ZZIZZXIXXI": 0.0005401360227829401, "IIZIIXIYYI": 0.0005401360227829401, "ZZIZZXIYYI": 0.0005401360227829401, "IXIZZXIXXI": 0.015252043919250991, "IYIZZYIXXI": 0.015252043919250991, "IXIZZXIYYI": 0.015252043919250991, "IYIZZYIYYI": 0.015252043919250991, "IIZXZXIXXI": -0.007527236823776763, "IIZYZYIXXI": -0.007527236823776763, "IIZXZXIYYI": -0.007527236823776763, "IIZYZYIYYI": -0.007527236823776763, "IIIIIIXXXI": -0.007569841445177901, "ZIIIZIXXXI": 0.008306692678027909, "IIIIIIYYXI": 0.0007368512328499879, "ZIIIZIYXYI": 0.0007368512328499879, "IIIIIIXYYI": -0.008306692678027909, "ZIIIZIXYYI": 0.007569841445177901, "IIIIIIIIIX": -0.12506426575287274, "ZIIIIIIIIX": -0.0023629620252464266, "IZIIIIIIIX": -0.001739384630172086, "IIZIIIIIIX": -0.013952915826349091, "IIIZIIIIIX": -0.0034118780749398973, "IIIIZIIIIX": -0.0010997962401184532, "IIIIIZIIIX": -0.003228125052947114, "ZZZZZZIIIX": 0.10408986082347657, "IIIIIIZIIX": -0.006942739716113399, "ZIIIZIZIIX": -0.005549027597219225, "IIIIIIIZIX": -0.0033909458370182744, "ZIZIZIIZIX": -0.008168668890507809, "IIIIIIIIZX": -0.008168668890507809, "ZIZIZIIIZX": -0.0033909458370182744, "ZIZIIIIZZX": -0.0010997962401184532, "ZIIIZIIZZX": -0.013952915826349091, "IIZIZIIZZX": -0.0023629620252464266, "ZIZIZIIZZX": -0.12506426575287274, "ZZZIZIIZZX": -0.001739384630172086, "ZIZZZIIZZX": -0.0034118780749398973, "IZIZIZIZZX": 0.10408986082347657, "ZIZIZZIZZX": -0.003228125052947114, "IIZIIIZZZX": -0.005549027597219225, "ZIZIZIZZZX": -0.006942739716113399, "XIIIIIIIIX": -0.005798140239760419, "XZZZZZIIIX": -0.005798140239760419, "YIIIZIZIIY": -0.005798140239760419, "YZZZIZZIIY": -0.005798140239760419, "ZXIIIIIIIX": 0.009010373683384285, "IXZZZZIIIX": 0.009010373683384285, "IXZIZIIZZX": 0.009010373683384285, "ZXIZIZIZZX": 0.009010373683384285, "XXIIIIIIIX": 0.024801861314884904, "YYIIIIIIIX": 0.024801861314884904, "YXIIZIZIIY": 0.024801861314884904, "XYIIZIZIIY": -0.024801861314884904, "IZXIZIZIZX": -0.00811125152740624, "ZIXZIZZIZX": -0.00811125152740624, "IZYIZIZIZY": -0.00811125152740624, "ZIYZIZZIZY": -0.00811125152740624, "ZXXIZIZIZX": 0.014864979068631537, "ZYYIZIZIZX": 0.014864979068631537, "ZYXIZIZIZY": -0.014864979068631537, "ZXYIZIZIZY": 0.014864979068631537, "ZZZXIIIIIX": -0.00560634614265605, "IIIXZZIIIX": -0.00560634614265605, "IZIXZIIZZX": -0.00560634614265605, "ZIZXIZIZZX": -0.00560634614265605, "XZZXIIIIIX": -0.019251816247840246, "YZZYIIIIIX": -0.019251816247840246, "YZZXZIZIIY": -0.019251816247840246, "XZZYZIZIIY": 0.019251816247840246, "IXZXIIIIIX": 0.0005401360227829401, "IYZYIIIIIX": 0.0005401360227829401, "ZXIXZIIZZX": 0.0005401360227829401, "ZYIYZIIZZX": 0.0005401360227829401, "ZIXXZIZIZX": -0.011704287187748297, "ZIYYZIZIZX": -0.011704287187748297, "ZIYXZIZIZY": -0.011704287187748297, "ZIXYZIZIZY": 0.011704287187748297, "ZZZZXIIIIX": -0.004449231357100774, "IIIIXZIIIX": -0.004449231357100774, "IZZZYIZIIY": -0.004449231357100774, "ZIIIYZZIIY": -0.004449231357100774, "XZZZXIIIIX": 0.0018818245161540497, "YZZZYIIIIX": 0.0018818245161540497, "XZIZXIIZZX": -0.0018818245161540497, "YZIZYIIZZX": -0.0018818245161540497, "IXZZXIIIIX": -0.01013150081090401, "IYZZYIIIIX": -0.01013150081090401, "ZYZZXIZIIY": 0.01013150081090401, "ZXZZYIZIIY": -0.01013150081090401, "IIIXXIIIIX": 0.004923473006099586, "IIIYYIIIIX": 0.004923473006099586, "ZIIYXIZIIY": -0.004923473006099586, "ZIIXYIZIIY": 0.004923473006099586, "IIIIIXIIIX": 0.014526685537012482, "ZZZZZXIIIX": 0.014526685537012482, "IZIZIXIZZX": 0.014526685537012482, "ZIZIZXIZZX": 0.014526685537012482, "XZZZZXIIIX": 0.00998211145829091, "YZZZZYIIIX": 0.00998211145829091, "YZZZIXZIIY": 0.00998211145829091, "XZZZIYZIIY": -0.00998211145829091, "IXZZZXIIIX": 0.0016731487702620015, "IYZZZYIIIX": 0.0016731487702620015, "ZXIZIXIZZX": 0.0016731487702620015, "ZYIZIYIZZX": 0.0016731487702620015, "ZIXZIXZIZX": 0.03608182742161506, "ZIYZIYZIZX": 0.03608182742161506, "ZIYZIXZIZY": 0.03608182742161506, "ZIXZIYZIZY": -0.03608182742161506, "IIIXZXIIIX": -0.002306121500740073, "IIIYZYIIIX": -0.002306121500740073, "ZIZXIXIZZX": -0.002306121500740073, "ZIZYIYIZZX": -0.002306121500740073, "IIIIXXIIIX": 0.036236645755114386, "IIIIYYIIIX": 0.036236645755114386, "ZIIIYXZIIY": 0.036236645755114386, "ZIIIXYZIIY": -0.036236645755114386, "IIIIIIXIIX": -0.007679964755914472, "ZIIIZIXIIX": 0.0053447100107423175, "IIZIIIXZZX": 0.007679964755914472, "ZIZIZIXZZX": -0.0053447100107423175, "ZIIIZIYIIY": -0.0023352547451721524, "ZIZIZIYZZY": 0.0023352547451721524, "YIZIZIYZZX": 0.004579777690866971, "YZIZIZYZZX": 0.004579777690866971, "YIZIZIXZZY": -0.004579777690866971, "YZIZIZXZZY": -0.004579777690866971, "YXZIZIYZZX": 0.0024988101367657304, "XYZIZIYZZX": -0.0024988101367657304, "YXZIZIXZZY": -0.0024988101367657304, "XYZIZIXZZY": 0.0024988101367657304, "YZIXZIYZZX": 0.0041738449572349175, "XZIYZIYZZX": -0.0041738449572349175, "YZIXZIXZZY": -0.0041738449572349175, "XZIYZIXZZY": 0.0041738449572349175, "IZIZYIYZZX": 0.003462885494588267, "ZIZIYZYZZX": 0.003462885494588267, "IZIZYIXZZY": -0.003462885494588267, "ZIZIYZXZZY": -0.003462885494588267, "ZYIZXIYZZX": 0.00886339467472672, "ZXIZYIYZZX": -0.00886339467472672, "ZYIZXIXZZY": -0.00886339467472672, "ZXIZYIXZZY": 0.00886339467472672, "ZIZYXIYZZX": -0.008500365509748302, "ZIZXYIYZZX": 0.008500365509748302, "ZIZYXIXZZY": 0.008500365509748302, "ZIZXYIXZZY": -0.008500365509748302, "YZIZIXYZZX": -0.015430252188813474, "XZIZIYYZZX": 0.015430252188813474, "YZIZIXXZZY": 0.015430252188813474, "XZIZIYXZZY": -0.015430252188813474, "ZIZIYXYZZX": -0.00998211145829091, "ZIZIXYYZZX": 0.00998211145829091, "ZIZIYXXZZY": 0.00998211145829091, "ZIZIXYXZZY": -0.00998211145829091, "IIIIIIZXIX": -0.06841162871445919, "ZIZIZIZXIX": -0.02988890097022759, "IIZIIIIXZX": -0.029126564603128968, "ZIZIZIIXZX": -0.019844989410312583, "ZIZIIIZXZX": -0.018995063792224952, "ZIIIZIZXZX": -0.06469587851741977, "IIZIZIZXZX": -0.017346179273546855, "ZIZIZIZXZX": -0.2853486154987669, "ZZZIZIZXZX": -0.02413516830912108, "ZIZZZIZXZX": -0.02236166414645082, "IZIZIZZXZX": 0.0774220023978435, "ZIZIZZZXZX": -0.035773153993525306, "IIIIIIZYIY": -0.06841162871445919, "ZIZIZIZYIY": -0.02988890097022759, "IIZIIIIYZY": -0.029126564603128968, "ZIZIZIIYZY": -0.019844989410312583, "ZIZIIIZYZY": -0.018995063792224952, "ZIIIZIZYZY": -0.06469587851741977, "IIZIZIZYZY": -0.017346179273546855, "ZIZIZIZYZY": -0.2853486154987669, "ZZZIZIZYZY": -0.02413516830912108, "ZIZZZIZYZY": -0.02236166414645082, "IZIZIZZYZY": 0.0774220023978435, "ZIZIZZZYZY": -0.035773153993525306, "IXZIZIZXZX": -0.0016515612068461892, "ZXIZIZZXZX": -0.0016515612068461892, "IXZIZIZYZY": -0.0016515612068461892, "ZXIZIZZYZY": -0.0016515612068461892, "IZIXZIZXZX": -0.004658539853612613, "ZIZXIZZXZX": -0.004658539853612613, "IZIXZIZYZY": -0.004658539853612613, "ZIZXIZZYZY": -0.004658539853612613, "ZXIXZIZXZX": 0.015252043919250991, "ZYIYZIZXZX": 0.015252043919250991, "ZXIXZIZYZY": 0.015252043919250991, "ZYIYZIZYZY": 0.015252043919250991, "XZIZXIZXZX": -0.019261279543173554, "YZIZYIZXZX": -0.019261279543173554, "XZIZXIZYZY": -0.019261279543173554, "YZIZYIZYZY": -0.019261279543173554, "IZIZIXZXZX": 0.0016731487702620015, "ZIZIZXZXZX": 0.0016731487702620015, "IZIZIXZYZY": 0.0016731487702620015, "ZIZIZXZYZY": 0.0016731487702620015, "ZXIZIXZXZX": 0.025510064011573724, "ZYIZIYZXZX": 0.025510064011573724, "ZXIZIXZYZY": 0.025510064011573724, "ZYIZIYZYZY": 0.025510064011573724, "ZIZXIXZXZX": 0.005188080440037311, "ZIZYIYZXZX": 0.005188080440037311, "ZIZXIXZYZY": 0.005188080440037311, "ZIZYIYZYZY": 0.005188080440037311, "IIIIIIXXIX": 0.015938466640158192, "IIIIIIYYIX": 0.005540581771711346, "ZIIIZIYYIX": 0.01039788486844683, "IIIIIIYXIY": 0.01039788486844683, "ZIIIZIYXIY": 0.005540581771711346, "ZIIIZIXYIY": -0.015938466640158192, "IIIIIIIIXX": 0.0031673513364057996, "ZIIIZIIIXX": -0.0007287448167883716, "ZIIIIIZIXX": -0.0017561216696937853, "IIIIZIZIXX": 0.0034451001404465467, "ZIIIZIZIXX": 0.118114157186011, "ZZIIZIZIXX": -0.01476126721108035, "ZIZIZIZIXX": 0.022322408916592942, "ZIIZZIZIXX": 0.02616020811140184, "IZZZIZZIXX": -0.031770675188818064, "ZIIIZZZIXX": -0.0012689361658250304, "IIZIIIZZXX": 0.026164329046162005, "ZIIIZIZZXX": 0.0004907767081706342, "IIIIIIIIYY": 0.0031673513364057996, "ZIIIZIIIYY": -0.0007287448167883716, "ZIIIIIZIYY": -0.0017561216696937853, "IIIIZIZIYY": 0.0034451001404465467, "ZIIIZIZIYY": 0.118114157186011, "ZZIIZIZIYY": -0.01476126721108035, "ZIZIZIZIYY": 0.022322408916592942, "ZIIZZIZIYY": 0.02616020811140184, "IZZZIZZIYY": -0.031770675188818064, "ZIIIZZZIYY": -0.0012689361658250304, "IIZIIIZZYY": 0.026164329046162005, "ZIIIZIZZYY": 0.0004907767081706342, "IXIIZIZIXX": -0.005070148182503577, "ZXZZIZZIXX": -0.005070148182503577, "IXIIZIZIYY": -0.005070148182503577, "ZXZZIZZIYY": -0.005070148182503577, "IZZXZIZIXX": -0.004756790815567912, "ZIIXIZZIXX": -0.004756790815567912, "IZZXZIZIYY": -0.004756790815567912, "ZIIXIZZIYY": -0.004756790815567912, "ZXZXZIZIXX": -0.007527236823776763, "ZYZYZIZIXX": -0.007527236823776763, "ZXZXZIZIYY": -0.007527236823776763, "ZYZYZIZIYY": -0.007527236823776763, "XZZZXIZIXX": 0.0189500779795171, "YZZZYIZIXX": 0.0189500779795171, "XZZZXIZIYY": 0.0189500779795171, "YZZZYIZIYY": 0.0189500779795171, "IZZZIXZIXX": -0.002306121500740073, "ZIIIZXZIXX": -0.002306121500740073, "IZZZIXZIYY": -0.002306121500740073, "ZIIIZXZIYY": -0.002306121500740073, "ZXZZIXZIXX": 0.005188080440037311, "ZYZZIYZIXX": 0.005188080440037311, "ZXZZIXZIYY": 0.005188080440037311, "ZYZZIYZIYY": 0.005188080440037311, "ZIIXIXZIXX": 0.030954328800402883, "ZIIYIYZIXX": 0.030954328800402883, "ZIIXIXZIYY": 0.030954328800402883, "ZIIYIYZIYY": 0.030954328800402883, "IIZIIIXZXX": -0.010751450738091943, "IIZIIIYZYX": -0.0003017382683231497, "ZIZIZIYZYX": -0.010449712469768798, "IIZIIIYZXY": -0.010449712469768798, "ZIZIZIYZXY": -0.0003017382683231497, "ZIZIZIXZYY": 0.010751450738091943, "IIZIIIIXXX": 0.005610284205286519, "ZIIIZIIXXX": -0.005610284205286519, "IIZIIIIYYX": 0.005198675876395554, "ZIIIZIIYYX": -0.005198675876395554, "IIZIIIIXYY": 0.00041160832889096323, "ZIIIZIIXYY": -0.00041160832889096323}, "ansatze": {"uccs": {"ZYIIIIIIII": 0.49999999999999967, "IYZZZZIIII": 0.49999999999999967, "IYZXIIIIII": -0.49999999999999967, "IXZYIIIIII": 0.49999999999999967, "YZZZXIIIII": -0.49999999999999967, "XZZZYIIIII": 0.49999999999999967, "IYZZZXIIII": -0.49999999999999967, "IXZZZYIIII": 0.49999999999999967, "IIZIIIYZZI": -0.49999999999999967, "ZIZIZIYZZI": 0.49999999999999967, "IIIIIIZYII": 0.49999999999999967, "ZIZIZIZYZZ": 0.49999999999999967, "IIZIIIIYXI": -0.49999999999999967, "IIZIIIIXYI": 0.49999999999999967, "ZIZIZIZYZX": -0.49999999999999967, "ZIZIZIZXZY": 0.49999999999999967}, "uccsd": {"ZYIIIIIIII": 0.49999999999999967, "IYZZZZIIII": 0.49999999999999967, "IYZXIIIIII": -0.49999999999999967, "IXZYIIIIII": 0.49999999999999967, "YZZZXIIIII": -0.49999999999999967, "XZZZYIIIII": 0.49999999999999967, "YXZZXIIIII": 0.12499999999999992, "XYZZXIIIII": 0.12499999999999992, "XXZZYIIIII": -0.12499999999999992, "YYZZYIIIII": 0.12499999999999992, "YXIIXZIIII": -0.12499999999999992, "XYIIXZIIII": -0.12499999999999992, "XXIIYZIIII": 0.12499999999999992, "YYIIYZIIII": -0.12499999999999992, "YXIXXIIIII": 0.12499999999999992, "XYIXXIIIII": 0.12499999999999992, "XXIYXIIIII": -0.12499999999999992, "YYIYXIIIII": 0.12499999999999992, "XXIXYIIIII": -0.12499999999999992, "YYIXYIIIII": 0.12499999999999992, "YXIYYIIIII": -0.12499999999999992, "XYIYYIIIII": -0.12499999999999992, "IYZZZXIIII": -0.49999999999999967, "IXZZZYIIII": 0.49999999999999967, "YXIIXXIIII": 0.12499999999999992, "XYIIXXIIII": 0.12499999999999992, "XXIIYXIIII": -0.12499999999999992, "YYIIYXIIII": 0.12499999999999992, "XXIIXYIIII": -0.12499999999999992, "YYIIXYIIII": 0.12499999999999992, "YXIIYYIIII": -0.12499999999999992, "XYIIYYIIII": -0.12499999999999992, "IIZIIIYZZI": -0.49999999999999967, "ZIZIZIYZZI": 0.49999999999999967, "YIIIIIXIII": -0.12499999999999992, "YZZZZZXIII": -0.12499999999999992, "XIIIIIYIII": -0.12499999999999992, "XZZZZZYIII": -0.12499999999999992, "YIZIZIXZZZ": -0.12499999999999992, "YZIZIZXZZZ": -0.12499999999999992, "XIZIZIYZZZ": -0.12499999999999992, "XZIZIZYZZZ": -0.12499999999999992, "ZYZIIIXZZI": 0.12499999999999992, "IYZIZIXZZI": -0.12499999999999992, "ZYIZIZXZZI": -0.12499999999999992, "IYIZZZXZZI": 0.12499999999999992, "ZXZIIIYZZI": 0.12499999999999992, "IXZIZIYZZI": -0.12499999999999992, "ZXIZIZYZZI": -0.12499999999999992, "IXIZZZYZZI": 0.12499999999999992, "YZXIIIXZII": -0.24999999999999983, "XZYIIIXZII": 0.24999999999999983, "XZXIIIYZII": -0.24999999999999983, "YZYIIIYZII": -0.24999999999999983, "YZZXIIXIII": 0.12499999999999992, "XZZYIIXIII": -0.12499999999999992, "XZZXIIYIII": 0.12499999999999992, "YZZYIIYIII": 0.12499999999999992, "YZIXZIXZZZ": 0.12499999999999992, "XZIYZIXZZZ": -0.12499999999999992, "XZIXZIYZZZ": 0.12499999999999992, "YZIYZIYZZZ": 0.12499999999999992, "IYIXIIXZZI": -0.12499999999999992, "IXIYIIXZZI": 0.12499999999999992, "ZYIXZIXZZI": 0.12499999999999992, "ZXIYZIXZZI": -0.12499999999999992, "IXIXIIYZZI": -0.12499999999999992, "IYIYIIYZZI": -0.12499999999999992, "ZXIXZIYZZI": 0.12499999999999992, "ZYIYZIYZZI": 0.12499999999999992, "YZIZXIXZZI": -0.24999999999999983, "XZIZYIXZZI": 0.24999999999999983, "XZIZXIYZZI": -0.24999999999999983, "YZIZYIYZZI": -0.24999999999999983, "IYZZXIXIII": 0.12499999999999992, "IXZZYIXIII": -0.12499999999999992, "IXZZXIYIII": 0.12499999999999992, "IYZZYIYIII": 0.12499999999999992, "ZYIZXIXZZZ": -0.12499999999999992, "ZXIZYIXZZZ": 0.12499999999999992, "ZXIZXIYZZZ": -0.12499999999999992, "ZYIZYIYZZZ": -0.12499999999999992, "YZZZZXXIII": 0.12499999999999992, "XZZZZYXIII": -0.12499999999999992, "XZZZZXYIII": 0.12499999999999992, "YZZZZYYIII": 0.12499999999999992, "YZIZIXXZZZ": 0.12499999999999992, "XZIZIYXZZZ": -0.12499999999999992, "XZIZIXYZZZ": 0.12499999999999992, "YZIZIYYZZZ": 0.12499999999999992, "ZYIZIXXZZI": 0.12499999999999992, "IYIZZXXZZI": -0.12499999999999992, "ZXIZIYXZZI": -0.12499999999999992, "IXIZZYXZZI": 0.12499999999999992, "ZXIZIXYZZI": 0.12499999999999992, "IXIZZXYZZI": -0.12499999999999992, "ZYIZIYYZZI": 0.12499999999999992, "IYIZZYYZZI": -0.12499999999999992, "IIIIIIZYII": 0.49999999999999967, "ZIZIZIZYZZ": 0.49999999999999967, "YIZIIIIXZI": 0.12499999999999992, "YZIZZZIXZI": 0.12499999999999992, "YIZIZIZXZI": -0.12499999999999992, "YZIZIZZXZI": -0.12499999999999992, "XIZIIIIYZI": 0.12499999999999992, "XZIZZZIYZI": 0.12499999999999992, "XIZIZIZYZI": -0.12499999999999992, "XZIZIZZYZI": -0.12499999999999992, "ZYIIIIZXII": -0.12499999999999992, "IYZZZZZXII": -0.12499999999999992, "ZXIIIIZYII": -0.12499999999999992, "IXZZZZZYII": -0.12499999999999992, "IYZIZIZXZZ": -0.12499999999999992, "ZYIZIZZXZZ": -0.12499999999999992, "IXZIZIZYZZ": -0.12499999999999992, "ZXIZIZZYZZ": -0.12499999999999992, "IYXIIIIXII": -0.24999999999999983, "IXYIIIIXII": 0.24999999999999983, "IXXIIIIYII": -0.24999999999999983, "IYYIIIIYII": -0.24999999999999983, "YZIXIIIXZI": -0.12499999999999992, "XZIYIIIXZI": 0.12499999999999992, "YZIXZIZXZI": 0.12499999999999992, "XZIYZIZXZI": -0.12499999999999992, "XZIXIIIYZI": -0.12499999999999992, "YZIYIIIYZI": -0.12499999999999992, "XZIXZIZYZI": 0.12499999999999992, "YZIYZIZYZI": 0.12499999999999992, "IYZXIIZXII": 0.12499999999999992, "IXZYIIZXII": -0.12499999999999992, "IXZXIIZYII": 0.12499999999999992, "IYZYIIZYII": 0.12499999999999992, "ZYIXZIZXZZ": 0.12499999999999992, "ZXIYZIZXZZ": -0.12499999999999992, "ZXIXZIZYZZ": 0.12499999999999992, "ZYIYZIZYZZ": 0.12499999999999992, "YZZZXIZXII": 0.12499999999999992, "XZZZYIZXII": -0.12499999999999992, "XZZZXIZYII": 0.12499999999999992, "YZZZYIZYII": 0.12499999999999992, "YZIZXIZXZZ": -0.12499999999999992, "XZIZYIZXZZ": 0.12499999999999992, "XZIZXIZYZZ": -0.12499999999999992, "YZIZYIZYZZ": -0.12499999999999992, "IYIZXIIXZI": -0.12499999999999992, "IXIZYIIXZI": 0.12499999999999992, "ZYIZXIZXZI": -0.12499999999999992, "ZXIZYIZXZI": 0.12499999999999992, "IXIZXIIYZI": -0.12499999999999992, "IYIZYIIYZI": -0.12499999999999992, "ZXIZXIZYZI": -0.12499999999999992, "ZYIZYIZYZI": -0.12499999999999992, "YZIZZXIXZI": -0.12499999999999992, "XZIZZYIXZI": 0.12499999999999992, "YZIZIXZXZI": 0.12499999999999992, "XZIZIYZXZI": -0.12499999999999992, "XZIZZXIYZI": -0.12499999999999992, "YZIZZYIYZI": -0.12499999999999992, "XZIZIXZYZI": 0.12499999999999992, "YZIZIYZYZI": 0.12499999999999992, "IYZZZXZXII": 0.12499999999999992, "IXZZZYZXII": -0.12499999999999992, "IXZZZXZYII": 0.12499999999999992, "IYZZZYZYII": 0.12499999999999992, "ZYIZIXZXZZ": 0.12499999999999992, "ZXIZIYZXZZ": -0.12499999999999992, "ZXIZIXZYZZ": 0.12499999999999992, "ZYIZIYZYZZ": 0.12499999999999992, "IIZIIIYXZI": 0.12499999999999992, "ZIZIZIYXZI": -0.12499999999999992, "IIZIIIXYZI": 0.12499999999999992, "ZIZIZIXYZI": -0.12499999999999992, "IIIIIIYXIZ": -0.12499999999999992, "ZIIIZIYXIZ": 0.12499999999999992, "IIIIIIXYIZ": -0.12499999999999992, "ZIIIZIXYIZ": 0.12499999999999992, "YIZIIIXZXI": 0.12499999999999992, "YZIZZZXZXI": 0.12499999999999992, "XIZIIIYZXI": 0.12499999999999992, "XZIZZZYZXI": 0.12499999999999992, "XIZIIIXZYI": -0.12499999999999992, "XZIZZZXZYI": -0.12499999999999992, "YIZIIIYZYI": 0.12499999999999992, "YZIZZZYZYI": 0.12499999999999992, "YZIXIIXZXI": -0.12499999999999992, "XZIYIIXZXI": 0.12499999999999992, "XZIXIIYZXI": -0.12499999999999992, "YZIYIIYZXI": -0.12499999999999992, "XZIXIIXZYI": 0.12499999999999992, "YZIYIIXZYI": 0.12499999999999992, "YZIXIIYZYI": -0.12499999999999992, "XZIYIIYZYI": 0.12499999999999992, "IYIZXIXZXI": -0.12499999999999992, "IXIZYIXZXI": 0.12499999999999992, "IXIZXIYZXI": -0.12499999999999992, "IYIZYIYZXI": -0.12499999999999992, "IXIZXIXZYI": 0.12499999999999992, "IYIZYIXZYI": 0.12499999999999992, "IYIZXIYZYI": -0.12499999999999992, "IXIZYIYZYI": 0.12499999999999992, "YZIZZXXZXI": -0.12499999999999992, "XZIZZYXZXI": 0.12499999999999992, "XZIZZXYZXI": -0.12499999999999992, "YZIZZYYZXI": -0.12499999999999992, "XZIZZXXZYI": 0.12499999999999992, "YZIZZYXZYI": 0.12499999999999992, "YZIZZXYZYI": -0.12499999999999992, "XZIZZYYZYI": 0.12499999999999992, "IIZIIIIYXI": -0.49999999999999967, "IIZIIIIXYI": 0.49999999999999967, "ZYZIIIIXXI": 0.12499999999999992, "IYIZZZIXXI": 0.12499999999999992, "ZXZIIIIYXI": 0.12499999999999992, "IXIZZZIYXI": 0.12499999999999992, "ZXZIIIIXYI": -0.12499999999999992, "IXIZZZIXYI": -0.12499999999999992, "ZYZIIIIYYI": 0.12499999999999992, "IYIZZZIYYI": 0.12499999999999992, "IYIXIIIXXI": -0.12499999999999992, "IXIYIIIXXI": 0.12499999999999992, "IXIXIIIYXI": -0.12499999999999992, "IYIYIIIYXI": -0.12499999999999992, "IXIXIIIXYI": 0.12499999999999992, "IYIYIIIXYI": 0.12499999999999992, "IYIXIIIYYI": -0.12499999999999992, "IXIYIIIYYI": 0.12499999999999992, "YZIZXIIXXI": -0.12499999999999992, "XZIZYIIXXI": 0.12499999999999992, "XZIZXIIYXI": -0.12499999999999992, "YZIZYIIYXI": -0.12499999999999992, "XZIZXIIXYI": 0.12499999999999992, "YZIZYIIXYI": 0.12499999999999992, "YZIZXIIYYI": -0.12499999999999992, "XZIZYIIYYI": 0.12499999999999992, "IYIZZXIXXI": -0.12499999999999992, "IXIZZYIXXI": 0.12499999999999992, "IXIZZXIYXI": -0.12499999999999992, "IYIZZYIYXI": -0.12499999999999992, "IXIZZXIXYI": 0.12499999999999992, "IYIZZYIXYI": 0.12499999999999992, "IYIZZXIYYI": -0.12499999999999992, "IXIZZYIYYI": 0.12499999999999992, "IIIIIIYXXI": 0.12499999999999992, "ZIIIZIYXXI": -0.12499999999999992, "IIIIIIXYXI": 0.12499999999999992, "ZIIIZIXYXI": -0.12499999999999992, "IIIIIIXXYI": -0.12499999999999992, "ZIIIZIXXYI": 0.12499999999999992, "IIIIIIYYYI": 0.12499999999999992, "ZIIIZIYYYI": -0.12499999999999992, "YIZIZIXZZX": 0.12499999999999992, "YZIZIZXZZX": 0.12499999999999992, "XIZIZIYZZX": 0.12499999999999992, "XZIZIZYZZX": 0.12499999999999992, "XIZIZIXZZY": -0.12499999999999992, "XZIZIZXZZY": -0.12499999999999992, "YIZIZIYZZY": 0.12499999999999992, "YZIZIZYZZY": 0.12499999999999992, "YZIXZIXZZX": -0.12499999999999992, "XZIYZIXZZX": 0.12499999999999992, "XZIXZIYZZX": -0.12499999999999992, "YZIYZIYZZX": -0.12499999999999992, "XZIXZIXZZY": 0.12499999999999992, "YZIYZIXZZY": 0.12499999999999992, "YZIXZIYZZY": -0.12499999999999992, "XZIYZIYZZY": 0.12499999999999992, "ZYIZXIXZZX": 0.12499999999999992, "ZXIZYIXZZX": -0.12499999999999992, "ZXIZXIYZZX": 0.12499999999999992, "ZYIZYIYZZX": 0.12499999999999992, "ZXIZXIXZZY": -0.12499999999999992, "ZYIZYIXZZY": -0.12499999999999992, "ZYIZXIYZZY": 0.12499999999999992, "ZXIZYIYZZY": -0.12499999999999992, "YZIZIXXZZX": -0.12499999999999992, "XZIZIYXZZX": 0.12499999999999992, "XZIZIXYZZX": -0.12499999999999992, "YZIZIYYZZX": -0.12499999999999992, "XZIZIXXZZY": 0.12499999999999992, "YZIZIYXZZY": 0.12499999999999992, "YZIZIXYZZY": -0.12499999999999992, "XZIZIYYZZY": 0.12499999999999992, "ZIZIZIZYZX": -0.49999999999999967, "ZIZIZIZXZY": 0.49999999999999967, "IYZIZIZXZX": 0.12499999999999992, "ZYIZIZZXZX": 0.12499999999999992, "IXZIZIZYZX": 0.12499999999999992, "ZXIZIZZYZX": 0.12499999999999992, "IXZIZIZXZY": -0.12499999999999992, "ZXIZIZZXZY": -0.12499999999999992, "IYZIZIZYZY": 0.12499999999999992, "ZYIZIZZYZY": 0.12499999999999992, "ZYIXZIZXZX": -0.12499999999999992, "ZXIYZIZXZX": 0.12499999999999992, "ZXIXZIZYZX": -0.12499999999999992, "ZYIYZIZYZX": -0.12499999999999992, "ZXIXZIZXZY": 0.12499999999999992, "ZYIYZIZXZY": 0.12499999999999992, "ZYIXZIZYZY": -0.12499999999999992, "ZXIYZIZYZY": 0.12499999999999992, "YZIZXIZXZX": 0.12499999999999992, "XZIZYIZXZX": -0.12499999999999992, "XZIZXIZYZX": 0.12499999999999992, "YZIZYIZYZX": 0.12499999999999992, "XZIZXIZXZY": -0.12499999999999992, "YZIZYIZXZY": -0.12499999999999992, "YZIZXIZYZY": 0.12499999999999992, "XZIZYIZYZY": -0.12499999999999992, "ZYIZIXZXZX": -0.12499999999999992, "ZXIZIYZXZX": 0.12499999999999992, "ZXIZIXZYZX": -0.12499999999999992, "ZYIZIYZYZX": -0.12499999999999992, "ZXIZIXZXZY": 0.12499999999999992, "ZYIZIYZXZY": 0.12499999999999992, "ZYIZIXZYZY": -0.12499999999999992, "ZXIZIYZYZY": 0.12499999999999992, "IIIIIIYXIX": 0.12499999999999992, "ZIIIZIYXIX": -0.12499999999999992, "IIIIIIXYIX": 0.12499999999999992, "ZIIIZIXYIX": -0.12499999999999992, "IIIIIIXXIY": -0.12499999999999992, "ZIIIZIXXIY": 0.12499999999999992, "IIIIIIYYIY": 0.12499999999999992, "ZIIIZIYYIY": -0.12499999999999992}, "uccsdt": {"ZYIIIIIIII": 0.49999999999999967, "IYZZZZIIII": 0.49999999999999967, "IYZXIIIIII": -0.49999999999999967, "IXZYIIIIII": 0.49999999999999967, "YZZZXIIIII": -0.49999999999999967, "XZZZYIIIII": 0.49999999999999967, "YXZZXIIIII": 0.12499999999999992, "XYZZXIIIII": 0.12499999999999992, "XXZZYIIIII": -0.12499999999999992, "YYZZYIIIII": 0.12499999999999992, "YXIIXZIIII": -0.12499999999999992, "XYIIXZIIII": -0.12499999999999992, "XXIIYZIIII": 0.12499999999999992, "YYIIYZIIII": -0.12499999999999992, "YXIXXIIIII": 0.12499999999999992, "XYIXXIIIII": 0.12499999999999992, "XXIYXIIIII": -0.12499999999999992, "YYIYXIIIII": 0.12499999999999992, "XXIXYIIIII": -0.12499999999999992, "YYIXYIIIII": 0.12499999999999992, "YXIYYIIIII": -0.12499999999999992, "XYIYYIIIII": -0.12499999999999992, "IYZZZXIIII": -0.49999999999999967, "IXZZZYIIII": 0.49999999999999967, "YXIIXXIIII": 0.12499999999999992, "XYIIXXIIII": 0.12499999999999992, "XXIIYXIIII": -0.12499999999999992, "YYIIYXIIII": 0.12499999999999992, "XXIIXYIIII": -0.12499999999999992, "YYIIXYIIII": 0.12499999999999992, "YXIIYYIIII": -0.12499999999999992, "XYIIYYIIII": -0.12499999999999992, "IIZIIIYZZI": -0.49999999999999967, "ZIZIZIYZZI": 0.49999999999999967, "YIIIIIXIII": -0.12499999999999992, "YZZZZZXIII": -0.12499999999999992, "XIIIIIYIII": -0.12499999999999992, "XZZZZZYIII": -0.12499999999999992, "YIZIZIXZZZ": -0.12499999999999992, "YZIZIZXZZZ": -0.12499999999999992, "XIZIZIYZZZ": -0.12499999999999992, "XZIZIZYZZZ": -0.12499999999999992, "ZYZIIIXZZI": 0.12499999999999992, "IYZIZIXZZI": -0.12499999999999992, "ZYIZIZXZZI": -0.12499999999999992, "IYIZZZXZZI": 0.12499999999999992, "ZXZIIIYZZI": 0.12499999999999992, "IXZIZIYZZI": -0.12499999999999992, "ZXIZIZYZZI": -0.12499999999999992, "IXIZZZYZZI": 0.12499999999999992, "YZXIIIXZII": -0.24999999999999983, "XZYIIIXZII": 0.24999999999999983, "XZXIIIYZII": -0.24999999999999983, "YZYIIIYZII": -0.24999999999999983, "YXXIIIXZII": 0.06249999999999996, "XYXIIIXZII": 0.06249999999999996, "XXYIIIXZII": -0.06249999999999996, "YYYIIIXZII": 0.06249999999999996, "YXXZZZXZII": -0.06249999999999996, "XYXZZZXZII": -0.06249999999999996, "XXYZZZXZII": 0.06249999999999996, "YYYZZZXZII": -0.06249999999999996, "XXXIIIYZII": 0.06249999999999996, "YYXIIIYZII": -0.06249999999999996, "YXYIIIYZII": 0.06249999999999996, "XYYIIIYZII": 0.06249999999999996, "XXXZZZYZII": -0.06249999999999996, "YYXZZZYZII": 0.06249999999999996, "YXYZZZYZII": -0.06249999999999996, "XYYZZZYZII": -0.06249999999999996, "YZZXIIXIII": 0.12499999999999992, "XZZYIIXIII": -0.12499999999999992, "XZZXIIYIII": 0.12499999999999992, "YZZYIIYIII": 0.12499999999999992, "YZIXZIXZZZ": 0.12499999999999992, "XZIYZIXZZZ": -0.12499999999999992, "XZIXZIYZZZ": 0.12499999999999992, "YZIYZIYZZZ": 0.12499999999999992, "IYIXIIXZZI": -0.12499999999999992, "IXIYIIXZZI": 0.12499999999999992, "ZYIXZIXZZI": 0.12499999999999992, "ZXIYZIXZZI": -0.12499999999999992, "IXIXIIYZZI": -0.12499999999999992, "IYIYIIYZZI": -0.12499999999999992, "ZXIXZIYZZI": 0.12499999999999992, "ZYIYZIYZZI": 0.12499999999999992, "YXZXIIXIII": -0.03124999999999998, "XYZXIIXIII": -0.03124999999999998, "XXZYIIXIII": 0.03124999999999998, "YYZYIIXIII": -0.03124999999999998, "YXIXZZXIII": 0.03124999999999998, "XYIXZZXIII": 0.03124999999999998, "XXIYZZXIII": -0.03124999999999998, "YYIYZZXIII": 0.03124999999999998, "XXZXIIYIII": -0.03124999999999998, "YYZXIIYIII": 0.03124999999999998, "YXZYIIYIII": -0.03124999999999998, "XYZYIIYIII": -0.03124999999999998, "XXIXZZYIII": 0.03124999999999998, "YYIXZZYIII": -0.03124999999999998, "YXIYZZYIII": 0.03124999999999998, "XYIYZZYIII": 0.03124999999999998, "YXIXZIXZZZ": -0.03124999999999998, "XYIXZIXZZZ": -0.03124999999999998, "XXIYZIXZZZ": 0.03124999999999998, "YYIYZIXZZZ": -0.03124999999999998, "YXZXIZXZZZ": 0.03124999999999998, "XYZXIZXZZZ": 0.03124999999999998, "XXZYIZXZZZ": -0.03124999999999998, "YYZYIZXZZZ": 0.03124999999999998, "XXIXZIYZZZ": -0.03124999999999998, "YYIXZIYZZZ": 0.03124999999999998, "YXIYZIYZZZ": -0.03124999999999998, "XYIYZIYZZZ": -0.03124999999999998, "XXZXIZYZZZ": 0.03124999999999998, "YYZXIZYZZZ": -0.03124999999999998, "YXZYIZYZZZ": 0.03124999999999998, "XYZYIZYZZZ": 0.03124999999999998, "YXXXIIXZII": 0.06249999999999996, "XYXXIIXZII": 0.06249999999999996, "XXYXIIXZII": -0.06249999999999996, "YYYXIIXZII": 0.06249999999999996, "XXXYIIXZII": -0.06249999999999996, "YYXYIIXZII": 0.06249999999999996, "YXYYIIXZII": -0.06249999999999996, "XYYYIIXZII": -0.06249999999999996, "XXXXIIYZII": 0.06249999999999996, "YYXXIIYZII": -0.06249999999999996, "YXYXIIYZII": 0.06249999999999996, "XYYXIIYZII": 0.06249999999999996, "YXXYIIYZII": 0.06249999999999996, "XYXYIIYZII": 0.06249999999999996, "XXYYIIYZII": -0.06249999999999996, "YYYYIIYZII": 0.06249999999999996, "YZIZXIXZZI": -0.24999999999999983, "XZIZYIXZZI": 0.24999999999999983, "XZIZXIYZZI": -0.24999999999999983, "YZIZYIYZZI": -0.24999999999999983, "IYZZXIXIII": 0.12499999999999992, "IXZZYIXIII": -0.12499999999999992, "IXZZXIYIII": 0.12499999999999992, "IYZZYIYIII": 0.12499999999999992, "ZYIZXIXZZZ": -0.12499999999999992, "ZXIZYIXZZZ": 0.12499999999999992, "ZXIZXIYZZZ": -0.12499999999999992, "ZYIZYIYZZZ": -0.12499999999999992, "YXIZXIXZZI": 0.06249999999999996, "XYIZXIXZZI": 0.06249999999999996, "XXIZYIXZZI": -0.06249999999999996, "YYIZYIXZZI": 0.06249999999999996, "YXZIXZXZZI": -0.06249999999999996, "XYZIXZXZZI": -0.06249999999999996, "XXZIYZXZZI": 0.06249999999999996, "YYZIYZXZZI": -0.06249999999999996, "XXIZXIYZZI": 0.06249999999999996, "YYIZXIYZZI": -0.06249999999999996, "YXIZYIYZZI": 0.06249999999999996, "XYIZYIYZZI": 0.06249999999999996, "XXZIXZYZZI": -0.06249999999999996, "YYZIXZYZZI": 0.06249999999999996, "YXZIYZYZZI": -0.06249999999999996, "XYZIYZYZZI": -0.06249999999999996, "YXZXXIXZZI": 0.06249999999999996, "XYZXXIXZZI": 0.06249999999999996, "XXZYXIXZZI": -0.06249999999999996, "YYZYXIXZZI": 0.06249999999999996, "XXZXYIXZZI": -0.06249999999999996, "YYZXYIXZZI": 0.06249999999999996, "YXZYYIXZZI": -0.06249999999999996, "XYZYYIXZZI": -0.06249999999999996, "XXZXXIYZZI": 0.06249999999999996, "YYZXXIYZZI": -0.06249999999999996, "YXZYXIYZZI": 0.06249999999999996, "XYZYXIYZZI": 0.06249999999999996, "YXZXYIYZZI": 0.06249999999999996, "XYZXYIYZZI": 0.06249999999999996, "XXZYYIYZZI": -0.06249999999999996, "YYZYYIYZZI": 0.06249999999999996, "YZZZZXXIII": 0.12499999999999992, "XZZZZYXIII": -0.12499999999999992, "XZZZZXYIII": 0.12499999999999992, "YZZZZYYIII": 0.12499999999999992, "YZIZIXXZZZ": 0.12499999999999992, "XZIZIYXZZZ": -0.12499999999999992, "XZIZIXYZZZ": 0.12499999999999992, "YZIZIYYZZZ": 0.12499999999999992, "ZYIZIXXZZI": 0.12499999999999992, "IYIZZXXZZI": -0.12499999999999992, "ZXIZIYXZZI": -0.12499999999999992, "IXIZZYXZZI": 0.12499999999999992, "ZXIZIXYZZI": 0.12499999999999992, "IXIZZXYZZI": -0.12499999999999992, "ZYIZIYYZZI": 0.12499999999999992, "IYIZZYYZZI": -0.12499999999999992, "YXIIIXXIII": 0.03124999999999998, "XYIIIXXIII": 0.03124999999999998, "YXZZZXXIII": -0.03124999999999998, "XYZZZXXIII": -0.03124999999999998, "XXIIIYXIII": -0.03124999999999998, "YYIIIYXIII": 0.03124999999999998, "XXZZZYXIII": 0.03124999999999998, "YYZZZYXIII": -0.03124999999999998, "XXIIIXYIII": 0.03124999999999998, "YYIIIXYIII": -0.03124999999999998, "XXZZZXYIII": -0.03124999999999998, "YYZZZXYIII": 0.03124999999999998, "YXIIIYYIII": 0.03124999999999998, "XYIIIYYIII": 0.03124999999999998, "YXZZZYYIII": -0.03124999999999998, "XYZZZYYIII": -0.03124999999999998, "YXIZIXXZZZ": -0.03124999999999998, "XYIZIXXZZZ": -0.03124999999999998, "YXZIZXXZZZ": 0.03124999999999998, "XYZIZXXZZZ": 0.03124999999999998, "XXIZIYXZZZ": 0.03124999999999998, "YYIZIYXZZZ": -0.03124999999999998, "XXZIZYXZZZ": -0.03124999999999998, "YYZIZYXZZZ": 0.03124999999999998, "XXIZIXYZZZ": -0.03124999999999998, "YYIZIXYZZZ": 0.03124999999999998, "XXZIZXYZZZ": 0.03124999999999998, "YYZIZXYZZZ": -0.03124999999999998, "YXIZIYYZZZ": -0.03124999999999998, "XYIZIYYZZZ": -0.03124999999999998, "YXZIZYYZZZ": 0.03124999999999998, "XYZIZYYZZZ": 0.03124999999999998, "YXXZZXXZII": 0.06249999999999996, "XYXZZXXZII": 0.06249999999999996, "XXYZZXXZII": -0.06249999999999996, "YYYZZXXZII": 0.06249999999999996, "XXXZZYXZII": -0.06249999999999996, "YYXZZYXZII": 0.06249999999999996, "YXYZZYXZII": -0.06249999999999996, "XYYZZYXZII": -0.06249999999999996, "XXXZZXYZII": 0.06249999999999996, "YYXZZXYZII": -0.06249999999999996, "YXYZZXYZII": 0.06249999999999996, "XYYZZXYZII": 0.06249999999999996, "YXXZZYYZII": 0.06249999999999996, "XYXZZYYZII": 0.06249999999999996, "XXYZZYYZII": -0.06249999999999996, "YYYZZYYZII": 0.06249999999999996, "YXIXZXXIII": -0.03124999999999998, "XYIXZXXIII": -0.03124999999999998, "XXIYZXXIII": 0.03124999999999998, "YYIYZXXIII": -0.03124999999999998, "XXIXZYXIII": 0.03124999999999998, "YYIXZYXIII": -0.03124999999999998, "YXIYZYXIII": 0.03124999999999998, "XYIYZYXIII": 0.03124999999999998, "XXIXZXYIII": -0.03124999999999998, "YYIXZXYIII": 0.03124999999999998, "YXIYZXYIII": -0.03124999999999998, "XYIYZXYIII": -0.03124999999999998, "YXIXZYYIII": -0.03124999999999998, "XYIXZYYIII": -0.03124999999999998, "XXIYZYYIII": 0.03124999999999998, "YYIYZYYIII": -0.03124999999999998, "YXZXIXXZZZ": -0.03124999999999998, "XYZXIXXZZZ": -0.03124999999999998, "XXZYIXXZZZ": 0.03124999999999998, "YYZYIXXZZZ": -0.03124999999999998, "XXZXIYXZZZ": 0.03124999999999998, "YYZXIYXZZZ": -0.03124999999999998, "YXZYIYXZZZ": 0.03124999999999998, "XYZYIYXZZZ": 0.03124999999999998, "XXZXIXYZZZ": -0.03124999999999998, "YYZXIXYZZZ": 0.03124999999999998, "YXZYIXYZZZ": -0.03124999999999998, "XYZYIXYZZZ": -0.03124999999999998, "YXZXIYYZZZ": -0.03124999999999998, "XYZXIYYZZZ": -0.03124999999999998, "XXZYIYYZZZ": 0.03124999999999998, "YYZYIYYZZZ": -0.03124999999999998, "YXZIXXXZZI": 0.06249999999999996, "XYZIXXXZZI": 0.06249999999999996, "XXZIYXXZZI": -0.06249999999999996, "YYZIYXXZZI": 0.06249999999999996, "XXZIXYXZZI": -0.06249999999999996, "YYZIXYXZZI": 0.06249999999999996, "YXZIYYXZZI": -0.06249999999999996, "XYZIYYXZZI": -0.06249999999999996, "XXZIXXYZZI": 0.06249999999999996, "YYZIXXYZZI": -0.06249999999999996, "YXZIYXYZZI": 0.06249999999999996, "XYZIYXYZZI": 0.06249999999999996, "YXZIXYYZZI": 0.06249999999999996, "XYZIXYYZZI": 0.06249999999999996, "XXZIYYYZZI": -0.06249999999999996, "YYZIYYYZZI": 0.06249999999999996, "IIIIIIZYII": 0.49999999999999967, "ZIZIZIZYZZ": 0.49999999999999967, "YIZIIIIXZI": 0.12499999999999992, "YZIZZZIXZI": 0.12499999999999992, "YIZIZIZXZI": -0.12499999999999992, "YZIZIZZXZI": -0.12499999999999992, "XIZIIIIYZI": 0.12499999999999992, "XZIZZZIYZI": 0.12499999999999992, "XIZIZIZYZI": -0.12499999999999992, "XZIZIZZYZI": -0.12499999999999992, "ZYIIIIZXII": -0.12499999999999992, "IYZZZZZXII": -0.12499999999999992, "ZXIIIIZYII": -0.12499999999999992, "IXZZZZZYII": -0.12499999999999992, "IYZIZIZXZZ": -0.12499999999999992, "ZYIZIZZXZZ": -0.12499999999999992, "IXZIZIZYZZ": -0.12499999999999992, "ZXIZIZZYZZ": -0.12499999999999992, "IYXIIIIXII": -0.24999999999999983, "IXYIIIIXII": 0.24999999999999983, "IXXIIIIYII": -0.24999999999999983, "IYYIIIIYII": -0.24999999999999983, "YZIXIIIXZI": -0.12499999999999992, "XZIYIIIXZI": 0.12499999999999992, "YZIXZIZXZI": 0.12499999999999992, "XZIYZIZXZI": -0.12499999999999992, "XZIXIIIYZI": -0.12499999999999992, "YZIYIIIYZI": -0.12499999999999992, "XZIXZIZYZI": 0.12499999999999992, "YZIYZIZYZI": 0.12499999999999992, "IYZXIIZXII": 0.12499999999999992, "IXZYIIZXII": -0.12499999999999992, "IXZXIIZYII": 0.12499999999999992, "IYZYIIZYII": 0.12499999999999992, "ZYIXZIZXZZ": 0.12499999999999992, "ZXIYZIZXZZ": -0.12499999999999992, "ZXIXZIZYZZ": 0.12499999999999992, "ZYIYZIZYZZ": 0.12499999999999992, "YXIXIIIXZI": 0.03124999999999998, "XYIXIIIXZI": 0.03124999999999998, "XXIYIIIXZI": -0.03124999999999998, "YYIYIIIXZI": 0.03124999999999998, "YXZXZZIXZI": -0.03124999999999998, "XYZXZZIXZI": -0.03124999999999998, "XXZYZZIXZI": 0.03124999999999998, "YYZYZZIXZI": -0.03124999999999998, "YXIXZIZXZI": -0.03124999999999998, "XYIXZIZXZI": -0.03124999999999998, "XXIYZIZXZI": 0.03124999999999998, "YYIYZIZXZI": -0.03124999999999998, "YXZXIZZXZI": 0.03124999999999998, "XYZXIZZXZI": 0.03124999999999998, "XXZYIZZXZI": -0.03124999999999998, "YYZYIZZXZI": 0.03124999999999998, "XXIXIIIYZI": 0.03124999999999998, "YYIXIIIYZI": -0.03124999999999998, "YXIYIIIYZI": 0.03124999999999998, "XYIYIIIYZI": 0.03124999999999998, "XXZXZZIYZI": -0.03124999999999998, "YYZXZZIYZI": 0.03124999999999998, "YXZYZZIYZI": -0.03124999999999998, "XYZYZZIYZI": -0.03124999999999998, "XXIXZIZYZI": -0.03124999999999998, "YYIXZIZYZI": 0.03124999999999998, "YXIYZIZYZI": -0.03124999999999998, "XYIYZIZYZI": -0.03124999999999998, "XXZXIZZYZI": 0.03124999999999998, "YYZXIZZYZI": -0.03124999999999998, "YXZYIZZYZI": 0.03124999999999998, "XYZYIZZYZI": 0.03124999999999998, "YZZZXIZXII": 0.12499999999999992, "XZZZYIZXII": -0.12499999999999992, "XZZZXIZYII": 0.12499999999999992, "YZZZYIZYII": 0.12499999999999992, "YZIZXIZXZZ": -0.12499999999999992, "XZIZYIZXZZ": 0.12499999999999992, "XZIZXIZYZZ": -0.12499999999999992, "YZIZYIZYZZ": -0.12499999999999992, "IYIZXIIXZI": -0.12499999999999992, "IXIZYIIXZI": 0.12499999999999992, "ZYIZXIZXZI": -0.12499999999999992, "ZXIZYIZXZI": 0.12499999999999992, "IXIZXIIYZI": -0.12499999999999992, "IYIZYIIYZI": -0.12499999999999992, "ZXIZXIZYZI": -0.12499999999999992, "ZYIZYIZYZI": -0.12499999999999992, "YXZZXIZXII": -0.03124999999999998, "XYZZXIZXII": -0.03124999999999998, "XXZZYIZXII": 0.03124999999999998, "YYZZYIZXII": -0.03124999999999998, "YXIIXZZXII": 0.03124999999999998, "XYIIXZZXII": 0.03124999999999998, "XXIIYZZXII": -0.03124999999999998, "YYIIYZZXII": 0.03124999999999998, "XXZZXIZYII": -0.03124999999999998, "YYZZXIZYII": 0.03124999999999998, "YXZZYIZYII": -0.03124999999999998, "XYZZYIZYII": -0.03124999999999998, "XXIIXZZYII": 0.03124999999999998, "YYIIXZZYII": -0.03124999999999998, "YXIIYZZYII": 0.03124999999999998, "XYIIYZZYII": 0.03124999999999998, "YXIZXIZXZZ": 0.03124999999999998, "XYIZXIZXZZ": 0.03124999999999998, "XXIZYIZXZZ": -0.03124999999999998, "YYIZYIZXZZ": 0.03124999999999998, "YXZIXZZXZZ": -0.03124999999999998, "XYZIXZZXZZ": -0.03124999999999998, "XXZIYZZXZZ": 0.03124999999999998, "YYZIYZZXZZ": -0.03124999999999998, "XXIZXIZYZZ": 0.03124999999999998, "YYIZXIZYZZ": -0.03124999999999998, "YXIZYIZYZZ": 0.03124999999999998, "XYIZYIZYZZ": 0.03124999999999998, "XXZIXZZYZZ": -0.03124999999999998, "YYZIXZZYZZ": 0.03124999999999998, "YXZIYZZYZZ": -0.03124999999999998, "XYZIYZZYZZ": -0.03124999999999998, "YXXZXIIXII": 0.06249999999999996, "XYXZXIIXII": 0.06249999999999996, "XXYZXIIXII": -0.06249999999999996, "YYYZXIIXII": 0.06249999999999996, "XXXZYIIXII": -0.06249999999999996, "YYXZYIIXII": 0.06249999999999996, "YXYZYIIXII": -0.06249999999999996, "XYYZYIIXII": -0.06249999999999996, "XXXZXIIYII": 0.06249999999999996, "YYXZXIIYII": -0.06249999999999996, "YXYZXIIYII": 0.06249999999999996, "XYYZXIIYII": 0.06249999999999996, "YXXZYIIYII": 0.06249999999999996, "XYXZYIIYII": 0.06249999999999996, "XXYZYIIYII": -0.06249999999999996, "YYYZYIIYII": 0.06249999999999996, "YXIXXIZXII": -0.03124999999999998, "XYIXXIZXII": -0.03124999999999998, "XXIYXIZXII": 0.03124999999999998, "YYIYXIZXII": -0.03124999999999998, "XXIXYIZXII": 0.03124999999999998, "YYIXYIZXII": -0.03124999999999998, "YXIYYIZXII": 0.03124999999999998, "XYIYYIZXII": 0.03124999999999998, "XXIXXIZYII": -0.03124999999999998, "YYIXXIZYII": 0.03124999999999998, "YXIYXIZYII": -0.03124999999999998, "XYIYXIZYII": -0.03124999999999998, "YXIXYIZYII": -0.03124999999999998, "XYIXYIZYII": -0.03124999999999998, "XXIYYIZYII": 0.03124999999999998, "YYIYYIZYII": -0.03124999999999998, "YXZXXIZXZZ": 0.03124999999999998, "XYZXXIZXZZ": 0.03124999999999998, "XXZYXIZXZZ": -0.03124999999999998, "YYZYXIZXZZ": 0.03124999999999998, "XXZXYIZXZZ": -0.03124999999999998, "YYZXYIZXZZ": 0.03124999999999998, "YXZYYIZXZZ": -0.03124999999999998, "XYZYYIZXZZ": -0.03124999999999998, "XXZXXIZYZZ": 0.03124999999999998, "YYZXXIZYZZ": -0.03124999999999998, "YXZYXIZYZZ": 0.03124999999999998, "XYZYXIZYZZ": 0.03124999999999998, "YXZXYIZYZZ": 0.03124999999999998, "XYZXYIZYZZ": 0.03124999999999998, "XXZYYIZYZZ": -0.03124999999999998, "YYZYYIZYZZ": 0.03124999999999998, "YZIZZXIXZI": -0.12499999999999992, "XZIZZYIXZI": 0.12499999999999992, "YZIZIXZXZI": 0.12499999999999992, "XZIZIYZXZI": -0.12499999999999992, "XZIZZXIYZI": -0.12499999999999992, "YZIZZYIYZI": -0.12499999999999992, "XZIZIXZYZI": 0.12499999999999992, "YZIZIYZYZI": 0.12499999999999992, "IYZZZXZXII": 0.12499999999999992, "IXZZZYZXII": -0.12499999999999992, "IXZZZXZYII": 0.12499999999999992, "IYZZZYZYII": 0.12499999999999992, "ZYIZIXZXZZ": 0.12499999999999992, "ZXIZIYZXZZ": -0.12499999999999992, "ZXIZIXZYZZ": 0.12499999999999992, "ZYIZIYZYZZ": 0.12499999999999992, "YXZIIXIXZI": -0.03124999999999998, "XYZIIXIXZI": -0.03124999999999998, "YXIZZXIXZI": 0.03124999999999998, "XYIZZXIXZI": 0.03124999999999998, "XXZIIYIXZI": 0.03124999999999998, "YYZIIYIXZI": -0.03124999999999998, "XXIZZYIXZI": -0.03124999999999998, "YYIZZYIXZI": 0.03124999999999998, "YXIZIXZXZI": -0.03124999999999998, "XYIZIXZXZI": -0.03124999999999998, "YXZIZXZXZI": 0.03124999999999998, "XYZIZXZXZI": 0.03124999999999998, "XXIZIYZXZI": 0.03124999999999998, "YYIZIYZXZI": -0.03124999999999998, "XXZIZYZXZI": -0.03124999999999998, "YYZIZYZXZI": 0.03124999999999998, "XXZIIXIYZI": -0.03124999999999998, "YYZIIXIYZI": 0.03124999999999998, "XXIZZXIYZI": 0.03124999999999998, "YYIZZXIYZI": -0.03124999999999998, "YXZIIYIYZI": -0.03124999999999998, "XYZIIYIYZI": -0.03124999999999998, "YXIZZYIYZI": 0.03124999999999998, "XYIZZYIYZI": 0.03124999999999998, "XXIZIXZYZI": -0.03124999999999998, "YYIZIXZYZI": 0.03124999999999998, "XXZIZXZYZI": 0.03124999999999998, "YYZIZXZYZI": -0.03124999999999998, "YXIZIYZYZI": -0.03124999999999998, "XYIZIYZYZI": -0.03124999999999998, "YXZIZYZYZI": 0.03124999999999998, "XYZIZYZYZI": 0.03124999999999998, "YXZXZXIXZI": 0.03124999999999998, "XYZXZXIXZI": 0.03124999999999998, "XXZYZXIXZI": -0.03124999999999998, "YYZYZXIXZI": 0.03124999999999998, "XXZXZYIXZI": -0.03124999999999998, "YYZXZYIXZI": 0.03124999999999998, "YXZYZYIXZI": -0.03124999999999998, "XYZYZYIXZI": -0.03124999999999998, "YXZXIXZXZI": -0.03124999999999998, "XYZXIXZXZI": -0.03124999999999998, "XXZYIXZXZI": 0.03124999999999998, "YYZYIXZXZI": -0.03124999999999998, "XXZXIYZXZI": 0.03124999999999998, "YYZXIYZXZI": -0.03124999999999998, "YXZYIYZXZI": 0.03124999999999998, "XYZYIYZXZI": 0.03124999999999998, "XXZXZXIYZI": 0.03124999999999998, "YYZXZXIYZI": -0.03124999999999998, "YXZYZXIYZI": 0.03124999999999998, "XYZYZXIYZI": 0.03124999999999998, "YXZXZYIYZI": 0.03124999999999998, "XYZXZYIYZI": 0.03124999999999998, "XXZYZYIYZI": -0.03124999999999998, "YYZYZYIYZI": 0.03124999999999998, "XXZXIXZYZI": -0.03124999999999998, "YYZXIXZYZI": 0.03124999999999998, "YXZYIXZYZI": -0.03124999999999998, "XYZYIXZYZI": -0.03124999999999998, "YXZXIYZYZI": -0.03124999999999998, "XYZXIYZYZI": -0.03124999999999998, "XXZYIYZYZI": 0.03124999999999998, "YYZYIYZYZI": -0.03124999999999998, "YXIIXXZXII": -0.03124999999999998, "XYIIXXZXII": -0.03124999999999998, "XXIIYXZXII": 0.03124999999999998, "YYIIYXZXII": -0.03124999999999998, "XXIIXYZXII": 0.03124999999999998, "YYIIXYZXII": -0.03124999999999998, "YXIIYYZXII": 0.03124999999999998, "XYIIYYZXII": 0.03124999999999998, "XXIIXXZYII": -0.03124999999999998, "YYIIXXZYII": 0.03124999999999998, "YXIIYXZYII": -0.03124999999999998, "XYIIYXZYII": -0.03124999999999998, "YXIIXYZYII": -0.03124999999999998, "XYIIXYZYII": -0.03124999999999998, "XXIIYYZYII": 0.03124999999999998, "YYIIYYZYII": -0.03124999999999998, "YXZIXXZXZZ": 0.03124999999999998, "XYZIXXZXZZ": 0.03124999999999998, "XXZIYXZXZZ": -0.03124999999999998, "YYZIYXZXZZ": 0.03124999999999998, "XXZIXYZXZZ": -0.03124999999999998, "YYZIXYZXZZ": 0.03124999999999998, "YXZIYYZXZZ": -0.03124999999999998, "XYZIYYZXZZ": -0.03124999999999998, "XXZIXXZYZZ": 0.03124999999999998, "YYZIXXZYZZ": -0.03124999999999998, "YXZIYXZYZZ": 0.03124999999999998, "XYZIYXZYZZ": 0.03124999999999998, "YXZIXYZYZZ": 0.03124999999999998, "XYZIXYZYZZ": 0.03124999999999998, "XXZIYYZYZZ": -0.03124999999999998, "YYZIYYZYZZ": 0.03124999999999998, "IIZIIIYXZI": 0.12499999999999992, "ZIZIZIYXZI": -0.12499999999999992, "IIZIIIXYZI": 0.12499999999999992, "ZIZIZIXYZI": -0.12499999999999992, "IIIIIIYXIZ": -0.12499999999999992, "ZIIIZIYXIZ": 0.12499999999999992, "IIIIIIXYIZ": -0.12499999999999992, "ZIIIZIXYIZ": 0.12499999999999992, "ZYZIIIXXZI": -0.03124999999999998, "IYZIZIXXZI": 0.03124999999999998, "ZYIZIZXXZI": 0.03124999999999998, "IYIZZZXXZI": -0.03124999999999998, "ZXZIIIYXZI": -0.03124999999999998, "IXZIZIYXZI": 0.03124999999999998, "ZXIZIZYXZI": 0.03124999999999998, "IXIZZZYXZI": -0.03124999999999998, "ZXZIIIXYZI": -0.03124999999999998, "IXZIZIXYZI": 0.03124999999999998, "ZXIZIZXYZI": 0.03124999999999998, "IXIZZZXYZI": -0.03124999999999998, "ZYZIIIYYZI": 0.03124999999999998, "IYZIZIYYZI": -0.03124999999999998, "ZYIZIZYYZI": -0.03124999999999998, "IYIZZZYYZI": 0.03124999999999998, "ZYIIIIXXIZ": 0.03124999999999998, "IYIIZIXXIZ": -0.03124999999999998, "ZYZZIZXXIZ": -0.03124999999999998, "IYZZZZXXIZ": 0.03124999999999998, "ZXIIIIYXIZ": 0.03124999999999998, "IXIIZIYXIZ": -0.03124999999999998, "ZXZZIZYXIZ": -0.03124999999999998, "IXZZZZYXIZ": 0.03124999999999998, "ZXIIIIXYIZ": 0.03124999999999998, "IXIIZIXYIZ": -0.03124999999999998, "ZXZZIZXYIZ": -0.03124999999999998, "IXZZZZXYIZ": 0.03124999999999998, "ZYIIIIYYIZ": -0.03124999999999998, "IYIIZIYYIZ": 0.03124999999999998, "ZYZZIZYYIZ": 0.03124999999999998, "IYZZZZYYIZ": -0.03124999999999998, "YZXIIIXXII": 0.06249999999999996, "XZYIIIXXII": -0.06249999999999996, "XZXIIIYXII": 0.06249999999999996, "YZYIIIYXII": 0.06249999999999996, "XZXIIIXYII": 0.06249999999999996, "YZYIIIXYII": 0.06249999999999996, "YZXIIIYYII": -0.06249999999999996, "XZYIIIYYII": 0.06249999999999996, "YZXIZIXXZZ": -0.06249999999999996, "XZYIZIXXZZ": 0.06249999999999996, "XZXIZIYXZZ": -0.06249999999999996, "YZYIZIYXZZ": -0.06249999999999996, "XZXIZIXYZZ": -0.06249999999999996, "YZYIZIXYZZ": -0.06249999999999996, "YZXIZIYYZZ": 0.06249999999999996, "XZYIZIYYZZ": -0.06249999999999996, "IYXIIIXXZI": 0.06249999999999996, "IXYIIIXXZI": -0.06249999999999996, "ZYXIZIXXZI": -0.06249999999999996, "ZXYIZIXXZI": 0.06249999999999996, "IXXIIIYXZI": 0.06249999999999996, "IYYIIIYXZI": 0.06249999999999996, "ZXXIZIYXZI": -0.06249999999999996, "ZYYIZIYXZI": -0.06249999999999996, "IXXIIIXYZI": 0.06249999999999996, "IYYIIIXYZI": 0.06249999999999996, "ZXXIZIXYZI": -0.06249999999999996, "ZYYIZIXYZI": -0.06249999999999996, "IYXIIIYYZI": -0.06249999999999996, "IXYIIIYYZI": 0.06249999999999996, "ZYXIZIYYZI": 0.06249999999999996, "ZXYIZIYYZI": -0.06249999999999996, "IYIXIIXXZI": 0.03124999999999998, "IXIYIIXXZI": -0.03124999999999998, "ZYIXZIXXZI": -0.03124999999999998, "ZXIYZIXXZI": 0.03124999999999998, "IXIXIIYXZI": 0.03124999999999998, "IYIYIIYXZI": 0.03124999999999998, "ZXIXZIYXZI": -0.03124999999999998, "ZYIYZIYXZI": -0.03124999999999998, "IXIXIIXYZI": 0.03124999999999998, "IYIYIIXYZI": 0.03124999999999998, "ZXIXZIXYZI": -0.03124999999999998, "ZYIYZIXYZI": -0.03124999999999998, "IYIXIIYYZI": -0.03124999999999998, "IXIYIIYYZI": 0.03124999999999998, "ZYIXZIYYZI": 0.03124999999999998, "ZXIYZIYYZI": -0.03124999999999998, "IYZXIIXXIZ": -0.03124999999999998, "IXZYIIXXIZ": 0.03124999999999998, "ZYZXZIXXIZ": 0.03124999999999998, "ZXZYZIXXIZ": -0.03124999999999998, "IXZXIIYXIZ": -0.03124999999999998, "IYZYIIYXIZ": -0.03124999999999998, "ZXZXZIYXIZ": 0.03124999999999998, "ZYZYZIYXIZ": 0.03124999999999998, "IXZXIIXYIZ": -0.03124999999999998, "IYZYIIXYIZ": -0.03124999999999998, "ZXZXZIXYIZ": 0.03124999999999998, "ZYZYZIXYIZ": 0.03124999999999998, "IYZXIIYYIZ": 0.03124999999999998, "IXZYIIYYIZ": -0.03124999999999998, "ZYZXZIYYIZ": -0.03124999999999998, "ZXZYZIYYIZ": 0.03124999999999998, "YZIZXIXXZI": 0.06249999999999996, "XZIZYIXXZI": -0.06249999999999996, "XZIZXIYXZI": 0.06249999999999996, "YZIZYIYXZI": 0.06249999999999996, "XZIZXIXYZI": 0.06249999999999996, "YZIZYIXYZI": 0.06249999999999996, "YZIZXIYYZI": -0.06249999999999996, "XZIZYIYYZI": 0.06249999999999996, "YZZZXIXXIZ": -0.06249999999999996, "XZZZYIXXIZ": 0.06249999999999996, "XZZZXIYXIZ": -0.06249999999999996, "YZZZYIYXIZ": -0.06249999999999996, "XZZZXIXYIZ": -0.06249999999999996, "YZZZYIXYIZ": -0.06249999999999996, "YZZZXIYYIZ": 0.06249999999999996, "XZZZYIYYIZ": -0.06249999999999996, "ZYIZIXXXZI": -0.03124999999999998, "IYIZZXXXZI": 0.03124999999999998, "ZXIZIYXXZI": 0.03124999999999998, "IXIZZYXXZI": -0.03124999999999998, "ZXIZIXYXZI": -0.03124999999999998, "IXIZZXYXZI": 0.03124999999999998, "ZYIZIYYXZI": -0.03124999999999998, "IYIZZYYXZI": 0.03124999999999998, "ZXIZIXXYZI": -0.03124999999999998, "IXIZZXXYZI": 0.03124999999999998, "ZYIZIYXYZI": -0.03124999999999998, "IYIZZYXYZI": 0.03124999999999998, "ZYIZIXYYZI": 0.03124999999999998, "IYIZZXYYZI": -0.03124999999999998, "ZXIZIYYYZI": -0.03124999999999998, "IXIZZYYYZI": 0.03124999999999998, "ZYZZIXXXIZ": 0.03124999999999998, "IYZZZXXXIZ": -0.03124999999999998, "ZXZZIYXXIZ": -0.03124999999999998, "IXZZZYXXIZ": 0.03124999999999998, "ZXZZIXYXIZ": 0.03124999999999998, "IXZZZXYXIZ": -0.03124999999999998, "ZYZZIYYXIZ": 0.03124999999999998, "IYZZZYYXIZ": -0.03124999999999998, "ZXZZIXXYIZ": 0.03124999999999998, "IXZZZXXYIZ": -0.03124999999999998, "ZYZZIYXYIZ": 0.03124999999999998, "IYZZZYXYIZ": -0.03124999999999998, "ZYZZIXYYIZ": -0.03124999999999998, "IYZZZXYYIZ": 0.03124999999999998, "ZXZZIYYYIZ": 0.03124999999999998, "IXZZZYYYIZ": -0.03124999999999998, "YIZIIIXZXI": 0.12499999999999992, "YZIZZZXZXI": 0.12499999999999992, "XIZIIIYZXI": 0.12499999999999992, "XZIZZZYZXI": 0.12499999999999992, "XIZIIIXZYI": -0.12499999999999992, "XZIZZZXZYI": -0.12499999999999992, "YIZIIIYZYI": 0.12499999999999992, "YZIZZZYZYI": 0.12499999999999992, "YZIXIIXZXI": -0.12499999999999992, "XZIYIIXZXI": 0.12499999999999992, "XZIXIIYZXI": -0.12499999999999992, "YZIYIIYZXI": -0.12499999999999992, "XZIXIIXZYI": 0.12499999999999992, "YZIYIIXZYI": 0.12499999999999992, "YZIXIIYZYI": -0.12499999999999992, "XZIYIIYZYI": 0.12499999999999992, "YXIXIIXZXI": 0.03124999999999998, "XYIXIIXZXI": 0.03124999999999998, "XXIYIIXZXI": -0.03124999999999998, "YYIYIIXZXI": 0.03124999999999998, "YXZXZZXZXI": -0.03124999999999998, "XYZXZZXZXI": -0.03124999999999998, "XXZYZZXZXI": 0.03124999999999998, "YYZYZZXZXI": -0.03124999999999998, "XXIXIIYZXI": 0.03124999999999998, "YYIXIIYZXI": -0.03124999999999998, "YXIYIIYZXI": 0.03124999999999998, "XYIYIIYZXI": 0.03124999999999998, "XXZXZZYZXI": -0.03124999999999998, "YYZXZZYZXI": 0.03124999999999998, "YXZYZZYZXI": -0.03124999999999998, "XYZYZZYZXI": -0.03124999999999998, "XXIXIIXZYI": -0.03124999999999998, "YYIXIIXZYI": 0.03124999999999998, "YXIYIIXZYI": -0.03124999999999998, "XYIYIIXZYI": -0.03124999999999998, "XXZXZZXZYI": 0.03124999999999998, "YYZXZZXZYI": -0.03124999999999998, "YXZYZZXZYI": 0.03124999999999998, "XYZYZZXZYI": 0.03124999999999998, "YXIXIIYZYI": 0.03124999999999998, "XYIXIIYZYI": 0.03124999999999998, "XXIYIIYZYI": -0.03124999999999998, "YYIYIIYZYI": 0.03124999999999998, "YXZXZZYZYI": -0.03124999999999998, "XYZXZZYZYI": -0.03124999999999998, "XXZYZZYZYI": 0.03124999999999998, "YYZYZZYZYI": -0.03124999999999998, "IYIZXIXZXI": -0.12499999999999992, "IXIZYIXZXI": 0.12499999999999992, "IXIZXIYZXI": -0.12499999999999992, "IYIZYIYZXI": -0.12499999999999992, "IXIZXIXZYI": 0.12499999999999992, "IYIZYIXZYI": 0.12499999999999992, "IYIZXIYZYI": -0.12499999999999992, "IXIZYIYZYI": 0.12499999999999992, "YZIZZXXZXI": -0.12499999999999992, "XZIZZYXZXI": 0.12499999999999992, "XZIZZXYZXI": -0.12499999999999992, "YZIZZYYZXI": -0.12499999999999992, "XZIZZXXZYI": 0.12499999999999992, "YZIZZYXZYI": 0.12499999999999992, "YZIZZXYZYI": -0.12499999999999992, "XZIZZYYZYI": 0.12499999999999992, "YXZIIXXZXI": -0.03124999999999998, "XYZIIXXZXI": -0.03124999999999998, "YXIZZXXZXI": 0.03124999999999998, "XYIZZXXZXI": 0.03124999999999998, "XXZIIYXZXI": 0.03124999999999998, "YYZIIYXZXI": -0.03124999999999998, "XXIZZYXZXI": -0.03124999999999998, "YYIZZYXZXI": 0.03124999999999998, "XXZIIXYZXI": -0.03124999999999998, "YYZIIXYZXI": 0.03124999999999998, "XXIZZXYZXI": 0.03124999999999998, "YYIZZXYZXI": -0.03124999999999998, "YXZIIYYZXI": -0.03124999999999998, "XYZIIYYZXI": -0.03124999999999998, "YXIZZYYZXI": 0.03124999999999998, "XYIZZYYZXI": 0.03124999999999998, "XXZIIXXZYI": 0.03124999999999998, "YYZIIXXZYI": -0.03124999999999998, "XXIZZXXZYI": -0.03124999999999998, "YYIZZXXZYI": 0.03124999999999998, "YXZIIYXZYI": 0.03124999999999998, "XYZIIYXZYI": 0.03124999999999998, "YXIZZYXZYI": -0.03124999999999998, "XYIZZYXZYI": -0.03124999999999998, "YXZIIXYZYI": -0.03124999999999998, "XYZIIXYZYI": -0.03124999999999998, "YXIZZXYZYI": 0.03124999999999998, "XYIZZXYZYI": 0.03124999999999998, "XXZIIYYZYI": 0.03124999999999998, "YYZIIYYZYI": -0.03124999999999998, "XXIZZYYZYI": -0.03124999999999998, "YYIZZYYZYI": 0.03124999999999998, "YXZXZXXZXI": 0.03124999999999998, "XYZXZXXZXI": 0.03124999999999998, "XXZYZXXZXI": -0.03124999999999998, "YYZYZXXZXI": 0.03124999999999998, "XXZXZYXZXI": -0.03124999999999998, "YYZXZYXZXI": 0.03124999999999998, "YXZYZYXZXI": -0.03124999999999998, "XYZYZYXZXI": -0.03124999999999998, "XXZXZXYZXI": 0.03124999999999998, "YYZXZXYZXI": -0.03124999999999998, "YXZYZXYZXI": 0.03124999999999998, "XYZYZXYZXI": 0.03124999999999998, "YXZXZYYZXI": 0.03124999999999998, "XYZXZYYZXI": 0.03124999999999998, "XXZYZYYZXI": -0.03124999999999998, "YYZYZYYZXI": 0.03124999999999998, "XXZXZXXZYI": -0.03124999999999998, "YYZXZXXZYI": 0.03124999999999998, "YXZYZXXZYI": -0.03124999999999998, "XYZYZXXZYI": -0.03124999999999998, "YXZXZYXZYI": -0.03124999999999998, "XYZXZYXZYI": -0.03124999999999998, "XXZYZYXZYI": 0.03124999999999998, "YYZYZYXZYI": -0.03124999999999998, "YXZXZXYZYI": 0.03124999999999998, "XYZXZXYZYI": 0.03124999999999998, "XXZYZXYZYI": -0.03124999999999998, "YYZYZXYZYI": 0.03124999999999998, "XXZXZYYZYI": -0.03124999999999998, "YYZXZYYZYI": 0.03124999999999998, "YXZYZYYZYI": -0.03124999999999998, "XYZYZYYZYI": -0.03124999999999998, "IIZIIIIYXI": -0.49999999999999967, "IIZIIIIXYI": 0.49999999999999967, "ZYZIIIIXXI": 0.12499999999999992, "IYIZZZIXXI": 0.12499999999999992, "ZXZIIIIYXI": 0.12499999999999992, "IXIZZZIYXI": 0.12499999999999992, "ZXZIIIIXYI": -0.12499999999999992, "IXIZZZIXYI": -0.12499999999999992, "ZYZIIIIYYI": 0.12499999999999992, "IYIZZZIYYI": 0.12499999999999992, "IYIXIIIXXI": -0.12499999999999992, "IXIYIIIXXI": 0.12499999999999992, "IXIXIIIYXI": -0.12499999999999992, "IYIYIIIYXI": -0.12499999999999992, "IXIXIIIXYI": 0.12499999999999992, "IYIYIIIXYI": 0.12499999999999992, "IYIXIIIYYI": -0.12499999999999992, "IXIYIIIYYI": 0.12499999999999992, "YZIZXIIXXI": -0.12499999999999992, "XZIZYIIXXI": 0.12499999999999992, "XZIZXIIYXI": -0.12499999999999992, "YZIZYIIYXI": -0.12499999999999992, "XZIZXIIXYI": 0.12499999999999992, "YZIZYIIXYI": 0.12499999999999992, "YZIZXIIYYI": -0.12499999999999992, "XZIZYIIYYI": 0.12499999999999992, "YXIZXIIXXI": 0.03124999999999998, "XYIZXIIXXI": 0.03124999999999998, "XXIZYIIXXI": -0.03124999999999998, "YYIZYIIXXI": 0.03124999999999998, "YXZIXZIXXI": -0.03124999999999998, "XYZIXZIXXI": -0.03124999999999998, "XXZIYZIXXI": 0.03124999999999998, "YYZIYZIXXI": -0.03124999999999998, "XXIZXIIYXI": 0.03124999999999998, "YYIZXIIYXI": -0.03124999999999998, "YXIZYIIYXI": 0.03124999999999998, "XYIZYIIYXI": 0.03124999999999998, "XXZIXZIYXI": -0.03124999999999998, "YYZIXZIYXI": 0.03124999999999998, "YXZIYZIYXI": -0.03124999999999998, "XYZIYZIYXI": -0.03124999999999998, "XXIZXIIXYI": -0.03124999999999998, "YYIZXIIXYI": 0.03124999999999998, "YXIZYIIXYI": -0.03124999999999998, "XYIZYIIXYI": -0.03124999999999998, "XXZIXZIXYI": 0.03124999999999998, "YYZIXZIXYI": -0.03124999999999998, "YXZIYZIXYI": 0.03124999999999998, "XYZIYZIXYI": 0.03124999999999998, "YXIZXIIYYI": 0.03124999999999998, "XYIZXIIYYI": 0.03124999999999998, "XXIZYIIYYI": -0.03124999999999998, "YYIZYIIYYI": 0.03124999999999998, "YXZIXZIYYI": -0.03124999999999998, "XYZIXZIYYI": -0.03124999999999998, "XXZIYZIYYI": 0.03124999999999998, "YYZIYZIYYI": -0.03124999999999998, "YXZXXIIXXI": 0.03124999999999998, "XYZXXIIXXI": 0.03124999999999998, "XXZYXIIXXI": -0.03124999999999998, "YYZYXIIXXI": 0.03124999999999998, "XXZXYIIXXI": -0.03124999999999998, "YYZXYIIXXI": 0.03124999999999998, "YXZYYIIXXI": -0.03124999999999998, "XYZYYIIXXI": -0.03124999999999998, "XXZXXIIYXI": 0.03124999999999998, "YYZXXIIYXI": -0.03124999999999998, "YXZYXIIYXI": 0.03124999999999998, "XYZYXIIYXI": 0.03124999999999998, "YXZXYIIYXI": 0.03124999999999998, "XYZXYIIYXI": 0.03124999999999998, "XXZYYIIYXI": -0.03124999999999998, "YYZYYIIYXI": 0.03124999999999998, "XXZXXIIXYI": -0.03124999999999998, "YYZXXIIXYI": 0.03124999999999998, "YXZYXIIXYI": -0.03124999999999998, "XYZYXIIXYI": -0.03124999999999998, "YXZXYIIXYI": -0.03124999999999998, "XYZXYIIXYI": -0.03124999999999998, "XXZYYIIXYI": 0.03124999999999998, "YYZYYIIXYI": -0.03124999999999998, "YXZXXIIYYI": 0.03124999999999998, "XYZXXIIYYI": 0.03124999999999998, "XXZYXIIYYI": -0.03124999999999998, "YYZYXIIYYI": 0.03124999999999998, "XXZXYIIYYI": -0.03124999999999998, "YYZXYIIYYI": 0.03124999999999998, "YXZYYIIYYI": -0.03124999999999998, "XYZYYIIYYI": -0.03124999999999998, "IYIZZXIXXI": -0.12499999999999992, "IXIZZYIXXI": 0.12499999999999992, "IXIZZXIYXI": -0.12499999999999992, "IYIZZYIYXI": -0.12499999999999992, "IXIZZXIXYI": 0.12499999999999992, "IYIZZYIXYI": 0.12499999999999992, "IYIZZXIYYI": -0.12499999999999992, "IXIZZYIYYI": 0.12499999999999992, "YXZIXXIXXI": 0.03124999999999998, "XYZIXXIXXI": 0.03124999999999998, "XXZIYXIXXI": -0.03124999999999998, "YYZIYXIXXI": 0.03124999999999998, "XXZIXYIXXI": -0.03124999999999998, "YYZIXYIXXI": 0.03124999999999998, "YXZIYYIXXI": -0.03124999999999998, "XYZIYYIXXI": -0.03124999999999998, "XXZIXXIYXI": 0.03124999999999998, "YYZIXXIYXI": -0.03124999999999998, "YXZIYXIYXI": 0.03124999999999998, "XYZIYXIYXI": 0.03124999999999998, "YXZIXYIYXI": 0.03124999999999998, "XYZIXYIYXI": 0.03124999999999998, "XXZIYYIYXI": -0.03124999999999998, "YYZIYYIYXI": 0.03124999999999998, "XXZIXXIXYI": -0.03124999999999998, "YYZIXXIXYI": 0.03124999999999998, "YXZIYXIXYI": -0.03124999999999998, "XYZIYXIXYI": -0.03124999999999998, "YXZIXYIXYI": -0.03124999999999998, "XYZIXYIXYI": -0.03124999999999998, "XXZIYYIXYI": 0.03124999999999998, "YYZIYYIXYI": -0.03124999999999998, "YXZIXXIYYI": 0.03124999999999998, "XYZIXXIYYI": 0.03124999999999998, "XXZIYXIYYI": -0.03124999999999998, "YYZIYXIYYI": 0.03124999999999998, "XXZIXYIYYI": -0.03124999999999998, "YYZIXYIYYI": 0.03124999999999998, "YXZIYYIYYI": -0.03124999999999998, "XYZIYYIYYI": -0.03124999999999998, "IIIIIIYXXI": 0.12499999999999992, "ZIIIZIYXXI": -0.12499999999999992, "IIIIIIXYXI": 0.12499999999999992, "ZIIIZIXYXI": -0.12499999999999992, "IIIIIIXXYI": -0.12499999999999992, "ZIIIZIXXYI": 0.12499999999999992, "IIIIIIYYYI": 0.12499999999999992, "ZIIIZIYYYI": -0.12499999999999992, "YIZIIIXXXI": -0.03124999999999998, "YZIZZZXXXI": -0.03124999999999998, "XIZIIIYXXI": -0.03124999999999998, "XZIZZZYXXI": -0.03124999999999998, "XIZIIIXYXI": -0.03124999999999998, "XZIZZZXYXI": -0.03124999999999998, "YIZIIIYYXI": 0.03124999999999998, "YZIZZZYYXI": 0.03124999999999998, "XIZIIIXXYI": 0.03124999999999998, "XZIZZZXXYI": 0.03124999999999998, "YIZIIIYXYI": -0.03124999999999998, "YZIZZZYXYI": -0.03124999999999998, "YIZIIIXYYI": -0.03124999999999998, "YZIZZZXYYI": -0.03124999999999998, "XIZIIIYYYI": -0.03124999999999998, "XZIZZZYYYI": -0.03124999999999998, "YIIIZIXXXZ": 0.03124999999999998, "YZZZIZXXXZ": 0.03124999999999998, "XIIIZIYXXZ": 0.03124999999999998, "XZZZIZYXXZ": 0.03124999999999998, "XIIIZIXYXZ": 0.03124999999999998, "XZZZIZXYXZ": 0.03124999999999998, "YIIIZIYYXZ": -0.03124999999999998, "YZZZIZYYXZ": -0.03124999999999998, "XIIIZIXXYZ": -0.03124999999999998, "XZZZIZXXYZ": -0.03124999999999998, "YIIIZIYXYZ": 0.03124999999999998, "YZZZIZYXYZ": 0.03124999999999998, "YIIIZIXYYZ": 0.03124999999999998, "YZZZIZXYYZ": 0.03124999999999998, "XIIIZIYYYZ": 0.03124999999999998, "XZZZIZYYYZ": 0.03124999999999998, "ZYIIIIXXXI": -0.03124999999999998, "IYIIZIXXXI": 0.03124999999999998, "ZYZZIZXXXI": 0.03124999999999998, "IYZZZZXXXI": -0.03124999999999998, "ZXIIIIYXXI": -0.03124999999999998, "IXIIZIYXXI": 0.03124999999999998, "ZXZZIZYXXI": 0.03124999999999998, "IXZZZZYXXI": -0.03124999999999998, "ZXIIIIXYXI": -0.03124999999999998, "IXIIZIXYXI": 0.03124999999999998, "ZXZZIZXYXI": 0.03124999999999998, "IXZZZZXYXI": -0.03124999999999998, "ZYIIIIYYXI": 0.03124999999999998, "IYIIZIYYXI": -0.03124999999999998, "ZYZZIZYYXI": -0.03124999999999998, "IYZZZZYYXI": 0.03124999999999998, "ZXIIIIXXYI": 0.03124999999999998, "IXIIZIXXYI": -0.03124999999999998, "ZXZZIZXXYI": -0.03124999999999998, "IXZZZZXXYI": 0.03124999999999998, "ZYIIIIYXYI": -0.03124999999999998, "IYIIZIYXYI": 0.03124999999999998, "ZYZZIZYXYI": 0.03124999999999998, "IYZZZZYXYI": -0.03124999999999998, "ZYIIIIXYYI": -0.03124999999999998, "IYIIZIXYYI": 0.03124999999999998, "ZYZZIZXYYI": 0.03124999999999998, "IYZZZZXYYI": -0.03124999999999998, "ZXIIIIYYYI": -0.03124999999999998, "IXIIZIYYYI": 0.03124999999999998, "ZXZZIZYYYI": 0.03124999999999998, "IXZZZZYYYI": -0.03124999999999998, "YZXIIIXXXI": 0.06249999999999996, "XZYIIIXXXI": -0.06249999999999996, "XZXIIIYXXI": 0.06249999999999996, "YZYIIIYXXI": 0.06249999999999996, "XZXIIIXYXI": 0.06249999999999996, "YZYIIIXYXI": 0.06249999999999996, "YZXIIIYYXI": -0.06249999999999996, "XZYIIIYYXI": 0.06249999999999996, "XZXIIIXXYI": -0.06249999999999996, "YZYIIIXXYI": -0.06249999999999996, "YZXIIIYXYI": 0.06249999999999996, "XZYIIIYXYI": -0.06249999999999996, "YZXIIIXYYI": 0.06249999999999996, "XZYIIIXYYI": -0.06249999999999996, "XZXIIIYYYI": 0.06249999999999996, "YZYIIIYYYI": 0.06249999999999996, "YZIXIIXXXI": 0.03124999999999998, "XZIYIIXXXI": -0.03124999999999998, "XZIXIIYXXI": 0.03124999999999998, "YZIYIIYXXI": 0.03124999999999998, "XZIXIIXYXI": 0.03124999999999998, "YZIYIIXYXI": 0.03124999999999998, "YZIXIIYYXI": -0.03124999999999998, "XZIYIIYYXI": 0.03124999999999998, "XZIXIIXXYI": -0.03124999999999998, "YZIYIIXXYI": -0.03124999999999998, "YZIXIIYXYI": 0.03124999999999998, "XZIYIIYXYI": -0.03124999999999998, "YZIXIIXYYI": 0.03124999999999998, "XZIYIIXYYI": -0.03124999999999998, "XZIXIIYYYI": 0.03124999999999998, "YZIYIIYYYI": 0.03124999999999998, "YZZXZIXXXZ": -0.03124999999999998, "XZZYZIXXXZ": 0.03124999999999998, "XZZXZIYXXZ": -0.03124999999999998, "YZZYZIYXXZ": -0.03124999999999998, "XZZXZIXYXZ": -0.03124999999999998, "YZZYZIXYXZ": -0.03124999999999998, "YZZXZIYYXZ": 0.03124999999999998, "XZZYZIYYXZ": -0.03124999999999998, "XZZXZIXXYZ": 0.03124999999999998, "YZZYZIXXYZ": 0.03124999999999998, "YZZXZIYXYZ": -0.03124999999999998, "XZZYZIYXYZ": 0.03124999999999998, "YZZXZIXYYZ": -0.03124999999999998, "XZZYZIXYYZ": 0.03124999999999998, "XZZXZIYYYZ": -0.03124999999999998, "YZZYZIYYYZ": -0.03124999999999998, "IYZXIIXXXI": 0.03124999999999998, "IXZYIIXXXI": -0.03124999999999998, "ZYZXZIXXXI": -0.03124999999999998, "ZXZYZIXXXI": 0.03124999999999998, "IXZXIIYXXI": 0.03124999999999998, "IYZYIIYXXI": 0.03124999999999998, "ZXZXZIYXXI": -0.03124999999999998, "ZYZYZIYXXI": -0.03124999999999998, "IXZXIIXYXI": 0.03124999999999998, "IYZYIIXYXI": 0.03124999999999998, "ZXZXZIXYXI": -0.03124999999999998, "ZYZYZIXYXI": -0.03124999999999998, "IYZXIIYYXI": -0.03124999999999998, "IXZYIIYYXI": 0.03124999999999998, "ZYZXZIYYXI": 0.03124999999999998, "ZXZYZIYYXI": -0.03124999999999998, "IXZXIIXXYI": -0.03124999999999998, "IYZYIIXXYI": -0.03124999999999998, "ZXZXZIXXYI": 0.03124999999999998, "ZYZYZIXXYI": 0.03124999999999998, "IYZXIIYXYI": 0.03124999999999998, "IXZYIIYXYI": -0.03124999999999998, "ZYZXZIYXYI": -0.03124999999999998, "ZXZYZIYXYI": 0.03124999999999998, "IYZXIIXYYI": 0.03124999999999998, "IXZYIIXYYI": -0.03124999999999998, "ZYZXZIXYYI": -0.03124999999999998, "ZXZYZIXYYI": 0.03124999999999998, "IXZXIIYYYI": 0.03124999999999998, "IYZYIIYYYI": 0.03124999999999998, "ZXZXZIYYYI": -0.03124999999999998, "ZYZYZIYYYI": -0.03124999999999998, "YZZZXIXXXI": 0.06249999999999996, "XZZZYIXXXI": -0.06249999999999996, "XZZZXIYXXI": 0.06249999999999996, "YZZZYIYXXI": 0.06249999999999996, "XZZZXIXYXI": 0.06249999999999996, "YZZZYIXYXI": 0.06249999999999996, "YZZZXIYYXI": -0.06249999999999996, "XZZZYIYYXI": 0.06249999999999996, "XZZZXIXXYI": -0.06249999999999996, "YZZZYIXXYI": -0.06249999999999996, "YZZZXIYXYI": 0.06249999999999996, "XZZZYIYXYI": -0.06249999999999996, "YZZZXIXYYI": 0.06249999999999996, "XZZZYIXYYI": -0.06249999999999996, "XZZZXIYYYI": 0.06249999999999996, "YZZZYIYYYI": 0.06249999999999996, "IYIZXIXXXI": 0.03124999999999998, "IXIZYIXXXI": -0.03124999999999998, "IXIZXIYXXI": 0.03124999999999998, "IYIZYIYXXI": 0.03124999999999998, "IXIZXIXYXI": 0.03124999999999998, "IYIZYIXYXI": 0.03124999999999998, "IYIZXIYYXI": -0.03124999999999998, "IXIZYIYYXI": 0.03124999999999998, "IXIZXIXXYI": -0.03124999999999998, "IYIZYIXXYI": -0.03124999999999998, "IYIZXIYXYI": 0.03124999999999998, "IXIZYIYXYI": -0.03124999999999998, "IYIZXIXYYI": 0.03124999999999998, "IXIZYIXYYI": -0.03124999999999998, "IXIZXIYYYI": 0.03124999999999998, "IYIZYIYYYI": 0.03124999999999998, "ZYZZXIXXXZ": 0.03124999999999998, "ZXZZYIXXXZ": -0.03124999999999998, "ZXZZXIYXXZ": 0.03124999999999998, "ZYZZYIYXXZ": 0.03124999999999998, "ZXZZXIXYXZ": 0.03124999999999998, "ZYZZYIXYXZ": 0.03124999999999998, "ZYZZXIYYXZ": -0.03124999999999998, "ZXZZYIYYXZ": 0.03124999999999998, "ZXZZXIXXYZ": -0.03124999999999998, "ZYZZYIXXYZ": -0.03124999999999998, "ZYZZXIYXYZ": 0.03124999999999998, "ZXZZYIYXYZ": -0.03124999999999998, "ZYZZXIXYYZ": 0.03124999999999998, "ZXZZYIXYYZ": -0.03124999999999998, "ZXZZXIYYYZ": 0.03124999999999998, "ZYZZYIYYYZ": 0.03124999999999998, "YZIZZXXXXI": 0.03124999999999998, "XZIZZYXXXI": -0.03124999999999998, "XZIZZXYXXI": 0.03124999999999998, "YZIZZYYXXI": 0.03124999999999998, "XZIZZXXYXI": 0.03124999999999998, "YZIZZYXYXI": 0.03124999999999998, "YZIZZXYYXI": -0.03124999999999998, "XZIZZYYYXI": 0.03124999999999998, "XZIZZXXXYI": -0.03124999999999998, "YZIZZYXXYI": -0.03124999999999998, "YZIZZXYXYI": 0.03124999999999998, "XZIZZYYXYI": -0.03124999999999998, "YZIZZXXYYI": 0.03124999999999998, "XZIZZYXYYI": -0.03124999999999998, "XZIZZXYYYI": 0.03124999999999998, "YZIZZYYYYI": 0.03124999999999998, "YZZZIXXXXZ": -0.03124999999999998, "XZZZIYXXXZ": 0.03124999999999998, "XZZZIXYXXZ": -0.03124999999999998, "YZZZIYYXXZ": -0.03124999999999998, "XZZZIXXYXZ": -0.03124999999999998, "YZZZIYXYXZ": -0.03124999999999998, "YZZZIXYYXZ": 0.03124999999999998, "XZZZIYYYXZ": -0.03124999999999998, "XZZZIXXXYZ": 0.03124999999999998, "YZZZIYXXYZ": 0.03124999999999998, "YZZZIXYXYZ": -0.03124999999999998, "XZZZIYYXYZ": 0.03124999999999998, "YZZZIXXYYZ": -0.03124999999999998, "XZZZIYXYYZ": 0.03124999999999998, "XZZZIXYYYZ": -0.03124999999999998, "YZZZIYYYYZ": -0.03124999999999998, "ZYZZIXXXXI": -0.03124999999999998, "IYZZZXXXXI": 0.03124999999999998, "ZXZZIYXXXI": 0.03124999999999998, "IXZZZYXXXI": -0.03124999999999998, "ZXZZIXYXXI": -0.03124999999999998, "IXZZZXYXXI": 0.03124999999999998, "ZYZZIYYXXI": -0.03124999999999998, "IYZZZYYXXI": 0.03124999999999998, "ZXZZIXXYXI": -0.03124999999999998, "IXZZZXXYXI": 0.03124999999999998, "ZYZZIYXYXI": -0.03124999999999998, "IYZZZYXYXI": 0.03124999999999998, "ZYZZIXYYXI": 0.03124999999999998, "IYZZZXYYXI": -0.03124999999999998, "ZXZZIYYYXI": -0.03124999999999998, "IXZZZYYYXI": 0.03124999999999998, "ZXZZIXXXYI": 0.03124999999999998, "IXZZZXXXYI": -0.03124999999999998, "ZYZZIYXXYI": 0.03124999999999998, "IYZZZYXXYI": -0.03124999999999998, "ZYZZIXYXYI": -0.03124999999999998, "IYZZZXYXYI": 0.03124999999999998, "ZXZZIYYXYI": 0.03124999999999998, "IXZZZYYXYI": -0.03124999999999998, "ZYZZIXXYYI": -0.03124999999999998, "IYZZZXXYYI": 0.03124999999999998, "ZXZZIYXYYI": 0.03124999999999998, "IXZZZYXYYI": -0.03124999999999998, "ZXZZIXYYYI": -0.03124999999999998, "IXZZZXYYYI": 0.03124999999999998, "ZYZZIYYYYI": -0.03124999999999998, "IYZZZYYYYI": 0.03124999999999998, "YIZIZIXZZX": 0.12499999999999992, "YZIZIZXZZX": 0.12499999999999992, "XIZIZIYZZX": 0.12499999999999992, "XZIZIZYZZX": 0.12499999999999992, "XIZIZIXZZY": -0.12499999999999992, "XZIZIZXZZY": -0.12499999999999992, "YIZIZIYZZY": 0.12499999999999992, "YZIZIZYZZY": 0.12499999999999992, "YZIXZIXZZX": -0.12499999999999992, "XZIYZIXZZX": 0.12499999999999992, "XZIXZIYZZX": -0.12499999999999992, "YZIYZIYZZX": -0.12499999999999992, "XZIXZIXZZY": 0.12499999999999992, "YZIYZIXZZY": 0.12499999999999992, "YZIXZIYZZY": -0.12499999999999992, "XZIYZIYZZY": 0.12499999999999992, "YXIXZIXZZX": 0.03124999999999998, "XYIXZIXZZX": 0.03124999999999998, "XXIYZIXZZX": -0.03124999999999998, "YYIYZIXZZX": 0.03124999999999998, "YXZXIZXZZX": -0.03124999999999998, "XYZXIZXZZX": -0.03124999999999998, "XXZYIZXZZX": 0.03124999999999998, "YYZYIZXZZX": -0.03124999999999998, "XXIXZIYZZX": 0.03124999999999998, "YYIXZIYZZX": -0.03124999999999998, "YXIYZIYZZX": 0.03124999999999998, "XYIYZIYZZX": 0.03124999999999998, "XXZXIZYZZX": -0.03124999999999998, "YYZXIZYZZX": 0.03124999999999998, "YXZYIZYZZX": -0.03124999999999998, "XYZYIZYZZX": -0.03124999999999998, "XXIXZIXZZY": -0.03124999999999998, "YYIXZIXZZY": 0.03124999999999998, "YXIYZIXZZY": -0.03124999999999998, "XYIYZIXZZY": -0.03124999999999998, "XXZXIZXZZY": 0.03124999999999998, "YYZXIZXZZY": -0.03124999999999998, "YXZYIZXZZY": 0.03124999999999998, "XYZYIZXZZY": 0.03124999999999998, "YXIXZIYZZY": 0.03124999999999998, "XYIXZIYZZY": 0.03124999999999998, "XXIYZIYZZY": -0.03124999999999998, "YYIYZIYZZY": 0.03124999999999998, "YXZXIZYZZY": -0.03124999999999998, "XYZXIZYZZY": -0.03124999999999998, "XXZYIZYZZY": 0.03124999999999998, "YYZYIZYZZY": -0.03124999999999998, "ZYIZXIXZZX": 0.12499999999999992, "ZXIZYIXZZX": -0.12499999999999992, "ZXIZXIYZZX": 0.12499999999999992, "ZYIZYIYZZX": 0.12499999999999992, "ZXIZXIXZZY": -0.12499999999999992, "ZYIZYIXZZY": -0.12499999999999992, "ZYIZXIYZZY": 0.12499999999999992, "ZXIZYIYZZY": -0.12499999999999992, "YZIZIXXZZX": -0.12499999999999992, "XZIZIYXZZX": 0.12499999999999992, "XZIZIXYZZX": -0.12499999999999992, "YZIZIYYZZX": -0.12499999999999992, "XZIZIXXZZY": 0.12499999999999992, "YZIZIYXZZY": 0.12499999999999992, "YZIZIXYZZY": -0.12499999999999992, "XZIZIYYZZY": 0.12499999999999992, "YXIZIXXZZX": 0.03124999999999998, "XYIZIXXZZX": 0.03124999999999998, "YXZIZXXZZX": -0.03124999999999998, "XYZIZXXZZX": -0.03124999999999998, "XXIZIYXZZX": -0.03124999999999998, "YYIZIYXZZX": 0.03124999999999998, "XXZIZYXZZX": 0.03124999999999998, "YYZIZYXZZX": -0.03124999999999998, "XXIZIXYZZX": 0.03124999999999998, "YYIZIXYZZX": -0.03124999999999998, "XXZIZXYZZX": -0.03124999999999998, "YYZIZXYZZX": 0.03124999999999998, "YXIZIYYZZX": 0.03124999999999998, "XYIZIYYZZX": 0.03124999999999998, "YXZIZYYZZX": -0.03124999999999998, "XYZIZYYZZX": -0.03124999999999998, "XXIZIXXZZY": -0.03124999999999998, "YYIZIXXZZY": 0.03124999999999998, "XXZIZXXZZY": 0.03124999999999998, "YYZIZXXZZY": -0.03124999999999998, "YXIZIYXZZY": -0.03124999999999998, "XYIZIYXZZY": -0.03124999999999998, "YXZIZYXZZY": 0.03124999999999998, "XYZIZYXZZY": 0.03124999999999998, "YXIZIXYZZY": 0.03124999999999998, "XYIZIXYZZY": 0.03124999999999998, "YXZIZXYZZY": -0.03124999999999998, "XYZIZXYZZY": -0.03124999999999998, "XXIZIYYZZY": -0.03124999999999998, "YYIZIYYZZY": 0.03124999999999998, "XXZIZYYZZY": 0.03124999999999998, "YYZIZYYZZY": -0.03124999999999998, "YXZXIXXZZX": 0.03124999999999998, "XYZXIXXZZX": 0.03124999999999998, "XXZYIXXZZX": -0.03124999999999998, "YYZYIXXZZX": 0.03124999999999998, "XXZXIYXZZX": -0.03124999999999998, "YYZXIYXZZX": 0.03124999999999998, "YXZYIYXZZX": -0.03124999999999998, "XYZYIYXZZX": -0.03124999999999998, "XXZXIXYZZX": 0.03124999999999998, "YYZXIXYZZX": -0.03124999999999998, "YXZYIXYZZX": 0.03124999999999998, "XYZYIXYZZX": 0.03124999999999998, "YXZXIYYZZX": 0.03124999999999998, "XYZXIYYZZX": 0.03124999999999998, "XXZYIYYZZX": -0.03124999999999998, "YYZYIYYZZX": 0.03124999999999998, "XXZXIXXZZY": -0.03124999999999998, "YYZXIXXZZY": 0.03124999999999998, "YXZYIXXZZY": -0.03124999999999998, "XYZYIXXZZY": -0.03124999999999998, "YXZXIYXZZY": -0.03124999999999998, "XYZXIYXZZY": -0.03124999999999998, "XXZYIYXZZY": 0.03124999999999998, "YYZYIYXZZY": -0.03124999999999998, "YXZXIXYZZY": 0.03124999999999998, "XYZXIXYZZY": 0.03124999999999998, "XXZYIXYZZY": -0.03124999999999998, "YYZYIXYZZY": 0.03124999999999998, "XXZXIYYZZY": -0.03124999999999998, "YYZXIYYZZY": 0.03124999999999998, "YXZYIYYZZY": -0.03124999999999998, "XYZYIYYZZY": -0.03124999999999998, "ZIZIZIZYZX": -0.49999999999999967, "ZIZIZIZXZY": 0.49999999999999967, "IYZIZIZXZX": 0.12499999999999992, "ZYIZIZZXZX": 0.12499999999999992, "IXZIZIZYZX": 0.12499999999999992, "ZXIZIZZYZX": 0.12499999999999992, "IXZIZIZXZY": -0.12499999999999992, "ZXIZIZZXZY": -0.12499999999999992, "IYZIZIZYZY": 0.12499999999999992, "ZYIZIZZYZY": 0.12499999999999992, "ZYIXZIZXZX": -0.12499999999999992, "ZXIYZIZXZX": 0.12499999999999992, "ZXIXZIZYZX": -0.12499999999999992, "ZYIYZIZYZX": -0.12499999999999992, "ZXIXZIZXZY": 0.12499999999999992, "ZYIYZIZXZY": 0.12499999999999992, "ZYIXZIZYZY": -0.12499999999999992, "ZXIYZIZYZY": 0.12499999999999992, "YZIZXIZXZX": 0.12499999999999992, "XZIZYIZXZX": -0.12499999999999992, "XZIZXIZYZX": 0.12499999999999992, "YZIZYIZYZX": 0.12499999999999992, "XZIZXIZXZY": -0.12499999999999992, "YZIZYIZXZY": -0.12499999999999992, "YZIZXIZYZY": 0.12499999999999992, "XZIZYIZYZY": -0.12499999999999992, "YXIZXIZXZX": -0.03124999999999998, "XYIZXIZXZX": -0.03124999999999998, "XXIZYIZXZX": 0.03124999999999998, "YYIZYIZXZX": -0.03124999999999998, "YXZIXZZXZX": 0.03124999999999998, "XYZIXZZXZX": 0.03124999999999998, "XXZIYZZXZX": -0.03124999999999998, "YYZIYZZXZX": 0.03124999999999998, "XXIZXIZYZX": -0.03124999999999998, "YYIZXIZYZX": 0.03124999999999998, "YXIZYIZYZX": -0.03124999999999998, "XYIZYIZYZX": -0.03124999999999998, "XXZIXZZYZX": 0.03124999999999998, "YYZIXZZYZX": -0.03124999999999998, "YXZIYZZYZX": 0.03124999999999998, "XYZIYZZYZX": 0.03124999999999998, "XXIZXIZXZY": 0.03124999999999998, "YYIZXIZXZY": -0.03124999999999998, "YXIZYIZXZY": 0.03124999999999998, "XYIZYIZXZY": 0.03124999999999998, "XXZIXZZXZY": -0.03124999999999998, "YYZIXZZXZY": 0.03124999999999998, "YXZIYZZXZY": -0.03124999999999998, "XYZIYZZXZY": -0.03124999999999998, "YXIZXIZYZY": -0.03124999999999998, "XYIZXIZYZY": -0.03124999999999998, "XXIZYIZYZY": 0.03124999999999998, "YYIZYIZYZY": -0.03124999999999998, "YXZIXZZYZY": 0.03124999999999998, "XYZIXZZYZY": 0.03124999999999998, "XXZIYZZYZY": -0.03124999999999998, "YYZIYZZYZY": 0.03124999999999998, "YXZXXIZXZX": -0.03124999999999998, "XYZXXIZXZX": -0.03124999999999998, "XXZYXIZXZX": 0.03124999999999998, "YYZYXIZXZX": -0.03124999999999998, "XXZXYIZXZX": 0.03124999999999998, "YYZXYIZXZX": -0.03124999999999998, "YXZYYIZXZX": 0.03124999999999998, "XYZYYIZXZX": 0.03124999999999998, "XXZXXIZYZX": -0.03124999999999998, "YYZXXIZYZX": 0.03124999999999998, "YXZYXIZYZX": -0.03124999999999998, "XYZYXIZYZX": -0.03124999999999998, "YXZXYIZYZX": -0.03124999999999998, "XYZXYIZYZX": -0.03124999999999998, "XXZYYIZYZX": 0.03124999999999998, "YYZYYIZYZX": -0.03124999999999998, "XXZXXIZXZY": 0.03124999999999998, "YYZXXIZXZY": -0.03124999999999998, "YXZYXIZXZY": 0.03124999999999998, "XYZYXIZXZY": 0.03124999999999998, "YXZXYIZXZY": 0.03124999999999998, "XYZXYIZXZY": 0.03124999999999998, "XXZYYIZXZY": -0.03124999999999998, "YYZYYIZXZY": 0.03124999999999998, "YXZXXIZYZY": -0.03124999999999998, "XYZXXIZYZY": -0.03124999999999998, "XXZYXIZYZY": 0.03124999999999998, "YYZYXIZYZY": -0.03124999999999998, "XXZXYIZYZY": 0.03124999999999998, "YYZXYIZYZY": -0.03124999999999998, "YXZYYIZYZY": 0.03124999999999998, "XYZYYIZYZY": 0.03124999999999998, "ZYIZIXZXZX": -0.12499999999999992, "ZXIZIYZXZX": 0.12499999999999992, "ZXIZIXZYZX": -0.12499999999999992, "ZYIZIYZYZX": -0.12499999999999992, "ZXIZIXZXZY": 0.12499999999999992, "ZYIZIYZXZY": 0.12499999999999992, "ZYIZIXZYZY": -0.12499999999999992, "ZXIZIYZYZY": 0.12499999999999992, "YXZIXXZXZX": -0.03124999999999998, "XYZIXXZXZX": -0.03124999999999998, "XXZIYXZXZX": 0.03124999999999998, "YYZIYXZXZX": -0.03124999999999998, "XXZIXYZXZX": 0.03124999999999998, "YYZIXYZXZX": -0.03124999999999998, "YXZIYYZXZX": 0.03124999999999998, "XYZIYYZXZX": 0.03124999999999998, "XXZIXXZYZX": -0.03124999999999998, "YYZIXXZYZX": 0.03124999999999998, "YXZIYXZYZX": -0.03124999999999998, "XYZIYXZYZX": -0.03124999999999998, "YXZIXYZYZX": -0.03124999999999998, "XYZIXYZYZX": -0.03124999999999998, "XXZIYYZYZX": 0.03124999999999998, "YYZIYYZYZX": -0.03124999999999998, "XXZIXXZXZY": 0.03124999999999998, "YYZIXXZXZY": -0.03124999999999998, "YXZIYXZXZY": 0.03124999999999998, "XYZIYXZXZY": 0.03124999999999998, "YXZIXYZXZY": 0.03124999999999998, "XYZIXYZXZY": 0.03124999999999998, "XXZIYYZXZY": -0.03124999999999998, "YYZIYYZXZY": 0.03124999999999998, "YXZIXXZYZY": -0.03124999999999998, "XYZIXXZYZY": -0.03124999999999998, "XXZIYXZYZY": 0.03124999999999998, "YYZIYXZYZY": -0.03124999999999998, "XXZIXYZYZY": 0.03124999999999998, "YYZIXYZYZY": -0.03124999999999998, "YXZIYYZYZY": 0.03124999999999998, "XYZIYYZYZY": 0.03124999999999998, "IIIIIIYXIX": 0.12499999999999992, "ZIIIZIYXIX": -0.12499999999999992, "IIIIIIXYIX": 0.12499999999999992, "ZIIIZIXYIX": -0.12499999999999992, "IIIIIIXXIY": -0.12499999999999992, "ZIIIZIXXIY": 0.12499999999999992, "IIIIIIYYIY": 0.12499999999999992, "ZIIIZIYYIY": -0.12499999999999992, "YIIIIIXXIX": 0.03124999999999998, "YZZZZZXXIX": 0.03124999999999998, "XIIIIIYXIX": 0.03124999999999998, "XZZZZZYXIX": 0.03124999999999998, "XIIIIIXYIX": 0.03124999999999998, "XZZZZZXYIX": 0.03124999999999998, "YIIIIIYYIX": -0.03124999999999998, "YZZZZZYYIX": -0.03124999999999998, "YIZIZIXXZX": -0.03124999999999998, "YZIZIZXXZX": -0.03124999999999998, "XIZIZIYXZX": -0.03124999999999998, "XZIZIZYXZX": -0.03124999999999998, "XIZIZIXYZX": -0.03124999999999998, "XZIZIZXYZX": -0.03124999999999998, "YIZIZIYYZX": 0.03124999999999998, "YZIZIZYYZX": 0.03124999999999998, "XIIIIIXXIY": -0.03124999999999998, "XZZZZZXXIY": -0.03124999999999998, "YIIIIIYXIY": 0.03124999999999998, "YZZZZZYXIY": 0.03124999999999998, "YIIIIIXYIY": 0.03124999999999998, "YZZZZZXYIY": 0.03124999999999998, "XIIIIIYYIY": 0.03124999999999998, "XZZZZZYYIY": 0.03124999999999998, "XIZIZIXXZY": 0.03124999999999998, "XZIZIZXXZY": 0.03124999999999998, "YIZIZIYXZY": -0.03124999999999998, "YZIZIZYXZY": -0.03124999999999998, "YIZIZIXYZY": -0.03124999999999998, "YZIZIZXYZY": -0.03124999999999998, "XIZIZIYYZY": -0.03124999999999998, "XZIZIZYYZY": -0.03124999999999998, "ZYIIIIXXIX": -0.03124999999999998, "IYIIZIXXIX": 0.03124999999999998, "ZYZZIZXXIX": 0.03124999999999998, "IYZZZZXXIX": -0.03124999999999998, "ZXIIIIYXIX": -0.03124999999999998, "IXIIZIYXIX": 0.03124999999999998, "ZXZZIZYXIX": 0.03124999999999998, "IXZZZZYXIX": -0.03124999999999998, "ZXIIIIXYIX": -0.03124999999999998, "IXIIZIXYIX": 0.03124999999999998, "ZXZZIZXYIX": 0.03124999999999998, "IXZZZZXYIX": -0.03124999999999998, "ZYIIIIYYIX": 0.03124999999999998, "IYIIZIYYIX": -0.03124999999999998, "ZYZZIZYYIX": -0.03124999999999998, "IYZZZZYYIX": 0.03124999999999998, "ZXIIIIXXIY": 0.03124999999999998, "IXIIZIXXIY": -0.03124999999999998, "ZXZZIZXXIY": -0.03124999999999998, "IXZZZZXXIY": 0.03124999999999998, "ZYIIIIYXIY": -0.03124999999999998, "IYIIZIYXIY": 0.03124999999999998, "ZYZZIZYXIY": 0.03124999999999998, "IYZZZZYXIY": -0.03124999999999998, "ZYIIIIXYIY": -0.03124999999999998, "IYIIZIXYIY": 0.03124999999999998, "ZYZZIZXYIY": 0.03124999999999998, "IYZZZZXYIY": -0.03124999999999998, "ZXIIIIYYIY": -0.03124999999999998, "IXIIZIYYIY": 0.03124999999999998, "ZXZZIZYYIY": 0.03124999999999998, "IXZZZZYYIY": -0.03124999999999998, "YZXIZIXXZX": 0.06249999999999996, "XZYIZIXXZX": -0.06249999999999996, "XZXIZIYXZX": 0.06249999999999996, "YZYIZIYXZX": 0.06249999999999996, "XZXIZIXYZX": 0.06249999999999996, "YZYIZIXYZX": 0.06249999999999996, "YZXIZIYYZX": -0.06249999999999996, "XZYIZIYYZX": 0.06249999999999996, "XZXIZIXXZY": -0.06249999999999996, "YZYIZIXXZY": -0.06249999999999996, "YZXIZIYXZY": 0.06249999999999996, "XZYIZIYXZY": -0.06249999999999996, "YZXIZIXYZY": 0.06249999999999996, "XZYIZIXYZY": -0.06249999999999996, "XZXIZIYYZY": 0.06249999999999996, "YZYIZIYYZY": 0.06249999999999996, "YZZXIIXXIX": -0.03124999999999998, "XZZYIIXXIX": 0.03124999999999998, "XZZXIIYXIX": -0.03124999999999998, "YZZYIIYXIX": -0.03124999999999998, "XZZXIIXYIX": -0.03124999999999998, "YZZYIIXYIX": -0.03124999999999998, "YZZXIIYYIX": 0.03124999999999998, "XZZYIIYYIX": -0.03124999999999998, "YZIXZIXXZX": 0.03124999999999998, "XZIYZIXXZX": -0.03124999999999998, "XZIXZIYXZX": 0.03124999999999998, "YZIYZIYXZX": 0.03124999999999998, "XZIXZIXYZX": 0.03124999999999998, "YZIYZIXYZX": 0.03124999999999998, "YZIXZIYYZX": -0.03124999999999998, "XZIYZIYYZX": 0.03124999999999998, "XZZXIIXXIY": 0.03124999999999998, "YZZYIIXXIY": 0.03124999999999998, "YZZXIIYXIY": -0.03124999999999998, "XZZYIIYXIY": 0.03124999999999998, "YZZXIIXYIY": -0.03124999999999998, "XZZYIIXYIY": 0.03124999999999998, "XZZXIIYYIY": -0.03124999999999998, "YZZYIIYYIY": -0.03124999999999998, "XZIXZIXXZY": -0.03124999999999998, "YZIYZIXXZY": -0.03124999999999998, "YZIXZIYXZY": 0.03124999999999998, "XZIYZIYXZY": -0.03124999999999998, "YZIXZIXYZY": 0.03124999999999998, "XZIYZIXYZY": -0.03124999999999998, "XZIXZIYYZY": 0.03124999999999998, "YZIYZIYYZY": 0.03124999999999998, "IYZXIIXXIX": 0.03124999999999998, "IXZYIIXXIX": -0.03124999999999998, "ZYZXZIXXIX": -0.03124999999999998, "ZXZYZIXXIX": 0.03124999999999998, "IXZXIIYXIX": 0.03124999999999998, "IYZYIIYXIX": 0.03124999999999998, "ZXZXZIYXIX": -0.03124999999999998, "ZYZYZIYXIX": -0.03124999999999998, "IXZXIIXYIX": 0.03124999999999998, "IYZYIIXYIX": 0.03124999999999998, "ZXZXZIXYIX": -0.03124999999999998, "ZYZYZIXYIX": -0.03124999999999998, "IYZXIIYYIX": -0.03124999999999998, "IXZYIIYYIX": 0.03124999999999998, "ZYZXZIYYIX": 0.03124999999999998, "ZXZYZIYYIX": -0.03124999999999998, "IXZXIIXXIY": -0.03124999999999998, "IYZYIIXXIY": -0.03124999999999998, "ZXZXZIXXIY": 0.03124999999999998, "ZYZYZIXXIY": 0.03124999999999998, "IYZXIIYXIY": 0.03124999999999998, "IXZYIIYXIY": -0.03124999999999998, "ZYZXZIYXIY": -0.03124999999999998, "ZXZYZIYXIY": 0.03124999999999998, "IYZXIIXYIY": 0.03124999999999998, "IXZYIIXYIY": -0.03124999999999998, "ZYZXZIXYIY": -0.03124999999999998, "ZXZYZIXYIY": 0.03124999999999998, "IXZXIIYYIY": 0.03124999999999998, "IYZYIIYYIY": 0.03124999999999998, "ZXZXZIYYIY": -0.03124999999999998, "ZYZYZIYYIY": -0.03124999999999998, "YZZZXIXXIX": 0.06249999999999996, "XZZZYIXXIX": -0.06249999999999996, "XZZZXIYXIX": 0.06249999999999996, "YZZZYIYXIX": 0.06249999999999996, "XZZZXIXYIX": 0.06249999999999996, "YZZZYIXYIX": 0.06249999999999996, "YZZZXIYYIX": -0.06249999999999996, "XZZZYIYYIX": 0.06249999999999996, "XZZZXIXXIY": -0.06249999999999996, "YZZZYIXXIY": -0.06249999999999996, "YZZZXIYXIY": 0.06249999999999996, "XZZZYIYXIY": -0.06249999999999996, "YZZZXIXYIY": 0.06249999999999996, "XZZZYIXYIY": -0.06249999999999996, "XZZZXIYYIY": 0.06249999999999996, "YZZZYIYYIY": 0.06249999999999996, "IYZZXIXXIX": -0.03124999999999998, "IXZZYIXXIX": 0.03124999999999998, "IXZZXIYXIX": -0.03124999999999998, "IYZZYIYXIX": -0.03124999999999998, "IXZZXIXYIX": -0.03124999999999998, "IYZZYIXYIX": -0.03124999999999998, "IYZZXIYYIX": 0.03124999999999998, "IXZZYIYYIX": -0.03124999999999998, "ZYIZXIXXZX": -0.03124999999999998, "ZXIZYIXXZX": 0.03124999999999998, "ZXIZXIYXZX": -0.03124999999999998, "ZYIZYIYXZX": -0.03124999999999998, "ZXIZXIXYZX": -0.03124999999999998, "ZYIZYIXYZX": -0.03124999999999998, "ZYIZXIYYZX": 0.03124999999999998, "ZXIZYIYYZX": -0.03124999999999998, "IXZZXIXXIY": 0.03124999999999998, "IYZZYIXXIY": 0.03124999999999998, "IYZZXIYXIY": -0.03124999999999998, "IXZZYIYXIY": 0.03124999999999998, "IYZZXIXYIY": -0.03124999999999998, "IXZZYIXYIY": 0.03124999999999998, "IXZZXIYYIY": -0.03124999999999998, "IYZZYIYYIY": -0.03124999999999998, "ZXIZXIXXZY": 0.03124999999999998, "ZYIZYIXXZY": 0.03124999999999998, "ZYIZXIYXZY": -0.03124999999999998, "ZXIZYIYXZY": 0.03124999999999998, "ZYIZXIXYZY": -0.03124999999999998, "ZXIZYIXYZY": 0.03124999999999998, "ZXIZXIYYZY": -0.03124999999999998, "ZYIZYIYYZY": -0.03124999999999998, "YZZZZXXXIX": -0.03124999999999998, "XZZZZYXXIX": 0.03124999999999998, "XZZZZXYXIX": -0.03124999999999998, "YZZZZYYXIX": -0.03124999999999998, "XZZZZXXYIX": -0.03124999999999998, "YZZZZYXYIX": -0.03124999999999998, "YZZZZXYYIX": 0.03124999999999998, "XZZZZYYYIX": -0.03124999999999998, "YZIZIXXXZX": 0.03124999999999998, "XZIZIYXXZX": -0.03124999999999998, "XZIZIXYXZX": 0.03124999999999998, "YZIZIYYXZX": 0.03124999999999998, "XZIZIXXYZX": 0.03124999999999998, "YZIZIYXYZX": 0.03124999999999998, "YZIZIXYYZX": -0.03124999999999998, "XZIZIYYYZX": 0.03124999999999998, "XZZZZXXXIY": 0.03124999999999998, "YZZZZYXXIY": 0.03124999999999998, "YZZZZXYXIY": -0.03124999999999998, "XZZZZYYXIY": 0.03124999999999998, "YZZZZXXYIY": -0.03124999999999998, "XZZZZYXYIY": 0.03124999999999998, "XZZZZXYYIY": -0.03124999999999998, "YZZZZYYYIY": -0.03124999999999998, "XZIZIXXXZY": -0.03124999999999998, "YZIZIYXXZY": -0.03124999999999998, "YZIZIXYXZY": 0.03124999999999998, "XZIZIYYXZY": -0.03124999999999998, "YZIZIXXYZY": 0.03124999999999998, "XZIZIYXYZY": -0.03124999999999998, "XZIZIXYYZY": 0.03124999999999998, "YZIZIYYYZY": 0.03124999999999998, "ZYZZIXXXIX": -0.03124999999999998, "IYZZZXXXIX": 0.03124999999999998, "ZXZZIYXXIX": 0.03124999999999998, "IXZZZYXXIX": -0.03124999999999998, "ZXZZIXYXIX": -0.03124999999999998, "IXZZZXYXIX": 0.03124999999999998, "ZYZZIYYXIX": -0.03124999999999998, "IYZZZYYXIX": 0.03124999999999998, "ZXZZIXXYIX": -0.03124999999999998, "IXZZZXXYIX": 0.03124999999999998, "ZYZZIYXYIX": -0.03124999999999998, "IYZZZYXYIX": 0.03124999999999998, "ZYZZIXYYIX": 0.03124999999999998, "IYZZZXYYIX": -0.03124999999999998, "ZXZZIYYYIX": -0.03124999999999998, "IXZZZYYYIX": 0.03124999999999998, "ZXZZIXXXIY": 0.03124999999999998, "IXZZZXXXIY": -0.03124999999999998, "ZYZZIYXXIY": 0.03124999999999998, "IYZZZYXXIY": -0.03124999999999998, "ZYZZIXYXIY": -0.03124999999999998, "IYZZZXYXIY": 0.03124999999999998, "ZXZZIYYXIY": 0.03124999999999998, "IXZZZYYXIY": -0.03124999999999998, "ZYZZIXXYIY": -0.03124999999999998, "IYZZZXXYIY": 0.03124999999999998, "ZXZZIYXYIY": 0.03124999999999998, "IXZZZYXYIY": -0.03124999999999998, "ZXZZIXYYIY": -0.03124999999999998, "IXZZZXYYIY": 0.03124999999999998, "ZYZZIYYYIY": -0.03124999999999998, "IYZZZYYYIY": 0.03124999999999998, "YIIIZIXXXX": -0.03124999999999998, "YZZZIZXXXX": -0.03124999999999998, "XIIIZIYXXX": -0.03124999999999998, "XZZZIZYXXX": -0.03124999999999998, "XIIIZIXYXX": -0.03124999999999998, "XZZZIZXYXX": -0.03124999999999998, "YIIIZIYYXX": 0.03124999999999998, "YZZZIZYYXX": 0.03124999999999998, "XIIIZIXXYX": 0.03124999999999998, "XZZZIZXXYX": 0.03124999999999998, "YIIIZIYXYX": -0.03124999999999998, "YZZZIZYXYX": -0.03124999999999998, "YIIIZIXYYX": -0.03124999999999998, "YZZZIZXYYX": -0.03124999999999998, "XIIIZIYYYX": -0.03124999999999998, "XZZZIZYYYX": -0.03124999999999998, "XIIIZIXXXY": 0.03124999999999998, "XZZZIZXXXY": 0.03124999999999998, "YIIIZIYXXY": -0.03124999999999998, "YZZZIZYXXY": -0.03124999999999998, "YIIIZIXYXY": -0.03124999999999998, "YZZZIZXYXY": -0.03124999999999998, "XIIIZIYYXY": -0.03124999999999998, "XZZZIZYYXY": -0.03124999999999998, "YIIIZIXXYY": 0.03124999999999998, "YZZZIZXXYY": 0.03124999999999998, "XIIIZIYXYY": 0.03124999999999998, "XZZZIZYXYY": 0.03124999999999998, "XIIIZIXYYY": 0.03124999999999998, "XZZZIZXYYY": 0.03124999999999998, "YIIIZIYYYY": -0.03124999999999998, "YZZZIZYYYY": -0.03124999999999998, "YZZXZIXXXX": 0.03124999999999998, "XZZYZIXXXX": -0.03124999999999998, "XZZXZIYXXX": 0.03124999999999998, "YZZYZIYXXX": 0.03124999999999998, "XZZXZIXYXX": 0.03124999999999998, "YZZYZIXYXX": 0.03124999999999998, "YZZXZIYYXX": -0.03124999999999998, "XZZYZIYYXX": 0.03124999999999998, "XZZXZIXXYX": -0.03124999999999998, "YZZYZIXXYX": -0.03124999999999998, "YZZXZIYXYX": 0.03124999999999998, "XZZYZIYXYX": -0.03124999999999998, "YZZXZIXYYX": 0.03124999999999998, "XZZYZIXYYX": -0.03124999999999998, "XZZXZIYYYX": 0.03124999999999998, "YZZYZIYYYX": 0.03124999999999998, "XZZXZIXXXY": -0.03124999999999998, "YZZYZIXXXY": -0.03124999999999998, "YZZXZIYXXY": 0.03124999999999998, "XZZYZIYXXY": -0.03124999999999998, "YZZXZIXYXY": 0.03124999999999998, "XZZYZIXYXY": -0.03124999999999998, "XZZXZIYYXY": 0.03124999999999998, "YZZYZIYYXY": 0.03124999999999998, "YZZXZIXXYY": -0.03124999999999998, "XZZYZIXXYY": 0.03124999999999998, "XZZXZIYXYY": -0.03124999999999998, "YZZYZIYXYY": -0.03124999999999998, "XZZXZIXYYY": -0.03124999999999998, "YZZYZIXYYY": -0.03124999999999998, "YZZXZIYYYY": 0.03124999999999998, "XZZYZIYYYY": -0.03124999999999998, "ZYZZXIXXXX": -0.03124999999999998, "ZXZZYIXXXX": 0.03124999999999998, "ZXZZXIYXXX": -0.03124999999999998, "ZYZZYIYXXX": -0.03124999999999998, "ZXZZXIXYXX": -0.03124999999999998, "ZYZZYIXYXX": -0.03124999999999998, "ZYZZXIYYXX": 0.03124999999999998, "ZXZZYIYYXX": -0.03124999999999998, "ZXZZXIXXYX": 0.03124999999999998, "ZYZZYIXXYX": 0.03124999999999998, "ZYZZXIYXYX": -0.03124999999999998, "ZXZZYIYXYX": 0.03124999999999998, "ZYZZXIXYYX": -0.03124999999999998, "ZXZZYIXYYX": 0.03124999999999998, "ZXZZXIYYYX": -0.03124999999999998, "ZYZZYIYYYX": -0.03124999999999998, "ZXZZXIXXXY": 0.03124999999999998, "ZYZZYIXXXY": 0.03124999999999998, "ZYZZXIYXXY": -0.03124999999999998, "ZXZZYIYXXY": 0.03124999999999998, "ZYZZXIXYXY": -0.03124999999999998, "ZXZZYIXYXY": 0.03124999999999998, "ZXZZXIYYXY": -0.03124999999999998, "ZYZZYIYYXY": -0.03124999999999998, "ZYZZXIXXYY": 0.03124999999999998, "ZXZZYIXXYY": -0.03124999999999998, "ZXZZXIYXYY": 0.03124999999999998, "ZYZZYIYXYY": 0.03124999999999998, "ZXZZXIXYYY": 0.03124999999999998, "ZYZZYIXYYY": 0.03124999999999998, "ZYZZXIYYYY": -0.03124999999999998, "ZXZZYIYYYY": 0.03124999999999998, "YZZZIXXXXX": 0.03124999999999998, "XZZZIYXXXX": -0.03124999999999998, "XZZZIXYXXX": 0.03124999999999998, "YZZZIYYXXX": 0.03124999999999998, "XZZZIXXYXX": 0.03124999999999998, "YZZZIYXYXX": 0.03124999999999998, "YZZZIXYYXX": -0.03124999999999998, "XZZZIYYYXX": 0.03124999999999998, "XZZZIXXXYX": -0.03124999999999998, "YZZZIYXXYX": -0.03124999999999998, "YZZZIXYXYX": 0.03124999999999998, "XZZZIYYXYX": -0.03124999999999998, "YZZZIXXYYX": 0.03124999999999998, "XZZZIYXYYX": -0.03124999999999998, "XZZZIXYYYX": 0.03124999999999998, "YZZZIYYYYX": 0.03124999999999998, "XZZZIXXXXY": -0.03124999999999998, "YZZZIYXXXY": -0.03124999999999998, "YZZZIXYXXY": 0.03124999999999998, "XZZZIYYXXY": -0.03124999999999998, "YZZZIXXYXY": 0.03124999999999998, "XZZZIYXYXY": -0.03124999999999998, "XZZZIXYYXY": 0.03124999999999998, "YZZZIYYYXY": 0.03124999999999998, "YZZZIXXXYY": -0.03124999999999998, "XZZZIYXXYY": 0.03124999999999998, "XZZZIXYXYY": -0.03124999999999998, "YZZZIYYXYY": -0.03124999999999998, "XZZZIXXYYY": -0.03124999999999998, "YZZZIYXYYY": -0.03124999999999998, "YZZZIXYYYY": 0.03124999999999998, "XZZZIYYYYY": -0.03124999999999998}, "excite3": {"IYIXIIXZZI": 0.000261173618776437, "IXIYIIXZZI": -0.000261173618776437, "ZYIXZIXZZI": -0.000261173618776437, "ZXIYZIXZZI": 0.000261173618776437, "IXIXIIYZZI": 0.000261173618776437, "IYIYIIYZZI": 0.000261173618776437, "ZXIXZIYZZI": -0.000261173618776437, "ZYIYZIYZZI": -0.000261173618776437, "YZIZXIXZZI": 0.0014487154639019958, "XZIZYIXZZI": -0.0014487154639019958, "XZIZXIYZZI": 0.0014487154639019958, "YZIZYIYZZI": 0.0014487154639019958, "YZIXIIIXZI": 0.00014147092570187376, "XZIYIIIXZI": -0.00014147092570187376, "YZIXZIZXZI": -0.00014147092570187376, "XZIYZIZXZI": 0.00014147092570187376, "XZIXIIIYZI": 0.00014147092570187376, "YZIYIIIYZI": 0.00014147092570187376, "XZIXZIZYZI": -0.00014147092570187376, "YZIYZIZYZI": -0.00014147092570187376, "IYIZXIIXZI": 0.000230064210224984, "IXIZYIIXZI": -0.000230064210224984, "ZYIZXIZXZI": 0.000230064210224984, "ZXIZYIZXZI": -0.000230064210224984, "IXIZXIIYZI": 0.000230064210224984, "IYIZYIIYZI": 0.000230064210224984, "ZXIZXIZYZI": 0.000230064210224984, "ZYIZYIZYZI": 0.000230064210224984, "YZIXIIXZXI": 0.00020838697532335506, "XZIYIIXZXI": -0.00020838697532335506, "XZIXIIYZXI": 0.00020838697532335506, "YZIYIIYZXI": 0.00020838697532335506, "XZIXIIXZYI": -0.00020838697532335506, "YZIYIIXZYI": -0.00020838697532335506, "YZIXIIYZYI": 0.00020838697532335506, "XZIYIIYZYI": -0.00020838697532335506, "IYIZXIXZXI": 0.00014147092570195822, "IXIZYIXZXI": -0.00014147092570195822, "IXIZXIYZXI": 0.00014147092570195822, "IYIZYIYZXI": 0.00014147092570195822, "IXIZXIXZYI": -0.00014147092570195822, "IYIZYIXZYI": -0.00014147092570195822, "IYIZXIYZYI": 0.00014147092570195822, "IXIZYIYZYI": -0.00014147092570195822, "IYIXIIIXXI": 0.0002495163385066835, "IXIYIIIXXI": -0.0002495163385066835, "IXIXIIIYXI": 0.0002495163385066835, "IYIYIIIYXI": 0.0002495163385066835, "IXIXIIIXYI": -0.0002495163385066835, "IYIYIIIXYI": -0.0002495163385066835, "IYIXIIIYYI": 0.0002495163385066835, "IXIYIIIYYI": -0.0002495163385066835, "YZIZXIIXXI": 0.000261173618776467, "XZIZYIIXXI": -0.000261173618776467, "XZIZXIIYXI": 0.000261173618776467, "YZIZYIIYXI": 0.000261173618776467, "XZIZXIIXYI": -0.000261173618776467, "YZIZYIIXYI": -0.000261173618776467, "YZIZXIIYYI": 0.000261173618776467, "XZIZYIIYYI": -0.000261173618776467, "IYIZZXIXXI": 0.00013479301369507697, "IXIZZYIXXI": -0.00013479301369507697, "IXIZZXIYXI": 0.00013479301369507697, "IYIZZYIYXI": 0.00013479301369507697, "IXIZZXIXYI": -0.00013479301369507697, "IYIZZYIXYI": -0.00013479301369507697, "IYIZZXIYYI": 0.00013479301369507697, "IXIZZYIYYI": -0.00013479301369507697, "ZYIXZIZXZX": 0.00013479301369507738, "ZXIYZIZXZX": -0.00013479301369507738, "ZXIXZIZYZX": 0.00013479301369507738, "ZYIYZIZYZX": 0.00013479301369507738, "ZXIXZIZXZY": -0.00013479301369507738, "ZYIYZIZXZY": -0.00013479301369507738, "ZYIXZIZYZY": 0.00013479301369507738, "ZXIYZIZYZY": -0.00013479301369507738, "ZYIZIXZXZX": 0.00012616035417290576, "ZXIZIYZXZX": -0.00012616035417290576, "ZXIZIXZYZX": 0.00012616035417290576, "ZYIZIYZYZX": 0.00012616035417290576, "ZXIZIXZXZY": -0.00012616035417290576, "ZYIZIYZXZY": -0.00012616035417290576, "ZYIZIXZYZY": 0.00012616035417290576, "ZXIZIYZYZY": -0.00012616035417290576}, "excite4": {"IYZXIIIIII": 7.657228685756872e-05, "IXZYIIIIII": -7.657228685756872e-05, "YXIXXIIIII": 1.820482947886838e-05, "XYIXXIIIII": 1.820482947886838e-05, "XXIYXIIIII": -1.820482947886838e-05, "YYIYXIIIII": 1.820482947886838e-05, "XXIXYIIIII": -1.820482947886838e-05, "YYIXYIIIII": 1.820482947886838e-05, "YXIYYIIIII": -1.820482947886838e-05, "XYIYYIIIII": -1.820482947886838e-05, "YXIIXXIIII": 1.4791661921686671e-05, "XYIIXXIIII": 1.4791661921686671e-05, "XXIIYXIIII": -1.4791661921686671e-05, "YYIIYXIIII": 1.4791661921686671e-05, "XXIIXYIIII": -1.4791661921686671e-05, "YYIIXYIIII": 1.4791661921686671e-05, "YXIIYYIIII": -1.4791661921686671e-05, "XYIIYYIIII": -1.4791661921686671e-05, "YZXIIIXZII": 2.5424846783230238e-05, "XZYIIIXZII": -2.5424846783230238e-05, "XZXIIIYZII": 2.5424846783230238e-05, "YZYIIIYZII": 2.5424846783230238e-05, "IYIXIIXZZI": 0.000261173618776437, "IXIYIIXZZI": -0.000261173618776437, "ZYIXZIXZZI": -0.000261173618776437, "ZXIYZIXZZI": 0.000261173618776437, "IXIXIIYZZI": 0.000261173618776437, "IYIYIIYZZI": 0.000261173618776437, "ZXIXZIYZZI": -0.000261173618776437, "ZYIYZIYZZI": -0.000261173618776437, "YZIZXIXZZI": 0.0014487154639019958, "XZIZYIXZZI": -0.0014487154639019958, "XZIZXIYZZI": 0.0014487154639019958, "YZIZYIYZZI": 0.0014487154639019958, "ZYIZIXXZZI": -0.00012078080097237197, "IYIZZXXZZI": 0.00012078080097237197, "ZXIZIYXZZI": 0.00012078080097237197, "IXIZZYXZZI": -0.00012078080097237197, "ZXIZIXYZZI": -0.00012078080097237197, "IXIZZXYZZI": 0.00012078080097237197, "ZYIZIYYZZI": -0.00012078080097237197, "IYIZZYYZZI": 0.00012078080097237197, "IYXIIIIXII": 0.00017826419698491238, "IXYIIIIXII": -0.00017826419698491238, "IXXIIIIYII": 0.00017826419698491238, "IYYIIIIYII": 0.00017826419698491238, "YZIXIIIXZI": 0.00014147092570187376, "XZIYIIIXZI": -0.00014147092570187376, "YZIXZIZXZI": -0.00014147092570187376, "XZIYZIZXZI": 0.00014147092570187376, "XZIXIIIYZI": 0.00014147092570187376, "YZIYIIIYZI": 0.00014147092570187376, "XZIXZIZYZI": -0.00014147092570187376, "YZIYZIZYZI": -0.00014147092570187376, "IYIZXIIXZI": 0.000230064210224984, "IXIZYIIXZI": -0.000230064210224984, "ZYIZXIZXZI": 0.000230064210224984, "ZXIZYIZXZI": -0.000230064210224984, "IXIZXIIYZI": 0.000230064210224984, "IYIZYIIYZI": 0.000230064210224984, "ZXIZXIZYZI": 0.000230064210224984, "ZYIZYIZYZI": 0.000230064210224984, "YZIZZXIXZI": 5.103729211611022e-05, "XZIZZYIXZI": -5.103729211611022e-05, "YZIZIXZXZI": -5.103729211611022e-05, "XZIZIYZXZI": 5.103729211611022e-05, "XZIZZXIYZI": 5.103729211611022e-05, "YZIZZYIYZI": 5.103729211611022e-05, "XZIZIXZYZI": -5.103729211611022e-05, "YZIZIYZYZI": -5.103729211611022e-05, "YZIXIIXZXI": 0.00020838697532335506, "XZIYIIXZXI": -0.00020838697532335506, "XZIXIIYZXI": 0.00020838697532335506, "YZIYIIYZXI": 0.00020838697532335506, "XZIXIIXZYI": -0.00020838697532335506, "YZIYIIXZYI": -0.00020838697532335506, "YZIXIIYZYI": 0.00020838697532335506, "XZIYIIYZYI": -0.00020838697532335506, "IYIZXIXZXI": 0.00014147092570195822, "IXIZYIXZXI": -0.00014147092570195822, "IXIZXIYZXI": 0.00014147092570195822, "IYIZYIYZXI": 0.00014147092570195822, "IXIZXIXZYI": -0.00014147092570195822, "IYIZYIXZYI": -0.00014147092570195822, "IYIZXIYZYI": 0.00014147092570195822, "IXIZYIYZYI": -0.00014147092570195822, "IIZIIIIYXI": 7.657228685758062e-05, "IIZIIIIXYI": -7.657228685758062e-05, "IYIXIIIXXI": 0.0002495163385066835, "IXIYIIIXXI": -0.0002495163385066835, "IXIXIIIYXI": 0.0002495163385066835, "IYIYIIIYXI": 0.0002495163385066835, "IXIXIIIXYI": -0.0002495163385066835, "IYIYIIIXYI": -0.0002495163385066835, "IYIXIIIYYI": 0.0002495163385066835, "IXIYIIIYYI": -0.0002495163385066835, "YZIZXIIXXI": 0.000261173618776467, "XZIZYIIXXI": -0.000261173618776467, "XZIZXIIYXI": 0.000261173618776467, "YZIZYIIYXI": 0.000261173618776467, "XZIZXIIXYI": -0.000261173618776467, "YZIZYIIXYI": -0.000261173618776467, "YZIZXIIYYI": 0.000261173618776467, "XZIZYIIYYI": -0.000261173618776467, "IYIZZXIXXI": 0.00013479301369507697, "IXIZZYIXXI": -0.00013479301369507697, "IXIZZXIYXI": 0.00013479301369507697, "IYIZZYIYXI": 0.00013479301369507697, "IXIZZXIXYI": -0.00013479301369507697, "IYIZZYIXYI": -0.00013479301369507697, "IYIZZXIYYI": 0.00013479301369507697, "IXIZZYIYYI": -0.00013479301369507697, "IIIIIIYXXI": 1.8204829478862675e-05, "ZIIIZIYXXI": -1.8204829478862675e-05, "IIIIIIXYXI": 1.8204829478862675e-05, "ZIIIZIXYXI": -1.8204829478862675e-05, "IIIIIIXXYI": -1.8204829478862675e-05, "ZIIIZIXXYI": 1.8204829478862675e-05, "IIIIIIYYYI": 1.8204829478862675e-05, "ZIIIZIYYYI": -1.8204829478862675e-05, "ZYIZXIXZZX": -5.1037292116116214e-05, "ZXIZYIXZZX": 5.1037292116116214e-05, "ZXIZXIYZZX": -5.1037292116116214e-05, "ZYIZYIYZZX": -5.1037292116116214e-05, "ZXIZXIXZZY": 5.1037292116116214e-05, "ZYIZYIXZZY": 5.1037292116116214e-05, "ZYIZXIYZZY": -5.1037292116116214e-05, "ZXIZYIYZZY": 5.1037292116116214e-05, "YZIZIXXZZX": 3.358371283526732e-05, "XZIZIYXZZX": -3.358371283526732e-05, "XZIZIXYZZX": 3.358371283526732e-05, "YZIZIYYZZX": 3.358371283526732e-05, "XZIZIXXZZY": -3.358371283526732e-05, "YZIZIYXZZY": -3.358371283526732e-05, "YZIZIXYZZY": 3.358371283526732e-05, "XZIZIYYZZY": -3.358371283526732e-05, "ZYIXZIZXZX": 0.00013479301369507738, "ZXIYZIZXZX": -0.00013479301369507738, "ZXIXZIZYZX": 0.00013479301369507738, "ZYIYZIZYZX": 0.00013479301369507738, "ZXIXZIZXZY": -0.00013479301369507738, "ZYIYZIZXZY": -0.00013479301369507738, "ZYIXZIZYZY": 0.00013479301369507738, "ZXIYZIZYZY": -0.00013479301369507738, "YZIZXIZXZX": -0.00012078080097235816, "XZIZYIZXZX": 0.00012078080097235816, "XZIZXIZYZX": -0.00012078080097235816, "YZIZYIZYZX": -0.00012078080097235816, "XZIZXIZXZY": 0.00012078080097235816, "YZIZYIZXZY": 0.00012078080097235816, "YZIZXIZYZY": -0.00012078080097235816, "XZIZYIZYZY": 0.00012078080097235816, "ZYIZIXZXZX": 0.00012616035417290576, "ZXIZIYZXZX": -0.00012616035417290576, "ZXIZIXZYZX": 0.00012616035417290576, "ZYIZIYZYZX": 0.00012616035417290576, "ZXIZIXZXZY": -0.00012616035417290576, "ZYIZIYZXZY": -0.00012616035417290576, "ZYIZIXZYZY": 0.00012616035417290576, "ZXIZIYZYZY": -0.00012616035417290576, "IIIIIIYXIX": 1.479166192169412e-05, "ZIIIZIYXIX": -1.479166192169412e-05, "IIIIIIXYIX": 1.479166192169412e-05, "ZIIIZIXYIX": -1.479166192169412e-05, "IIIIIIXXIY": -1.479166192169412e-05, "ZIIIZIXXIY": 1.479166192169412e-05, "IIIIIIYYIY": 1.479166192169412e-05, "ZIIIZIYYIY": -1.479166192169412e-05}, "excite5": {"IYZXIIIIII": 7.657228685756872e-05, "IXZYIIIIII": -7.657228685756872e-05, "YXIXXIIIII": 1.820482947886838e-05, "XYIXXIIIII": 1.820482947886838e-05, "XXIYXIIIII": -1.820482947886838e-05, "YYIYXIIIII": 1.820482947886838e-05, "XXIXYIIIII": -1.820482947886838e-05, "YYIXYIIIII": 1.820482947886838e-05, "YXIYYIIIII": -1.820482947886838e-05, "XYIYYIIIII": -1.820482947886838e-05, "YXIIXXIIII": 1.4791661921686671e-05, "XYIIXXIIII": 1.4791661921686671e-05, "XXIIYXIIII": -1.4791661921686671e-05, "YYIIYXIIII": 1.4791661921686671e-05, "XXIIXYIIII": -1.4791661921686671e-05, "YYIIXYIIII": 1.4791661921686671e-05, "YXIIYYIIII": -1.4791661921686671e-05, "XYIIYYIIII": -1.4791661921686671e-05, "YZXIIIXZII": 2.5424846783230238e-05, "XZYIIIXZII": -2.5424846783230238e-05, "XZXIIIYZII": 2.5424846783230238e-05, "YZYIIIYZII": 2.5424846783230238e-05, "IYIXIIXZZI": 0.000261173618776437, "IXIYIIXZZI": -0.000261173618776437, "ZYIXZIXZZI": -0.000261173618776437, "ZXIYZIXZZI": 0.000261173618776437, "IXIXIIYZZI": 0.000261173618776437, "IYIYIIYZZI": 0.000261173618776437, "ZXIXZIYZZI": -0.000261173618776437, "ZYIYZIYZZI": -0.000261173618776437, "YZIZXIXZZI": 0.0014487154639019958, "XZIZYIXZZI": -0.0014487154639019958, "XZIZXIYZZI": 0.0014487154639019958, "YZIZYIYZZI": 0.0014487154639019958, "ZYIZIXXZZI": -0.00012078080097237197, "IYIZZXXZZI": 0.00012078080097237197, "ZXIZIYXZZI": 0.00012078080097237197, "IXIZZYXZZI": -0.00012078080097237197, "ZXIZIXYZZI": -0.00012078080097237197, "IXIZZXYZZI": 0.00012078080097237197, "ZYIZIYYZZI": -0.00012078080097237197, "IYIZZYYZZI": 0.00012078080097237197, "IYXIIIIXII": 0.00017826419698491238, "IXYIIIIXII": -0.00017826419698491238, "IXXIIIIYII": 0.00017826419698491238, "IYYIIIIYII": 0.00017826419698491238, "YZIXIIIXZI": 0.00014147092570187376, "XZIYIIIXZI": -0.00014147092570187376, "YZIXZIZXZI": -0.00014147092570187376, "XZIYZIZXZI": 0.00014147092570187376, "XZIXIIIYZI": 0.00014147092570187376, "YZIYIIIYZI": 0.00014147092570187376, "XZIXZIZYZI": -0.00014147092570187376, "YZIYZIZYZI": -0.00014147092570187376, "IYIZXIIXZI": 0.000230064210224984, "IXIZYIIXZI": -0.000230064210224984, "ZYIZXIZXZI": 0.000230064210224984, "ZXIZYIZXZI": -0.000230064210224984, "IXIZXIIYZI": 0.000230064210224984, "IYIZYIIYZI": 0.000230064210224984, "ZXIZXIZYZI": 0.000230064210224984, "ZYIZYIZYZI": 0.000230064210224984, "YZIZZXIXZI": 5.103729211611022e-05, "XZIZZYIXZI": -5.103729211611022e-05, "YZIZIXZXZI": -5.103729211611022e-05, "XZIZIYZXZI": 5.103729211611022e-05, "XZIZZXIYZI": 5.103729211611022e-05, "YZIZZYIYZI": 5.103729211611022e-05, "XZIZIXZYZI": -5.103729211611022e-05, "YZIZIYZYZI": -5.103729211611022e-05, "YZIXIIXZXI": 0.00020838697532335506, "XZIYIIXZXI": -0.00020838697532335506, "XZIXIIYZXI": 0.00020838697532335506, "YZIYIIYZXI": 0.00020838697532335506, "XZIXIIXZYI": -0.00020838697532335506, "YZIYIIXZYI": -0.00020838697532335506, "YZIXIIYZYI": 0.00020838697532335506, "XZIYIIYZYI": -0.00020838697532335506, "IYIZXIXZXI": 0.00014147092570195822, "IXIZYIXZXI": -0.00014147092570195822, "IXIZXIYZXI": 0.00014147092570195822, "IYIZYIYZXI": 0.00014147092570195822, "IXIZXIXZYI": -0.00014147092570195822, "IYIZYIXZYI": -0.00014147092570195822, "IYIZXIYZYI": 0.00014147092570195822, "IXIZYIYZYI": -0.00014147092570195822, "YZIZZXXZXI": 1.8246841675727484e-06, "XZIZZYXZXI": -1.8246841675727484e-06, "XZIZZXYZXI": 1.8246841675727484e-06, "YZIZZYYZXI": 1.8246841675727484e-06, "XZIZZXXZYI": -1.8246841675727484e-06, "YZIZZYXZYI": -1.8246841675727484e-06, "YZIZZXYZYI": 1.8246841675727484e-06, "XZIZZYYZYI": -1.8246841675727484e-06, "IIZIIIIYXI": 7.657228685758062e-05, "IIZIIIIXYI": -7.657228685758062e-05, "IYIXIIIXXI": 0.0002495163385066835, "IXIYIIIXXI": -0.0002495163385066835, "IXIXIIIYXI": 0.0002495163385066835, "IYIYIIIYXI": 0.0002495163385066835, "IXIXIIIXYI": -0.0002495163385066835, "IYIYIIIXYI": -0.0002495163385066835, "IYIXIIIYYI": 0.0002495163385066835, "IXIYIIIYYI": -0.0002495163385066835, "YZIZXIIXXI": 0.000261173618776467, "XZIZYIIXXI": -0.000261173618776467, "XZIZXIIYXI": 0.000261173618776467, "YZIZYIIYXI": 0.000261173618776467, "XZIZXIIXYI": -0.000261173618776467, "YZIZYIIXYI": -0.000261173618776467, "YZIZXIIYYI": 0.000261173618776467, "XZIZYIIYYI": -0.000261173618776467, "IYIZZXIXXI": 0.00013479301369507697, "IXIZZYIXXI": -0.00013479301369507697, "IXIZZXIYXI": 0.00013479301369507697, "IYIZZYIYXI": 0.00013479301369507697, "IXIZZXIXYI": -0.00013479301369507697, "IYIZZYIXYI": -0.00013479301369507697, "IYIZZXIYYI": 0.00013479301369507697, "IXIZZYIYYI": -0.00013479301369507697, "IIIIIIYXXI": 1.8204829478862675e-05, "ZIIIZIYXXI": -1.8204829478862675e-05, "IIIIIIXYXI": 1.8204829478862675e-05, "ZIIIZIXYXI": -1.8204829478862675e-05, "IIIIIIXXYI": -1.8204829478862675e-05, "ZIIIZIXXYI": 1.8204829478862675e-05, "IIIIIIYYYI": 1.8204829478862675e-05, "ZIIIZIYYYI": -1.8204829478862675e-05, "YZIXZIXZZX": 1.824684167575968e-06, "XZIYZIXZZX": -1.824684167575968e-06, "XZIXZIYZZX": 1.824684167575968e-06, "YZIYZIYZZX": 1.824684167575968e-06, "XZIXZIXZZY": -1.824684167575968e-06, "YZIYZIXZZY": -1.824684167575968e-06, "YZIXZIYZZY": 1.824684167575968e-06, "XZIYZIYZZY": -1.824684167575968e-06, "ZYIZXIXZZX": -5.1037292116116214e-05, "ZXIZYIXZZX": 5.1037292116116214e-05, "ZXIZXIYZZX": -5.1037292116116214e-05, "ZYIZYIYZZX": -5.1037292116116214e-05, "ZXIZXIXZZY": 5.1037292116116214e-05, "ZYIZYIXZZY": 5.1037292116116214e-05, "ZYIZXIYZZY": -5.1037292116116214e-05, "ZXIZYIYZZY": 5.1037292116116214e-05, "YZIZIXXZZX": 3.358371283526732e-05, "XZIZIYXZZX": -3.358371283526732e-05, "XZIZIXYZZX": 3.358371283526732e-05, "YZIZIYYZZX": 3.358371283526732e-05, "XZIZIXXZZY": -3.358371283526732e-05, "YZIZIYXZZY": -3.358371283526732e-05, "YZIZIXYZZY": 3.358371283526732e-05, "XZIZIYYZZY": -3.358371283526732e-05, "ZYIXZIZXZX": 0.00013479301369507738, "ZXIYZIZXZX": -0.00013479301369507738, "ZXIXZIZYZX": 0.00013479301369507738, "ZYIYZIZYZX": 0.00013479301369507738, "ZXIXZIZXZY": -0.00013479301369507738, "ZYIYZIZXZY": -0.00013479301369507738, "ZYIXZIZYZY": 0.00013479301369507738, "ZXIYZIZYZY": -0.00013479301369507738, "YZIZXIZXZX": -0.00012078080097235816, "XZIZYIZXZX": 0.00012078080097235816, "XZIZXIZYZX": -0.00012078080097235816, "YZIZYIZYZX": -0.00012078080097235816, "XZIZXIZXZY": 0.00012078080097235816, "YZIZYIZXZY": 0.00012078080097235816, "YZIZXIZYZY": -0.00012078080097235816, "XZIZYIZYZY": 0.00012078080097235816, "ZYIZIXZXZX": 0.00012616035417290576, "ZXIZIYZXZX": -0.00012616035417290576, "ZXIZIXZYZX": 0.00012616035417290576, "ZYIZIYZYZX": 0.00012616035417290576, "ZXIZIXZXZY": -0.00012616035417290576, "ZYIZIYZXZY": -0.00012616035417290576, "ZYIZIXZYZY": 0.00012616035417290576, "ZXIZIYZYZY": -0.00012616035417290576, "IIIIIIYXIX": 1.479166192169412e-05, "ZIIIZIYXIX": -1.479166192169412e-05, "IIIIIIXYIX": 1.479166192169412e-05, "ZIIIZIXYIX": -1.479166192169412e-05, "IIIIIIXXIY": -1.479166192169412e-05, "ZIIIZIXXIY": 1.479166192169412e-05, "IIIIIIYYIY": 1.479166192169412e-05, "ZIIIZIYYIY": -1.479166192169412e-05}, "excite6": {"IYZXIIIIII": 7.657228685756872e-05, "IXZYIIIIII": -7.657228685756872e-05, "YZZZXIIIII": 4.447970204027471e-06, "XZZZYIIIII": -4.447970204027471e-06, "YXIXXIIIII": 1.820482947886838e-05, "XYIXXIIIII": 1.820482947886838e-05, "XXIYXIIIII": -1.820482947886838e-05, "YYIYXIIIII": 1.820482947886838e-05, "XXIXYIIIII": -1.820482947886838e-05, "YYIXYIIIII": 1.820482947886838e-05, "YXIYYIIIII": -1.820482947886838e-05, "XYIYYIIIII": -1.820482947886838e-05, "YXIIXXIIII": 1.4791661921686671e-05, "XYIIXXIIII": 1.4791661921686671e-05, "XXIIYXIIII": -1.4791661921686671e-05, "YYIIYXIIII": 1.4791661921686671e-05, "XXIIXYIIII": -1.4791661921686671e-05, "YYIIXYIIII": 1.4791661921686671e-05, "YXIIYYIIII": -1.4791661921686671e-05, "XYIIYYIIII": -1.4791661921686671e-05, "IIZIIIYZZI": 4.447970204026659e-06, "ZIZIZIYZZI": -4.447970204026659e-06, "YZXIIIXZII": 2.5424846783230238e-05, "XZYIIIXZII": -2.5424846783230238e-05, "XZXIIIYZII": 2.5424846783230238e-05, "YZYIIIYZII": 2.5424846783230238e-05, "IYIXIIXZZI": 0.000261173618776437, "IXIYIIXZZI": -0.000261173618776437, "ZYIXZIXZZI": -0.000261173618776437, "ZXIYZIXZZI": 0.000261173618776437, "IXIXIIYZZI": 0.000261173618776437, "IYIYIIYZZI": 0.000261173618776437, "ZXIXZIYZZI": -0.000261173618776437, "ZYIYZIYZZI": -0.000261173618776437, "YZIZXIXZZI": 0.0014487154639019958, "XZIZYIXZZI": -0.0014487154639019958, "XZIZXIYZZI": 0.0014487154639019958, "YZIZYIYZZI": 0.0014487154639019958, "YXZXXIXZZI": -1.69356598897232e-07, "XYZXXIXZZI": -1.69356598897232e-07, "XXZYXIXZZI": 1.69356598897232e-07, "YYZYXIXZZI": -1.69356598897232e-07, "XXZXYIXZZI": 1.69356598897232e-07, "YYZXYIXZZI": -1.69356598897232e-07, "YXZYYIXZZI": 1.69356598897232e-07, "XYZYYIXZZI": 1.69356598897232e-07, "XXZXXIYZZI": -1.69356598897232e-07, "YYZXXIYZZI": 1.69356598897232e-07, "YXZYXIYZZI": -1.69356598897232e-07, "XYZYXIYZZI": -1.69356598897232e-07, "YXZXYIYZZI": -1.69356598897232e-07, "XYZXYIYZZI": -1.69356598897232e-07, "XXZYYIYZZI": 1.69356598897232e-07, "YYZYYIYZZI": -1.69356598897232e-07, "ZYIZIXXZZI": -0.00012078080097237197, "IYIZZXXZZI": 0.00012078080097237197, "ZXIZIYXZZI": 0.00012078080097237197, "IXIZZYXZZI": -0.00012078080097237197, "ZXIZIXYZZI": -0.00012078080097237197, "IXIZZXYZZI": 0.00012078080097237197, "ZYIZIYYZZI": -0.00012078080097237197, "IYIZZYYZZI": 0.00012078080097237197, "IYXIIIIXII": 0.00017826419698491238, "IXYIIIIXII": -0.00017826419698491238, "IXXIIIIYII": 0.00017826419698491238, "IYYIIIIYII": 0.00017826419698491238, "YZIXIIIXZI": 0.00014147092570187376, "XZIYIIIXZI": -0.00014147092570187376, "YZIXZIZXZI": -0.00014147092570187376, "XZIYZIZXZI": 0.00014147092570187376, "XZIXIIIYZI": 0.00014147092570187376, "YZIYIIIYZI": 0.00014147092570187376, "XZIXZIZYZI": -0.00014147092570187376, "YZIYZIZYZI": -0.00014147092570187376, "IYIZXIIXZI": 0.000230064210224984, "IXIZYIIXZI": -0.000230064210224984, "ZYIZXIZXZI": 0.000230064210224984, "ZXIZYIZXZI": -0.000230064210224984, "IXIZXIIYZI": 0.000230064210224984, "IYIZYIIYZI": 0.000230064210224984, "ZXIZXIZYZI": 0.000230064210224984, "ZYIZYIZYZI": 0.000230064210224984, "YXXZXIIXII": -4.250163471601769e-07, "XYXZXIIXII": -4.250163471601769e-07, "XXYZXIIXII": 4.250163471601769e-07, "YYYZXIIXII": -4.250163471601769e-07, "XXXZYIIXII": 4.250163471601769e-07, "YYXZYIIXII": -4.250163471601769e-07, "YXYZYIIXII": 4.250163471601769e-07, "XYYZYIIXII": 4.250163471601769e-07, "XXXZXIIYII": -4.250163471601769e-07, "YYXZXIIYII": 4.250163471601769e-07, "YXYZXIIYII": -4.250163471601769e-07, "XYYZXIIYII": -4.250163471601769e-07, "YXXZYIIYII": -4.250163471601769e-07, "XYXZYIIYII": -4.250163471601769e-07, "XXYZYIIYII": 4.250163471601769e-07, "YYYZYIIYII": -4.250163471601769e-07, "YZIZZXIXZI": 5.103729211611022e-05, "XZIZZYIXZI": -5.103729211611022e-05, "YZIZIXZXZI": -5.103729211611022e-05, "XZIZIYZXZI": 5.103729211611022e-05, "XZIZZXIYZI": 5.103729211611022e-05, "YZIZZYIYZI": 5.103729211611022e-05, "XZIZIXZYZI": -5.103729211611022e-05, "YZIZIYZYZI": -5.103729211611022e-05, "IYXIIIXXZI": -4.25016347161645e-07, "IXYIIIXXZI": 4.25016347161645e-07, "ZYXIZIXXZI": 4.25016347161645e-07, "ZXYIZIXXZI": -4.25016347161645e-07, "IXXIIIYXZI": -4.25016347161645e-07, "IYYIIIYXZI": -4.25016347161645e-07, "ZXXIZIYXZI": 4.25016347161645e-07, "ZYYIZIYXZI": 4.25016347161645e-07, "IXXIIIXYZI": -4.25016347161645e-07, "IYYIIIXYZI": -4.25016347161645e-07, "ZXXIZIXYZI": 4.25016347161645e-07, "ZYYIZIXYZI": 4.25016347161645e-07, "IYXIIIYYZI": 4.25016347161645e-07, "IXYIIIYYZI": -4.25016347161645e-07, "ZYXIZIYYZI": -4.25016347161645e-07, "ZXYIZIYYZI": 4.25016347161645e-07, "YZIXIIXZXI": 0.00020838697532335506, "XZIYIIXZXI": -0.00020838697532335506, "XZIXIIYZXI": 0.00020838697532335506, "YZIYIIYZXI": 0.00020838697532335506, "XZIXIIXZYI": -0.00020838697532335506, "YZIYIIXZYI": -0.00020838697532335506, "YZIXIIYZYI": 0.00020838697532335506, "XZIYIIYZYI": -0.00020838697532335506, "IYIZXIXZXI": 0.00014147092570195822, "IXIZYIXZXI": -0.00014147092570195822, "IXIZXIYZXI": 0.00014147092570195822, "IYIZYIYZXI": 0.00014147092570195822, "IXIZXIXZYI": -0.00014147092570195822, "IYIZYIXZYI": -0.00014147092570195822, "IYIZXIYZYI": 0.00014147092570195822, "IXIZYIYZYI": -0.00014147092570195822, "YZIZZXXZXI": 1.8246841675727484e-06, "XZIZZYXZXI": -1.8246841675727484e-06, "XZIZZXYZXI": 1.8246841675727484e-06, "YZIZZYYZXI": 1.8246841675727484e-06, "XZIZZXXZYI": -1.8246841675727484e-06, "YZIZZYXZYI": -1.8246841675727484e-06, "YZIZZXYZYI": 1.8246841675727484e-06, "XZIZZYYZYI": -1.8246841675727484e-06, "YXZXZXXZXI": -8.976949674140827e-08, "XYZXZXXZXI": -8.976949674140827e-08, "XXZYZXXZXI": 8.976949674140827e-08, "YYZYZXXZXI": -8.976949674140827e-08, "XXZXZYXZXI": 8.976949674140827e-08, "YYZXZYXZXI": -8.976949674140827e-08, "YXZYZYXZXI": 8.976949674140827e-08, "XYZYZYXZXI": 8.976949674140827e-08, "XXZXZXYZXI": -8.976949674140827e-08, "YYZXZXYZXI": 8.976949674140827e-08, "YXZYZXYZXI": -8.976949674140827e-08, "XYZYZXYZXI": -8.976949674140827e-08, "YXZXZYYZXI": -8.976949674140827e-08, "XYZXZYYZXI": -8.976949674140827e-08, "XXZYZYYZXI": 8.976949674140827e-08, "YYZYZYYZXI": -8.976949674140827e-08, "XXZXZXXZYI": 8.976949674140827e-08, "YYZXZXXZYI": -8.976949674140827e-08, "YXZYZXXZYI": 8.976949674140827e-08, "XYZYZXXZYI": 8.976949674140827e-08, "YXZXZYXZYI": 8.976949674140827e-08, "XYZXZYXZYI": 8.976949674140827e-08, "XXZYZYXZYI": -8.976949674140827e-08, "YYZYZYXZYI": 8.976949674140827e-08, "YXZXZXYZYI": -8.976949674140827e-08, "XYZXZXYZYI": -8.976949674140827e-08, "XXZYZXYZYI": 8.976949674140827e-08, "YYZYZXYZYI": -8.976949674140827e-08, "XXZXZYYZYI": 8.976949674140827e-08, "YYZXZYYZYI": -8.976949674140827e-08, "YXZYZYYZYI": 8.976949674140827e-08, "XYZYZYYZYI": 8.976949674140827e-08, "IIZIIIIYXI": 7.657228685758062e-05, "IIZIIIIXYI": -7.657228685758062e-05, "IYIXIIIXXI": 0.0002495163385066835, "IXIYIIIXXI": -0.0002495163385066835, "IXIXIIIYXI": 0.0002495163385066835, "IYIYIIIYXI": 0.0002495163385066835, "IXIXIIIXYI": -0.0002495163385066835, "IYIYIIIXYI": -0.0002495163385066835, "IYIXIIIYYI": 0.0002495163385066835, "IXIYIIIYYI": -0.0002495163385066835, "YZIZXIIXXI": 0.000261173618776467, "XZIZYIIXXI": -0.000261173618776467, "XZIZXIIYXI": 0.000261173618776467, "YZIZYIIYXI": 0.000261173618776467, "XZIZXIIXYI": -0.000261173618776467, "YZIZYIIXYI": -0.000261173618776467, "YZIZXIIYYI": 0.000261173618776467, "XZIZYIIYYI": -0.000261173618776467, "IYIZZXIXXI": 0.00013479301369507697, "IXIZZYIXXI": -0.00013479301369507697, "IXIZZXIYXI": 0.00013479301369507697, "IYIZZYIYXI": 0.00013479301369507697, "IXIZZXIXYI": -0.00013479301369507697, "IYIZZYIXYI": -0.00013479301369507697, "IYIZZXIYYI": 0.00013479301369507697, "IXIZZYIYYI": -0.00013479301369507697, "YXZIXXIXXI": -4.002045964012605e-08, "XYZIXXIXXI": -4.002045964012605e-08, "XXZIYXIXXI": 4.002045964012605e-08, "YYZIYXIXXI": -4.002045964012605e-08, "XXZIXYIXXI": 4.002045964012605e-08, "YYZIXYIXXI": -4.002045964012605e-08, "YXZIYYIXXI": 4.002045964012605e-08, "XYZIYYIXXI": 4.002045964012605e-08, "XXZIXXIYXI": -4.002045964012605e-08, "YYZIXXIYXI": 4.002045964012605e-08, "YXZIYXIYXI": -4.002045964012605e-08, "XYZIYXIYXI": -4.002045964012605e-08, "YXZIXYIYXI": -4.002045964012605e-08, "XYZIXYIYXI": -4.002045964012605e-08, "XXZIYYIYXI": 4.002045964012605e-08, "YYZIYYIYXI": -4.002045964012605e-08, "XXZIXXIXYI": 4.002045964012605e-08, "YYZIXXIXYI": -4.002045964012605e-08, "YXZIYXIXYI": 4.002045964012605e-08, "XYZIYXIXYI": 4.002045964012605e-08, "YXZIXYIXYI": 4.002045964012605e-08, "XYZIXYIXYI": 4.002045964012605e-08, "XXZIYYIXYI": -4.002045964012605e-08, "YYZIYYIXYI": 4.002045964012605e-08, "YXZIXXIYYI": -4.002045964012605e-08, "XYZIXXIYYI": -4.002045964012605e-08, "XXZIYXIYYI": 4.002045964012605e-08, "YYZIYXIYYI": -4.002045964012605e-08, "XXZIXYIYYI": 4.002045964012605e-08, "YYZIXYIYYI": -4.002045964012605e-08, "YXZIYYIYYI": 4.002045964012605e-08, "XYZIYYIYYI": 4.002045964012605e-08, "IIIIIIYXXI": 1.8204829478862675e-05, "ZIIIZIYXXI": -1.8204829478862675e-05, "IIIIIIXYXI": 1.8204829478862675e-05, "ZIIIZIXYXI": -1.8204829478862675e-05, "IIIIIIXXYI": -1.8204829478862675e-05, "ZIIIZIXXYI": 1.8204829478862675e-05, "IIIIIIYYYI": 1.8204829478862675e-05, "ZIIIZIYYYI": -1.8204829478862675e-05, "YZZZXIXXXI": -1.6935659889750184e-07, "XZZZYIXXXI": 1.6935659889750184e-07, "XZZZXIYXXI": -1.6935659889750184e-07, "YZZZYIYXXI": -1.6935659889750184e-07, "XZZZXIXYXI": -1.6935659889750184e-07, "YZZZYIXYXI": -1.6935659889750184e-07, "YZZZXIYYXI": 1.6935659889750184e-07, "XZZZYIYYXI": -1.6935659889750184e-07, "XZZZXIXXYI": 1.6935659889750184e-07, "YZZZYIXXYI": 1.6935659889750184e-07, "YZZZXIYXYI": -1.6935659889750184e-07, "XZZZYIYXYI": 1.6935659889750184e-07, "YZZZXIXYYI": -1.6935659889750184e-07, "XZZZYIXYYI": 1.6935659889750184e-07, "XZZZXIYYYI": -1.6935659889750184e-07, "YZZZYIYYYI": -1.6935659889750184e-07, "ZYZZIXXXXI": 4.410143033959544e-08, "IYZZZXXXXI": -4.410143033959544e-08, "ZXZZIYXXXI": -4.410143033959544e-08, "IXZZZYXXXI": 4.410143033959544e-08, "ZXZZIXYXXI": 4.410143033959544e-08, "IXZZZXYXXI": -4.410143033959544e-08, "ZYZZIYYXXI": 4.410143033959544e-08, "IYZZZYYXXI": -4.410143033959544e-08, "ZXZZIXXYXI": 4.410143033959544e-08, "IXZZZXXYXI": -4.410143033959544e-08, "ZYZZIYXYXI": 4.410143033959544e-08, "IYZZZYXYXI": -4.410143033959544e-08, "ZYZZIXYYXI": -4.410143033959544e-08, "IYZZZXYYXI": 4.410143033959544e-08, "ZXZZIYYYXI": 4.410143033959544e-08, "IXZZZYYYXI": -4.410143033959544e-08, "ZXZZIXXXYI": -4.410143033959544e-08, "IXZZZXXXYI": 4.410143033959544e-08, "ZYZZIYXXYI": -4.410143033959544e-08, "IYZZZYXXYI": 4.410143033959544e-08, "ZYZZIXYXYI": 4.410143033959544e-08, "IYZZZXYXYI": -4.410143033959544e-08, "ZXZZIYYXYI": -4.410143033959544e-08, "IXZZZYYXYI": 4.410143033959544e-08, "ZYZZIXXYYI": 4.410143033959544e-08, "IYZZZXXYYI": -4.410143033959544e-08, "ZXZZIYXYYI": -4.410143033959544e-08, "IXZZZYXYYI": 4.410143033959544e-08, "ZXZZIXYYYI": 4.410143033959544e-08, "IXZZZXYYYI": -4.410143033959544e-08, "ZYZZIYYYYI": 4.410143033959544e-08, "IYZZZYYYYI": -4.410143033959544e-08, "YZIXZIXZZX": 1.824684167575968e-06, "XZIYZIXZZX": -1.824684167575968e-06, "XZIXZIYZZX": 1.824684167575968e-06, "YZIYZIYZZX": 1.824684167575968e-06, "XZIXZIXZZY": -1.824684167575968e-06, "YZIYZIXZZY": -1.824684167575968e-06, "YZIXZIYZZY": 1.824684167575968e-06, "XZIYZIYZZY": -1.824684167575968e-06, "ZYIZXIXZZX": -5.1037292116116214e-05, "ZXIZYIXZZX": 5.1037292116116214e-05, "ZXIZXIYZZX": -5.1037292116116214e-05, "ZYIZYIYZZX": -5.1037292116116214e-05, "ZXIZXIXZZY": 5.1037292116116214e-05, "ZYIZYIXZZY": 5.1037292116116214e-05, "ZYIZXIYZZY": -5.1037292116116214e-05, "ZXIZYIYZZY": 5.1037292116116214e-05, "YZIZIXXZZX": 3.358371283526732e-05, "XZIZIYXZZX": -3.358371283526732e-05, "XZIZIXYZZX": 3.358371283526732e-05, "YZIZIYYZZX": 3.358371283526732e-05, "XZIZIXXZZY": -3.358371283526732e-05, "YZIZIYXZZY": -3.358371283526732e-05, "YZIZIXYZZY": 3.358371283526732e-05, "XZIZIYYZZY": -3.358371283526732e-05, "ZYIXZIZXZX": 0.00013479301369507738, "ZXIYZIZXZX": -0.00013479301369507738, "ZXIXZIZYZX": 0.00013479301369507738, "ZYIYZIZYZX": 0.00013479301369507738, "ZXIXZIZXZY": -0.00013479301369507738, "ZYIYZIZXZY": -0.00013479301369507738, "ZYIXZIZYZY": 0.00013479301369507738, "ZXIYZIZYZY": -0.00013479301369507738, "YZIZXIZXZX": -0.00012078080097235816, "XZIZYIZXZX": 0.00012078080097235816, "XZIZXIZYZX": -0.00012078080097235816, "YZIZYIZYZX": -0.00012078080097235816, "XZIZXIZXZY": 0.00012078080097235816, "YZIZYIZXZY": 0.00012078080097235816, "YZIZXIZYZY": -0.00012078080097235816, "XZIZYIZYZY": 0.00012078080097235816, "YXZXXIZXZX": 4.410143033960124e-08, "XYZXXIZXZX": 4.410143033960124e-08, "XXZYXIZXZX": -4.410143033960124e-08, "YYZYXIZXZX": 4.410143033960124e-08, "XXZXYIZXZX": -4.410143033960124e-08, "YYZXYIZXZX": 4.410143033960124e-08, "YXZYYIZXZX": -4.410143033960124e-08, "XYZYYIZXZX": -4.410143033960124e-08, "XXZXXIZYZX": 4.410143033960124e-08, "YYZXXIZYZX": -4.410143033960124e-08, "YXZYXIZYZX": 4.410143033960124e-08, "XYZYXIZYZX": 4.410143033960124e-08, "YXZXYIZYZX": 4.410143033960124e-08, "XYZXYIZYZX": 4.410143033960124e-08, "XXZYYIZYZX": -4.410143033960124e-08, "YYZYYIZYZX": 4.410143033960124e-08, "XXZXXIZXZY": -4.410143033960124e-08, "YYZXXIZXZY": 4.410143033960124e-08, "YXZYXIZXZY": -4.410143033960124e-08, "XYZYXIZXZY": -4.410143033960124e-08, "YXZXYIZXZY": -4.410143033960124e-08, "XYZXYIZXZY": -4.410143033960124e-08, "XXZYYIZXZY": 4.410143033960124e-08, "YYZYYIZXZY": -4.410143033960124e-08, "YXZXXIZYZY": 4.410143033960124e-08, "XYZXXIZYZY": 4.410143033960124e-08, "XXZYXIZYZY": -4.410143033960124e-08, "YYZYXIZYZY": 4.410143033960124e-08, "XXZXYIZYZY": -4.410143033960124e-08, "YYZXYIZYZY": 4.410143033960124e-08, "YXZYYIZYZY": -4.410143033960124e-08, "XYZYYIZYZY": -4.410143033960124e-08, "ZYIZIXZXZX": 0.00012616035417290576, "ZXIZIYZXZX": -0.00012616035417290576, "ZXIZIXZYZX": 0.00012616035417290576, "ZYIZIYZYZX": 0.00012616035417290576, "ZXIZIXZXZY": -0.00012616035417290576, "ZYIZIYZXZY": -0.00012616035417290576, "ZYIZIXZYZY": 0.00012616035417290576, "ZXIZIYZYZY": -0.00012616035417290576, "IIIIIIYXIX": 1.479166192169412e-05, "ZIIIZIYXIX": -1.479166192169412e-05, "IIIIIIXYIX": 1.479166192169412e-05, "ZIIIZIXYIX": -1.479166192169412e-05, "IIIIIIXXIY": -1.479166192169412e-05, "ZIIIZIXXIY": 1.479166192169412e-05, "IIIIIIYYIY": 1.479166192169412e-05, "ZIIIZIYYIY": -1.479166192169412e-05, "IYZXIIXXIX": -4.002045964015047e-08, "IXZYIIXXIX": 4.002045964015047e-08, "ZYZXZIXXIX": 4.002045964015047e-08, "ZXZYZIXXIX": -4.002045964015047e-08, "IXZXIIYXIX": -4.002045964015047e-08, "IYZYIIYXIX": -4.002045964015047e-08, "ZXZXZIYXIX": 4.002045964015047e-08, "ZYZYZIYXIX": 4.002045964015047e-08, "IXZXIIXYIX": -4.002045964015047e-08, "IYZYIIXYIX": -4.002045964015047e-08, "ZXZXZIXYIX": 4.002045964015047e-08, "ZYZYZIXYIX": 4.002045964015047e-08, "IYZXIIYYIX": 4.002045964015047e-08, "IXZYIIYYIX": -4.002045964015047e-08, "ZYZXZIYYIX": -4.002045964015047e-08, "ZXZYZIYYIX": 4.002045964015047e-08, "IXZXIIXXIY": 4.002045964015047e-08, "IYZYIIXXIY": 4.002045964015047e-08, "ZXZXZIXXIY": -4.002045964015047e-08, "ZYZYZIXXIY": -4.002045964015047e-08, "IYZXIIYXIY": -4.002045964015047e-08, "IXZYIIYXIY": 4.002045964015047e-08, "ZYZXZIYXIY": 4.002045964015047e-08, "ZXZYZIYXIY": -4.002045964015047e-08, "IYZXIIXYIY": -4.002045964015047e-08, "IXZYIIXYIY": 4.002045964015047e-08, "ZYZXZIXYIY": 4.002045964015047e-08, "ZXZYZIXYIY": -4.002045964015047e-08, "IXZXIIYYIY": -4.002045964015047e-08, "IYZYIIYYIY": -4.002045964015047e-08, "ZXZXZIYYIY": 4.002045964015047e-08, "ZYZYZIYYIY": 4.002045964015047e-08, "YZZXZIXXXX": -8.976949674142023e-08, "XZZYZIXXXX": 8.976949674142023e-08, "XZZXZIYXXX": -8.976949674142023e-08, "YZZYZIYXXX": -8.976949674142023e-08, "XZZXZIXYXX": -8.976949674142023e-08, "YZZYZIXYXX": -8.976949674142023e-08, "YZZXZIYYXX": 8.976949674142023e-08, "XZZYZIYYXX": -8.976949674142023e-08, "XZZXZIXXYX": 8.976949674142023e-08, "YZZYZIXXYX": 8.976949674142023e-08, "YZZXZIYXYX": -8.976949674142023e-08, "XZZYZIYXYX": 8.976949674142023e-08, "YZZXZIXYYX": -8.976949674142023e-08, "XZZYZIXYYX": 8.976949674142023e-08, "XZZXZIYYYX": -8.976949674142023e-08, "YZZYZIYYYX": -8.976949674142023e-08, "XZZXZIXXXY": 8.976949674142023e-08, "YZZYZIXXXY": 8.976949674142023e-08, "YZZXZIYXXY": -8.976949674142023e-08, "XZZYZIYXXY": 8.976949674142023e-08, "YZZXZIXYXY": -8.976949674142023e-08, "XZZYZIXYXY": 8.976949674142023e-08, "XZZXZIYYXY": -8.976949674142023e-08, "YZZYZIYYXY": -8.976949674142023e-08, "YZZXZIXXYY": 8.976949674142023e-08, "XZZYZIXXYY": -8.976949674142023e-08, "XZZXZIYXYY": 8.976949674142023e-08, "YZZYZIYXYY": 8.976949674142023e-08, "XZZXZIXYYY": 8.976949674142023e-08, "YZZYZIXYYY": 8.976949674142023e-08, "YZZXZIYYYY": -8.976949674142023e-08, "XZZYZIYYYY": 8.976949674142023e-08}, "excite7": {"IYZXIIIIII": 7.657228685756872e-05, "IXZYIIIIII": -7.657228685756872e-05, "YZZZXIIIII": 4.447970204027471e-06, "XZZZYIIIII": -4.447970204027471e-06, "YXZZXIIIII": 2.8447340793178052e-08, "XYZZXIIIII": 2.8447340793178052e-08, "XXZZYIIIII": -2.8447340793178052e-08, "YYZZYIIIII": 2.8447340793178052e-08, "YXIIXZIIII": -2.8447340793178052e-08, "XYIIXZIIII": -2.8447340793178052e-08, "XXIIYZIIII": 2.8447340793178052e-08, "YYIIYZIIII": -2.8447340793178052e-08, "YXIXXIIIII": 1.820482947886838e-05, "XYIXXIIIII": 1.820482947886838e-05, "XXIYXIIIII": -1.820482947886838e-05, "YYIYXIIIII": 1.820482947886838e-05, "XXIXYIIIII": -1.820482947886838e-05, "YYIXYIIIII": 1.820482947886838e-05, "YXIYYIIIII": -1.820482947886838e-05, "XYIYYIIIII": -1.820482947886838e-05, "YXIIXXIIII": 1.4791661921686671e-05, "XYIIXXIIII": 1.4791661921686671e-05, "XXIIYXIIII": -1.4791661921686671e-05, "YYIIYXIIII": 1.4791661921686671e-05, "XXIIXYIIII": -1.4791661921686671e-05, "YYIIXYIIII": 1.4791661921686671e-05, "YXIIYYIIII": -1.4791661921686671e-05, "XYIIYYIIII": -1.4791661921686671e-05, "IIZIIIYZZI": 4.447970204026659e-06, "ZIZIZIYZZI": -4.447970204026659e-06, "YIIIIIXIII": 2.2461916168290616e-08, "YZZZZZXIII": 2.2461916168290616e-08, "XIIIIIYIII": 2.2461916168290616e-08, "XZZZZZYIII": 2.2461916168290616e-08, "YIZIZIXZZZ": 2.2461916168290616e-08, "YZIZIZXZZZ": 2.2461916168290616e-08, "XIZIZIYZZZ": 2.2461916168290616e-08, "XZIZIZYZZZ": 2.2461916168290616e-08, "YZXIIIXZII": 2.5424846783230238e-05, "XZYIIIXZII": -2.5424846783230238e-05, "XZXIIIYZII": 2.5424846783230238e-05, "YZYIIIYZII": 2.5424846783230238e-05, "YZZXIIXIII": -3.310296485953213e-08, "XZZYIIXIII": 3.310296485953213e-08, "XZZXIIYIII": -3.310296485953213e-08, "YZZYIIYIII": -3.310296485953213e-08, "YZIXZIXZZZ": -3.310296485953213e-08, "XZIYZIXZZZ": 3.310296485953213e-08, "XZIXZIYZZZ": -3.310296485953213e-08, "YZIYZIYZZZ": -3.310296485953213e-08, "IYIXIIXZZI": 0.000261173618776437, "IXIYIIXZZI": -0.000261173618776437, "ZYIXZIXZZI": -0.000261173618776437, "ZXIYZIXZZI": 0.000261173618776437, "IXIXIIYZZI": 0.000261173618776437, "IYIYIIYZZI": 0.000261173618776437, "ZXIXZIYZZI": -0.000261173618776437, "ZYIYZIYZZI": -0.000261173618776437, "YZIZXIXZZI": 0.0014487154639019958, "XZIZYIXZZI": -0.0014487154639019958, "XZIZXIYZZI": 0.0014487154639019958, "YZIZYIYZZI": 0.0014487154639019958, "YXZXXIXZZI": -1.69356598897232e-07, "XYZXXIXZZI": -1.69356598897232e-07, "XXZYXIXZZI": 1.69356598897232e-07, "YYZYXIXZZI": -1.69356598897232e-07, "XXZXYIXZZI": 1.69356598897232e-07, "YYZXYIXZZI": -1.69356598897232e-07, "YXZYYIXZZI": 1.69356598897232e-07, "XYZYYIXZZI": 1.69356598897232e-07, "XXZXXIYZZI": -1.69356598897232e-07, "YYZXXIYZZI": 1.69356598897232e-07, "YXZYXIYZZI": -1.69356598897232e-07, "XYZYXIYZZI": -1.69356598897232e-07, "YXZXYIYZZI": -1.69356598897232e-07, "XYZXYIYZZI": -1.69356598897232e-07, "XXZYYIYZZI": 1.69356598897232e-07, "YYZYYIYZZI": -1.69356598897232e-07, "YZZZZXXIII": -6.55351849417011e-08, "XZZZZYXIII": 6.55351849417011e-08, "XZZZZXYIII": -6.55351849417011e-08, "YZZZZYYIII": -6.55351849417011e-08, "YZIZIXXZZZ": -6.55351849417011e-08, "XZIZIYXZZZ": 6.55351849417011e-08, "XZIZIXYZZZ": -6.55351849417011e-08, "YZIZIYYZZZ": -6.55351849417011e-08, "ZYIZIXXZZI": -0.00012078080097237197, "IYIZZXXZZI": 0.00012078080097237197, "ZXIZIYXZZI": 0.00012078080097237197, "IXIZZYXZZI": -0.00012078080097237197, "ZXIZIXYZZI": -0.00012078080097237197, "IXIZZXYZZI": 0.00012078080097237197, "ZYIZIYYZZI": -0.00012078080097237197, "IYIZZYYZZI": 0.00012078080097237197, "ZYIIIIZXII": 5.236013801050975e-08, "IYZZZZZXII": 5.236013801050975e-08, "ZXIIIIZYII": 5.236013801050975e-08, "IXZZZZZYII": 5.236013801050975e-08, "IYZIZIZXZZ": 5.236013801050975e-08, "ZYIZIZZXZZ": 5.236013801050975e-08, "IXZIZIZYZZ": 5.236013801050975e-08, "ZXIZIZZYZZ": 5.236013801050975e-08, "IYXIIIIXII": 0.00017826419698491238, "IXYIIIIXII": -0.00017826419698491238, "IXXIIIIYII": 0.00017826419698491238, "IYYIIIIYII": 0.00017826419698491238, "YZIXIIIXZI": 0.00014147092570187376, "XZIYIIIXZI": -0.00014147092570187376, "YZIXZIZXZI": -0.00014147092570187376, "XZIYZIZXZI": 0.00014147092570187376, "XZIXIIIYZI": 0.00014147092570187376, "YZIYIIIYZI": 0.00014147092570187376, "XZIXZIZYZI": -0.00014147092570187376, "YZIYZIZYZI": -0.00014147092570187376, "IYIZXIIXZI": 0.000230064210224984, "IXIZYIIXZI": -0.000230064210224984, "ZYIZXIZXZI": 0.000230064210224984, "ZXIZYIZXZI": -0.000230064210224984, "IXIZXIIYZI": 0.000230064210224984, "IYIZYIIYZI": 0.000230064210224984, "ZXIZXIZYZI": 0.000230064210224984, "ZYIZYIZYZI": 0.000230064210224984, "YXXZXIIXII": -4.250163471601769e-07, "XYXZXIIXII": -4.250163471601769e-07, "XXYZXIIXII": 4.250163471601769e-07, "YYYZXIIXII": -4.250163471601769e-07, "XXXZYIIXII": 4.250163471601769e-07, "YYXZYIIXII": -4.250163471601769e-07, "YXYZYIIXII": 4.250163471601769e-07, "XYYZYIIXII": 4.250163471601769e-07, "XXXZXIIYII": -4.250163471601769e-07, "YYXZXIIYII": 4.250163471601769e-07, "YXYZXIIYII": -4.250163471601769e-07, "XYYZXIIYII": -4.250163471601769e-07, "YXXZYIIYII": -4.250163471601769e-07, "XYXZYIIYII": -4.250163471601769e-07, "XXYZYIIYII": 4.250163471601769e-07, "YYYZYIIYII": -4.250163471601769e-07, "YZIZZXIXZI": 5.103729211611022e-05, "XZIZZYIXZI": -5.103729211611022e-05, "YZIZIXZXZI": -5.103729211611022e-05, "XZIZIYZXZI": 5.103729211611022e-05, "XZIZZXIYZI": 5.103729211611022e-05, "YZIZZYIYZI": 5.103729211611022e-05, "XZIZIXZYZI": -5.103729211611022e-05, "YZIZIYZYZI": -5.103729211611022e-05, "IIZIIIYXZI": 2.8447340793174075e-08, "ZIZIZIYXZI": -2.8447340793174075e-08, "IIZIIIXYZI": 2.8447340793174075e-08, "ZIZIZIXYZI": -2.8447340793174075e-08, "IIIIIIYXIZ": -2.8447340793174075e-08, "ZIIIZIYXIZ": 2.8447340793174075e-08, "IIIIIIXYIZ": -2.8447340793174075e-08, "ZIIIZIXYIZ": 2.8447340793174075e-08, "IYXIIIXXZI": -4.25016347161645e-07, "IXYIIIXXZI": 4.25016347161645e-07, "ZYXIZIXXZI": 4.25016347161645e-07, "ZXYIZIXXZI": -4.25016347161645e-07, "IXXIIIYXZI": -4.25016347161645e-07, "IYYIIIYXZI": -4.25016347161645e-07, "ZXXIZIYXZI": 4.25016347161645e-07, "ZYYIZIYXZI": 4.25016347161645e-07, "IXXIIIXYZI": -4.25016347161645e-07, "IYYIIIXYZI": -4.25016347161645e-07, "ZXXIZIXYZI": 4.25016347161645e-07, "ZYYIZIXYZI": 4.25016347161645e-07, "IYXIIIYYZI": 4.25016347161645e-07, "IXYIIIYYZI": -4.25016347161645e-07, "ZYXIZIYYZI": -4.25016347161645e-07, "ZXYIZIYYZI": 4.25016347161645e-07, "YIZIIIXZXI": -3.310296485952969e-08, "YZIZZZXZXI": -3.310296485952969e-08, "XIZIIIYZXI": -3.310296485952969e-08, "XZIZZZYZXI": -3.310296485952969e-08, "XIZIIIXZYI": 3.310296485952969e-08, "XZIZZZXZYI": 3.310296485952969e-08, "YIZIIIYZYI": -3.310296485952969e-08, "YZIZZZYZYI": -3.310296485952969e-08, "YZIXIIXZXI": 0.00020838697532335506, "XZIYIIXZXI": -0.00020838697532335506, "XZIXIIYZXI": 0.00020838697532335506, "YZIYIIYZXI": 0.00020838697532335506, "XZIXIIXZYI": -0.00020838697532335506, "YZIYIIXZYI": -0.00020838697532335506, "YZIXIIYZYI": 0.00020838697532335506, "XZIYIIYZYI": -0.00020838697532335506, "IYIZXIXZXI": 0.00014147092570195822, "IXIZYIXZXI": -0.00014147092570195822, "IXIZXIYZXI": 0.00014147092570195822, "IYIZYIYZXI": 0.00014147092570195822, "IXIZXIXZYI": -0.00014147092570195822, "IYIZYIXZYI": -0.00014147092570195822, "IYIZXIYZYI": 0.00014147092570195822, "IXIZYIYZYI": -0.00014147092570195822, "YZIZZXXZXI": 1.8246841675727484e-06, "XZIZZYXZXI": -1.8246841675727484e-06, "XZIZZXYZXI": 1.8246841675727484e-06, "YZIZZYYZXI": 1.8246841675727484e-06, "XZIZZXXZYI": -1.8246841675727484e-06, "YZIZZYXZYI": -1.8246841675727484e-06, "YZIZZXYZYI": 1.8246841675727484e-06, "XZIZZYYZYI": -1.8246841675727484e-06, "YXZXZXXZXI": -8.976949674140827e-08, "XYZXZXXZXI": -8.976949674140827e-08, "XXZYZXXZXI": 8.976949674140827e-08, "YYZYZXXZXI": -8.976949674140827e-08, "XXZXZYXZXI": 8.976949674140827e-08, "YYZXZYXZXI": -8.976949674140827e-08, "YXZYZYXZXI": 8.976949674140827e-08, "XYZYZYXZXI": 8.976949674140827e-08, "XXZXZXYZXI": -8.976949674140827e-08, "YYZXZXYZXI": 8.976949674140827e-08, "YXZYZXYZXI": -8.976949674140827e-08, "XYZYZXYZXI": -8.976949674140827e-08, "YXZXZYYZXI": -8.976949674140827e-08, "XYZXZYYZXI": -8.976949674140827e-08, "XXZYZYYZXI": 8.976949674140827e-08, "YYZYZYYZXI": -8.976949674140827e-08, "XXZXZXXZYI": 8.976949674140827e-08, "YYZXZXXZYI": -8.976949674140827e-08, "YXZYZXXZYI": 8.976949674140827e-08, "XYZYZXXZYI": 8.976949674140827e-08, "YXZXZYXZYI": 8.976949674140827e-08, "XYZXZYXZYI": 8.976949674140827e-08, "XXZYZYXZYI": -8.976949674140827e-08, "YYZYZYXZYI": 8.976949674140827e-08, "YXZXZXYZYI": -8.976949674140827e-08, "XYZXZXYZYI": -8.976949674140827e-08, "XXZYZXYZYI": 8.976949674140827e-08, "YYZYZXYZYI": -8.976949674140827e-08, "XXZXZYYZYI": 8.976949674140827e-08, "YYZXZYYZYI": -8.976949674140827e-08, "YXZYZYYZYI": 8.976949674140827e-08, "XYZYZYYZYI": 8.976949674140827e-08, "IIZIIIIYXI": 7.657228685758062e-05, "IIZIIIIXYI": -7.657228685758062e-05, "IYIXIIIXXI": 0.0002495163385066835, "IXIYIIIXXI": -0.0002495163385066835, "IXIXIIIYXI": 0.0002495163385066835, "IYIYIIIYXI": 0.0002495163385066835, "IXIXIIIXYI": -0.0002495163385066835, "IYIYIIIXYI": -0.0002495163385066835, "IYIXIIIYYI": 0.0002495163385066835, "IXIYIIIYYI": -0.0002495163385066835, "YZIZXIIXXI": 0.000261173618776467, "XZIZYIIXXI": -0.000261173618776467, "XZIZXIIYXI": 0.000261173618776467, "YZIZYIIYXI": 0.000261173618776467, "XZIZXIIXYI": -0.000261173618776467, "YZIZYIIXYI": -0.000261173618776467, "YZIZXIIYYI": 0.000261173618776467, "XZIZYIIYYI": -0.000261173618776467, "IYIZZXIXXI": 0.00013479301369507697, "IXIZZYIXXI": -0.00013479301369507697, "IXIZZXIYXI": 0.00013479301369507697, "IYIZZYIYXI": 0.00013479301369507697, "IXIZZXIXYI": -0.00013479301369507697, "IYIZZYIXYI": -0.00013479301369507697, "IYIZZXIYYI": 0.00013479301369507697, "IXIZZYIYYI": -0.00013479301369507697, "YXZIXXIXXI": -4.002045964012605e-08, "XYZIXXIXXI": -4.002045964012605e-08, "XXZIYXIXXI": 4.002045964012605e-08, "YYZIYXIXXI": -4.002045964012605e-08, "XXZIXYIXXI": 4.002045964012605e-08, "YYZIXYIXXI": -4.002045964012605e-08, "YXZIYYIXXI": 4.002045964012605e-08, "XYZIYYIXXI": 4.002045964012605e-08, "XXZIXXIYXI": -4.002045964012605e-08, "YYZIXXIYXI": 4.002045964012605e-08, "YXZIYXIYXI": -4.002045964012605e-08, "XYZIYXIYXI": -4.002045964012605e-08, "YXZIXYIYXI": -4.002045964012605e-08, "XYZIXYIYXI": -4.002045964012605e-08, "XXZIYYIYXI": 4.002045964012605e-08, "YYZIYYIYXI": -4.002045964012605e-08, "XXZIXXIXYI": 4.002045964012605e-08, "YYZIXXIXYI": -4.002045964012605e-08, "YXZIYXIXYI": 4.002045964012605e-08, "XYZIYXIXYI": 4.002045964012605e-08, "YXZIXYIXYI": 4.002045964012605e-08, "XYZIXYIXYI": 4.002045964012605e-08, "XXZIYYIXYI": -4.002045964012605e-08, "YYZIYYIXYI": 4.002045964012605e-08, "YXZIXXIYYI": -4.002045964012605e-08, "XYZIXXIYYI": -4.002045964012605e-08, "XXZIYXIYYI": 4.002045964012605e-08, "YYZIYXIYYI": -4.002045964012605e-08, "XXZIXYIYYI": 4.002045964012605e-08, "YYZIXYIYYI": -4.002045964012605e-08, "YXZIYYIYYI": 4.002045964012605e-08, "XYZIYYIYYI": 4.002045964012605e-08, "IIIIIIYXXI": 1.8204829478862675e-05, "ZIIIZIYXXI": -1.8204829478862675e-05, "IIIIIIXYXI": 1.8204829478862675e-05, "ZIIIZIXYXI": -1.8204829478862675e-05, "IIIIIIXXYI": -1.8204829478862675e-05, "ZIIIZIXXYI": 1.8204829478862675e-05, "IIIIIIYYYI": 1.8204829478862675e-05, "ZIIIZIYYYI": -1.8204829478862675e-05, "YZZZXIXXXI": -1.6935659889750184e-07, "XZZZYIXXXI": 1.6935659889750184e-07, "XZZZXIYXXI": -1.6935659889750184e-07, "YZZZYIYXXI": -1.6935659889750184e-07, "XZZZXIXYXI": -1.6935659889750184e-07, "YZZZYIXYXI": -1.6935659889750184e-07, "YZZZXIYYXI": 1.6935659889750184e-07, "XZZZYIYYXI": -1.6935659889750184e-07, "XZZZXIXXYI": 1.6935659889750184e-07, "YZZZYIXXYI": 1.6935659889750184e-07, "YZZZXIYXYI": -1.6935659889750184e-07, "XZZZYIYXYI": 1.6935659889750184e-07, "YZZZXIXYYI": -1.6935659889750184e-07, "XZZZYIXYYI": 1.6935659889750184e-07, "XZZZXIYYYI": -1.6935659889750184e-07, "YZZZYIYYYI": -1.6935659889750184e-07, "ZYZZIXXXXI": 4.410143033959544e-08, "IYZZZXXXXI": -4.410143033959544e-08, "ZXZZIYXXXI": -4.410143033959544e-08, "IXZZZYXXXI": 4.410143033959544e-08, "ZXZZIXYXXI": 4.410143033959544e-08, "IXZZZXYXXI": -4.410143033959544e-08, "ZYZZIYYXXI": 4.410143033959544e-08, "IYZZZYYXXI": -4.410143033959544e-08, "ZXZZIXXYXI": 4.410143033959544e-08, "IXZZZXXYXI": -4.410143033959544e-08, "ZYZZIYXYXI": 4.410143033959544e-08, "IYZZZYXYXI": -4.410143033959544e-08, "ZYZZIXYYXI": -4.410143033959544e-08, "IYZZZXYYXI": 4.410143033959544e-08, "ZXZZIYYYXI": 4.410143033959544e-08, "IXZZZYYYXI": -4.410143033959544e-08, "ZXZZIXXXYI": -4.410143033959544e-08, "IXZZZXXXYI": 4.410143033959544e-08, "ZYZZIYXXYI": -4.410143033959544e-08, "IYZZZYXXYI": 4.410143033959544e-08, "ZYZZIXYXYI": 4.410143033959544e-08, "IYZZZXYXYI": -4.410143033959544e-08, "ZXZZIYYXYI": -4.410143033959544e-08, "IXZZZYYXYI": 4.410143033959544e-08, "ZYZZIXXYYI": 4.410143033959544e-08, "IYZZZXXYYI": -4.410143033959544e-08, "ZXZZIYXYYI": -4.410143033959544e-08, "IXZZZYXYYI": 4.410143033959544e-08, "ZXZZIXYYYI": 4.410143033959544e-08, "IXZZZXYYYI": -4.410143033959544e-08, "ZYZZIYYYYI": 4.410143033959544e-08, "IYZZZYYYYI": -4.410143033959544e-08, "YIZIZIXZZX": -6.553518494170386e-08, "YZIZIZXZZX": -6.553518494170386e-08, "XIZIZIYZZX": -6.553518494170386e-08, "XZIZIZYZZX": -6.553518494170386e-08, "XIZIZIXZZY": 6.553518494170386e-08, "XZIZIZXZZY": 6.553518494170386e-08, "YIZIZIYZZY": -6.553518494170386e-08, "YZIZIZYZZY": -6.553518494170386e-08, "YZIXZIXZZX": 1.824684167575968e-06, "XZIYZIXZZX": -1.824684167575968e-06, "XZIXZIYZZX": 1.824684167575968e-06, "YZIYZIYZZX": 1.824684167575968e-06, "XZIXZIXZZY": -1.824684167575968e-06, "YZIYZIXZZY": -1.824684167575968e-06, "YZIXZIYZZY": 1.824684167575968e-06, "XZIYZIYZZY": -1.824684167575968e-06, "ZYIZXIXZZX": -5.1037292116116214e-05, "ZXIZYIXZZX": 5.1037292116116214e-05, "ZXIZXIYZZX": -5.1037292116116214e-05, "ZYIZYIYZZX": -5.1037292116116214e-05, "ZXIZXIXZZY": 5.1037292116116214e-05, "ZYIZYIXZZY": 5.1037292116116214e-05, "ZYIZXIYZZY": -5.1037292116116214e-05, "ZXIZYIYZZY": 5.1037292116116214e-05, "YZIZIXXZZX": 3.358371283526732e-05, "XZIZIYXZZX": -3.358371283526732e-05, "XZIZIXYZZX": 3.358371283526732e-05, "YZIZIYYZZX": 3.358371283526732e-05, "XZIZIXXZZY": -3.358371283526732e-05, "YZIZIYXZZY": -3.358371283526732e-05, "YZIZIXYZZY": 3.358371283526732e-05, "XZIZIYYZZY": -3.358371283526732e-05, "YXZXIXXZZX": -2.951025260238338e-08, "XYZXIXXZZX": -2.951025260238338e-08, "XXZYIXXZZX": 2.951025260238338e-08, "YYZYIXXZZX": -2.951025260238338e-08, "XXZXIYXZZX": 2.951025260238338e-08, "YYZXIYXZZX": -2.951025260238338e-08, "YXZYIYXZZX": 2.951025260238338e-08, "XYZYIYXZZX": 2.951025260238338e-08, "XXZXIXYZZX": -2.951025260238338e-08, "YYZXIXYZZX": 2.951025260238338e-08, "YXZYIXYZZX": -2.951025260238338e-08, "XYZYIXYZZX": -2.951025260238338e-08, "YXZXIYYZZX": -2.951025260238338e-08, "XYZXIYYZZX": -2.951025260238338e-08, "XXZYIYYZZX": 2.951025260238338e-08, "YYZYIYYZZX": -2.951025260238338e-08, "XXZXIXXZZY": 2.951025260238338e-08, "YYZXIXXZZY": -2.951025260238338e-08, "YXZYIXXZZY": 2.951025260238338e-08, "XYZYIXXZZY": 2.951025260238338e-08, "YXZXIYXZZY": 2.951025260238338e-08, "XYZXIYXZZY": 2.951025260238338e-08, "XXZYIYXZZY": -2.951025260238338e-08, "YYZYIYXZZY": 2.951025260238338e-08, "YXZXIXYZZY": -2.951025260238338e-08, "XYZXIXYZZY": -2.951025260238338e-08, "XXZYIXYZZY": 2.951025260238338e-08, "YYZYIXYZZY": -2.951025260238338e-08, "XXZXIYYZZY": 2.951025260238338e-08, "YYZXIYYZZY": -2.951025260238338e-08, "YXZYIYYZZY": 2.951025260238338e-08, "XYZYIYYZZY": 2.951025260238338e-08, "ZYIXZIZXZX": 0.00013479301369507738, "ZXIYZIZXZX": -0.00013479301369507738, "ZXIXZIZYZX": 0.00013479301369507738, "ZYIYZIZYZX": 0.00013479301369507738, "ZXIXZIZXZY": -0.00013479301369507738, "ZYIYZIZXZY": -0.00013479301369507738, "ZYIXZIZYZY": 0.00013479301369507738, "ZXIYZIZYZY": -0.00013479301369507738, "YZIZXIZXZX": -0.00012078080097235816, "XZIZYIZXZX": 0.00012078080097235816, "XZIZXIZYZX": -0.00012078080097235816, "YZIZYIZYZX": -0.00012078080097235816, "XZIZXIZXZY": 0.00012078080097235816, "YZIZYIZXZY": 0.00012078080097235816, "YZIZXIZYZY": -0.00012078080097235816, "XZIZYIZYZY": 0.00012078080097235816, "YXZXXIZXZX": 4.410143033960124e-08, "XYZXXIZXZX": 4.410143033960124e-08, "XXZYXIZXZX": -4.410143033960124e-08, "YYZYXIZXZX": 4.410143033960124e-08, "XXZXYIZXZX": -4.410143033960124e-08, "YYZXYIZXZX": 4.410143033960124e-08, "YXZYYIZXZX": -4.410143033960124e-08, "XYZYYIZXZX": -4.410143033960124e-08, "XXZXXIZYZX": 4.410143033960124e-08, "YYZXXIZYZX": -4.410143033960124e-08, "YXZYXIZYZX": 4.410143033960124e-08, "XYZYXIZYZX": 4.410143033960124e-08, "YXZXYIZYZX": 4.410143033960124e-08, "XYZXYIZYZX": 4.410143033960124e-08, "XXZYYIZYZX": -4.410143033960124e-08, "YYZYYIZYZX": 4.410143033960124e-08, "XXZXXIZXZY": -4.410143033960124e-08, "YYZXXIZXZY": 4.410143033960124e-08, "YXZYXIZXZY": -4.410143033960124e-08, "XYZYXIZXZY": -4.410143033960124e-08, "YXZXYIZXZY": -4.410143033960124e-08, "XYZXYIZXZY": -4.410143033960124e-08, "XXZYYIZXZY": 4.410143033960124e-08, "YYZYYIZXZY": -4.410143033960124e-08, "YXZXXIZYZY": 4.410143033960124e-08, "XYZXXIZYZY": 4.410143033960124e-08, "XXZYXIZYZY": -4.410143033960124e-08, "YYZYXIZYZY": 4.410143033960124e-08, "XXZXYIZYZY": -4.410143033960124e-08, "YYZXYIZYZY": 4.410143033960124e-08, "YXZYYIZYZY": -4.410143033960124e-08, "XYZYYIZYZY": -4.410143033960124e-08, "ZYIZIXZXZX": 0.00012616035417290576, "ZXIZIYZXZX": -0.00012616035417290576, "ZXIZIXZYZX": 0.00012616035417290576, "ZYIZIYZYZX": 0.00012616035417290576, "ZXIZIXZXZY": -0.00012616035417290576, "ZYIZIYZXZY": -0.00012616035417290576, "ZYIZIXZYZY": 0.00012616035417290576, "ZXIZIYZYZY": -0.00012616035417290576, "IIIIIIYXIX": 1.479166192169412e-05, "ZIIIZIYXIX": -1.479166192169412e-05, "IIIIIIXYIX": 1.479166192169412e-05, "ZIIIZIXYIX": -1.479166192169412e-05, "IIIIIIXXIY": -1.479166192169412e-05, "ZIIIZIXXIY": 1.479166192169412e-05, "IIIIIIYYIY": 1.479166192169412e-05, "ZIIIZIYYIY": -1.479166192169412e-05, "IYZXIIXXIX": -4.002045964015047e-08, "IXZYIIXXIX": 4.002045964015047e-08, "ZYZXZIXXIX": 4.002045964015047e-08, "ZXZYZIXXIX": -4.002045964015047e-08, "IXZXIIYXIX": -4.002045964015047e-08, "IYZYIIYXIX": -4.002045964015047e-08, "ZXZXZIYXIX": 4.002045964015047e-08, "ZYZYZIYXIX": 4.002045964015047e-08, "IXZXIIXYIX": -4.002045964015047e-08, "IYZYIIXYIX": -4.002045964015047e-08, "ZXZXZIXYIX": 4.002045964015047e-08, "ZYZYZIXYIX": 4.002045964015047e-08, "IYZXIIYYIX": 4.002045964015047e-08, "IXZYIIYYIX": -4.002045964015047e-08, "ZYZXZIYYIX": -4.002045964015047e-08, "ZXZYZIYYIX": 4.002045964015047e-08, "IXZXIIXXIY": 4.002045964015047e-08, "IYZYIIXXIY": 4.002045964015047e-08, "ZXZXZIXXIY": -4.002045964015047e-08, "ZYZYZIXXIY": -4.002045964015047e-08, "IYZXIIYXIY": -4.002045964015047e-08, "IXZYIIYXIY": 4.002045964015047e-08, "ZYZXZIYXIY": 4.002045964015047e-08, "ZXZYZIYXIY": -4.002045964015047e-08, "IYZXIIXYIY": -4.002045964015047e-08, "IXZYIIXYIY": 4.002045964015047e-08, "ZYZXZIXYIY": 4.002045964015047e-08, "ZXZYZIXYIY": -4.002045964015047e-08, "IXZXIIYYIY": -4.002045964015047e-08, "IYZYIIYYIY": -4.002045964015047e-08, "ZXZXZIYYIY": 4.002045964015047e-08, "ZYZYZIYYIY": 4.002045964015047e-08, "YZZXZIXXXX": -8.976949674142023e-08, "XZZYZIXXXX": 8.976949674142023e-08, "XZZXZIYXXX": -8.976949674142023e-08, "YZZYZIYXXX": -8.976949674142023e-08, "XZZXZIXYXX": -8.976949674142023e-08, "YZZYZIXYXX": -8.976949674142023e-08, "YZZXZIYYXX": 8.976949674142023e-08, "XZZYZIYYXX": -8.976949674142023e-08, "XZZXZIXXYX": 8.976949674142023e-08, "YZZYZIXXYX": 8.976949674142023e-08, "YZZXZIYXYX": -8.976949674142023e-08, "XZZYZIYXYX": 8.976949674142023e-08, "YZZXZIXYYX": -8.976949674142023e-08, "XZZYZIXYYX": 8.976949674142023e-08, "XZZXZIYYYX": -8.976949674142023e-08, "YZZYZIYYYX": -8.976949674142023e-08, "XZZXZIXXXY": 8.976949674142023e-08, "YZZYZIXXXY": 8.976949674142023e-08, "YZZXZIYXXY": -8.976949674142023e-08, "XZZYZIYXXY": 8.976949674142023e-08, "YZZXZIXYXY": -8.976949674142023e-08, "XZZYZIXYXY": 8.976949674142023e-08, "XZZXZIYYXY": -8.976949674142023e-08, "YZZYZIYYXY": -8.976949674142023e-08, "YZZXZIXXYY": 8.976949674142023e-08, "XZZYZIXXYY": -8.976949674142023e-08, "XZZXZIYXYY": 8.976949674142023e-08, "YZZYZIYXYY": 8.976949674142023e-08, "XZZXZIXYYY": 8.976949674142023e-08, "YZZYZIXYYY": 8.976949674142023e-08, "YZZXZIYYYY": -8.976949674142023e-08, "XZZYZIYYYY": 8.976949674142023e-08, "YZZZIXXXXX": -2.9510252602378937e-08, "XZZZIYXXXX": 2.9510252602378937e-08, "XZZZIXYXXX": -2.9510252602378937e-08, "YZZZIYYXXX": -2.9510252602378937e-08, "XZZZIXXYXX": -2.9510252602378937e-08, "YZZZIYXYXX": -2.9510252602378937e-08, "YZZZIXYYXX": 2.9510252602378937e-08, "XZZZIYYYXX": -2.9510252602378937e-08, "XZZZIXXXYX": 2.9510252602378937e-08, "YZZZIYXXYX": 2.9510252602378937e-08, "YZZZIXYXYX": -2.9510252602378937e-08, "XZZZIYYXYX": 2.9510252602378937e-08, "YZZZIXXYYX": -2.9510252602378937e-08, "XZZZIYXYYX": 2.9510252602378937e-08, "XZZZIXYYYX": -2.9510252602378937e-08, "YZZZIYYYYX": -2.9510252602378937e-08, "XZZZIXXXXY": 2.9510252602378937e-08, "YZZZIYXXXY": 2.9510252602378937e-08, "YZZZIXYXXY": -2.9510252602378937e-08, "XZZZIYYXXY": 2.9510252602378937e-08, "YZZZIXXYXY": -2.9510252602378937e-08, "XZZZIYXYXY": 2.9510252602378937e-08, "XZZZIXYYXY": -2.9510252602378937e-08, "YZZZIYYYXY": -2.9510252602378937e-08, "YZZZIXXXYY": 2.9510252602378937e-08, "XZZZIYXXYY": -2.9510252602378937e-08, "XZZZIXYXYY": 2.9510252602378937e-08, "YZZZIYYXYY": 2.9510252602378937e-08, "XZZZIXXYYY": 2.9510252602378937e-08, "YZZZIYXYYY": 2.9510252602378937e-08, "YZZZIXYYYY": -2.9510252602378937e-08, "XZZZIYYYYY": 2.9510252602378937e-08}}, "num_qubits": 10, "hf_config": "0011110011", "nc_config": "1111111111", "terms_noncon": ["IIIIIIIIII", "ZIZIZIIZZZ", "ZZZZZZIIII", "IIZIIIIIII", "IIIIIZIIII", "IIIIIIIIIZ", "IIIZIIIIII", "IIIIIIIIZI", "IIIIZIIIII", "ZIIIZIZIII", "IZIZIZIZZZ", "IIIIIIZIII", "ZIIIIIIIII", "IZIIIIIIII", "IIIIIIIZII", "ZZIZZZIIII", "ZIIIZIIZZZ", "IIZIIIXZZI", "ZIZIZIXZZI", "IIZZIIIIII", "IIZIIIIIZI", "IIZIIZIIII", "IIZIIIIIIZ", "ZIIIIIZIII", "IIZIZIIIII", "ZIZIZIZIII", "ZIZIIIIIII", "IIZIIIZIII", "IIIIZIZIII", "IZZIIIIIII", "IIZIIIIZII", "ZZZZZZIIIZ", "ZIZIZZIZZZ", "ZZZZZZIIZI", "ZIZZZIIZZZ", "ZZZIZZIIII", "ZIZIZIIZIZ", "ZZZZZIIIII", "ZIZIZIIZZI", "ZIIIZIIIII", "ZZZZZZZIII", "IIZIZIIZZZ", "IZZZZZIIII", "ZIZIZIZZZZ", "ZZZZZZIZII", "ZZZIZIIZZZ", "IZZZIZZIII", "ZIZIIIIZZZ", "ZZZZIZIIII", "IIZIIIZZZZ", "IIIZIIIIZI", "ZIZZZZIIII", "ZIZIZIIIZZ", "IIIIIZIIIZ", "IIIIIZIIZI", "IIIZIIIIIZ", "ZIIIZZZIII", "IIIIZIIIIZ", "IIIIIZZIII", "ZIIIIIIIIZ", "IIIIIZIZII", "IZIIIIIIIZ", "IIIZIIZIII", "ZIIIIIIIZI", "ZIIZZIZIII", "IIIIZIIIZI", "IZIIIIIZII", "ZZIIZIZIII", "IIIIZIIZII", "IZIIIIZIII", "ZIIIIIIZII", "ZIIIIZIIII", "IIIIIIZIIZ", "IIIZZIIIII", "ZIIIZIZIZI", "IIIZIZIIII", "IIIIIIIIZZ", "IIIZIIIZII", "IZIIIIIIZI", "ZIIZIIIIII", "IIIIIIZIZI", "IZIIIZIIII", "IIIIIIIZIZ", "IIIIZZIIII", "ZIIIZIZIIZ", "IZIIZIIIII", "ZIIIZIZZII", "IZIZIIIIII", "IIIIIIIZZI", "ZZIIIIIIII", "IIIIIIZZII", "IZIZIZXZZI", "ZZIZZZXZZI", "IIIIIIXZZI", "ZIIIZIXZZI", "IIIIIIXIIZ", "ZIIIZIXIIZ", "IIZZIIXZZI", "ZIZZZIXZZI", "IIZIIIXZII", "ZIZIZIXZII", "IIZIIZXZZI", "ZIZIZZXZZI", "IIZIIIXIZI", "ZIZIZIXIZI", "IIZIIIXZZZ", "ZIZIZIXZZZ", "IZZIIIXZZI", "ZZZIZIXZZI", "ZIZIIIXZZI", "IIZIZIXZZI"], "num_tapered": 4, "true_gs_nrg": -84.24986656602168, "ham_rotations": [[1.57079538088777, "ZIZIZIYZZI"], ["pi/2", "YIIIIIIIII"], ["pi/2", "YIZIZIIZZZ"], ["pi/2", "IYIIIIIIII"], ["pi/2", "IYIZIZIZZZ"], ["pi/2", "IIIIIIIYII"], ["pi/2", "IIIIIIIYZZ"], ["pi/2", "IIZIIIYZIZ"]], "noncon": -84.20105959631235, "truegs": -84.24986656602024, "G": {"ZIIIIIIIII": -1.0, "IZIIIIIIII": -1.0, "IIZIIIIIII": -1.0, "IIIZIIIIII": -1.0, "IIIIZIIIII": -1.0, "IIIIIZIIII": -1.0, "IIIIIIIZII": -1.0, "IIIIIIIIZI": -1.0, "IIIIIIIIIZ": -1.0}, "A": {"IIIIIIZIII": -0.9999999999999999}, "X_index": 6, "X_qubit": 3, "cs_vqe_energy": [-84.20105959631226, -84.20105959631236, -84.21346021882844, -84.21752968820056, -84.22441560433933, -84.23287385983565, -84.23907173724997, -84.24872886140655, -84.24978779199687, -84.24981388856274, -84.2498665660204], "cs_vqe_errors": [0.04880696970798226, 0.048806969707882786, 0.03640634719180014, 0.03233687781968797, 0.025450961680917317, 0.016992706184595363, 0.010794828770272602, 0.0011377046136971103, 7.87740233789691e-05, 5.267745750359154e-05, -1.5631940186722204e-13], "chem_acc_num_q": 7, "order": [4, 6, 8, 3, 7, 9, 5, 2, 1, 0], "ham_reduced": [{"": -84.20105959631226}, {"I": -83.74560654467939, "Z": 0.4554530516328845, "X": 2.6716217785272e-07}, {"II": -83.28232511119683, "ZI": 0.46328143490569096, "IX": -0.0015047115950003187, "IZ": 0.4632814334825791, "ZX": -0.001504691810471109, "ZZ": 0.007828383272806494, "XI": -0.0015042733737903047, "XX": 0.15209693994934279, "XZ": -0.0015045405359681353}, {"III": -83.00535380966289, "ZII": 0.459493819887725, "IXI": 0.026257834569727884, "IZI": 0.4538003008992926, "ZXI": -0.001504691810471109, "ZZI": 0.007828383272806494, "IIZ": 0.27697130153391697, "ZIZ": -0.0037876150179659285, "IXZ": 0.027762546164728175, "IZZ": -0.009481132583286561, "XII": 0.06010238426582794, "XXI": 0.15209693994934279, "XZI": -0.0015045405359681353, "XIZ": 0.061606657639618256, "IIX": 0.013010273368670833, "ZIX": -0.0008508226184737074, "IXX": -0.03175308135703168, "IZX": 0.013860352122401824, "XIX": -0.07735021550950072, "IYY": 0.0014737024656999759}, {"IIII": -82.65701628768856, "IZII": 0.45001266104365234, "ZIII": 0.348337521974328, "ZZII": -0.009481158844072607, "IIXI": 0.08786449579205054, "IIZI": 0.45001274415550485, "IZXI": -0.001504691810471109, "IZZI": 0.007828383272806494, "ZIXI": 0.06160666122232274, "ZIZI": -0.003787556743787751, "IIIZ": 0.3483375219743272, "IZIZ": -0.0037876150179659285, "ZIIZ": 0.07136622044041022, "IIXZ": 0.027762546164728175, "IIZZ": -0.009481132583286561, "XIII": -0.025043009613200058, "XZII": 0.013860382157861575, "XIXI": -0.07735021470466694, "XIZI": -0.0008508957845934258, "XIIZ": -0.03805328298187066, "ZXII": 0.027762537196444868, "IXII": 0.08786492146227266, "IXXI": 0.15209693994934279, "IXZI": -0.0015045405359681353, "IXIZ": 0.061606657639618256, "XXII": -0.03175306824641162, "YYII": 0.0014737024656999759, "IIIX": -0.025043009613199815, "IZIX": -0.0008508226184737074, "ZIIX": -0.03805328298187066, "IIXX": -0.03175308135703168, "IIZX": 0.013860352122401824, "XIIX": 0.06744626684491309, "IXIX": -0.07735021550950072, "IIYY": 0.0014737024656999759}, {"IIIII": -82.18646506570809, "IZIZI": -0.22876504174661788, "ZIIZI": -0.18264694184248434, "ZZIII": 0.25095455386686605, "ZIIII": 0.16569058013184373, "ZZIZI": 0.2604357127109386, "IIIZI": 0.4705512219804678, "IZIII": 0.22124761929703446, "IIXZI": -0.04393224434063357, "IIZZI": -0.2287650833025417, "IZXII": -0.000752638955313173, "IZZII": 0.31372270174325595, "ZIXII": 0.030803053001649684, "ZIZII": 0.29159117787034283, "ZIXZI": -0.030803608220673052, "ZIZZI": 0.2953787346141306, "IZXZI": 0.0007520528551579359, "IZZZI": 0.30589431847044946, "IIXII": 0.04393225145141698, "IIZII": 0.221247660852963, "IIIZZ": -0.182646941842485, "IZIIZ": 0.2915911487333851, "ZIIIZ": 0.34579472734745353, "ZIIZZ": 0.27442850690704335, "IZIZZ": 0.295378763751351, "IIXIZ": 0.01388103121851525, "IIZIZ": 0.25095456699714463, "IIXZZ": -0.013881514946212925, "IIZZZ": 0.2604356995804312, "IIIIZ": 0.16569058013184226, "XIIII": -0.012521504806600033, "XZIZI": -0.006930191078930788, "XIIZI": 0.012521504806600033, "XZIII": 0.006930191078930788, "XIXZI": 0.03867510735233347, "XIZZI": 0.0004254478922967129, "XIXII": -0.03867510735233347, "XIZII": -0.0004254478922967129, "XIIZZ": 0.01902664149093533, "XIIIZ": -0.01902664149093533, "ZXIZI": -0.013881268598222436, "IXIZI": -0.04393246073113634, "ZXIII": 0.013881268598222436, "IXIII": 0.04393246073113634, "IXXII": 0.07604846997467139, "IXZII": -0.0007522702679840676, "IXXZI": -0.07604846997467139, "IXZZI": 0.0007522702679840676, "IXIIZ": 0.030803328819809128, "IXIZZ": -0.030803328819809128, "XXIII": -0.015139682890355803, "YYIII": 0.0014737024656999759, "XXIZI": 0.016613385356055818, "IIYYI": -0.016194956671913466, "ZZYYI": 0.016194956671913466, "IIZXZ": -0.028906962154286345, "IIXXZ": -0.016194929328619195, "ZZZXZ": 0.028906962154286345, "ZZXXZ": 0.016194929328619195, "YIYXI": 0.011030861199347281, "XZYYI": -0.011030861199347281, "YIZYZ": -0.01443441859992817, "YIXYZ": -0.011030847545732792, "XZZXZ": -0.01443441859992817, "XZXXZ": -0.011030847545732792, "ZXYYI": 0.017768686176679108, "IYYXI": -0.017768686176679108, "IYZYZ": 0.016194973479433106, "IYXYZ": 0.01776867085774623, "ZXZXZ": 0.016194973479433106, "ZXXXZ": 0.01776867085774623, "XXYYI": -0.007078805777596769, "YYYYI": -0.007078805777596769, "YYZXZ": -0.011767719128084846, "YYXXZ": -0.0070787946464305465, "XXZXZ": -0.011767719128084846, "XXXXZ": -0.0070787946464305465, "IIIXI": 0.02890694683537435, "ZZIXI": -0.02890694683537435, "YIIYI": 0.014434408165764407, "XZIXI": 0.014434408165764407, "ZXIXI": -0.016194956671913466, "IYIYI": -0.016194956671913466, "XXIXI": 0.011767712432197278, "YYIXI": 0.011767712432197278, "IIYXY": 0.011767712432197278, "ZZYXY": -0.011767712432197278, "IIZXX": 0.014434419296921002, "IIXXX": 0.011767698778582459, "ZZZXX": -0.014434419296921002, "ZZXXX": -0.011767698778582459, "YIYYY": -0.000727103549673233, "XZYXY": -0.000727103549673233, "YIZYX": 0.017174364175953093, "YIXYX": -0.0007271197950270286, "XZZXX": 0.017174364175953093, "XZXXX": -0.0007271197950270286, "ZXYXY": -0.007078805777596769, "IYYYY": -0.007078805777596769, "IYZYX": -0.011030867895235181, "IYXYX": -0.007078795343423379, "ZXZXX": -0.011030867895235181, "ZXXXX": -0.007078795343423379, "XXYXY": 0.011729648031144718, "YYYXY": 0.011729648031144718, "YYZXX": -0.0007270924545152415, "YYXXX": 0.0117296487189119, "XXZXX": -0.0007270924545152415, "XXXXX": 0.0117296487189119, "IIIYY": 0.014434408165764407, "ZZIYY": -0.014434408165764407, "YIIXY": -0.017174364863733207, "XZIYY": 0.017174364863733207, "ZXIYY": -0.011030861199347283, "IYIXY": 0.011030861199347283, "XXIYY": -0.000727103549673233, "YYIYY": -0.000727103549673233, "IIIZX": 0.0125215048065999, "IZIIX": -0.0004254113092368537, "ZIIIX": -0.01902664149093533, "ZIIZX": 0.01902664149093533, "IZIZX": 0.0004254113092368537, "IIXIX": -0.01513968944566616, "IIZIX": 0.006930176758193747, "IIXZX": 0.016613391911365516, "IIZZX": -0.006930175364208077, "IIIIX": -0.0125215048065999, "XIIZX": -0.033723133422456544, "XIIIX": 0.033723133422456544, "IXIIX": -0.03867510775475036, "IXIZX": 0.03867510775475036, "IIYIY": 0.0014737024656999759}, {"IIIIII": -81.53600526235486, "IZIZII": -0.07252544549675136, "ZIIZII": -0.029054198835807427, "ZZIIII": 0.25095455386686605, "ZIIIII": 0.3348007126084751, "ZZIZII": 0.2604357127109386, "IIIZII": 0.35019853523817435, "IZIIII": 0.3827644938672541, "IIXZIZ": 0.06838652250998163, "IIZZII": -0.08795576237290167, "IZXIIZ": 0.000752638955313173, "IZZIII": 0.31372270174325595, "ZIXIIZ": -0.030803053001649684, "ZIZIII": 0.29159117787034283, "ZIXZIZ": 0.030803608220673052, "ZIZZII": 0.2953787346141306, "IZXZIZ": -0.0007520528551579359, "IZZZII": 0.30589431847044946, "IIXIIZ": -0.06838627792474174, "IIZIII": 0.34652791279936224, "IIIZZZ": 0.054564262847381834, "IZIIZZ": -0.141656950823214, "ZIIIZZ": -0.14926548536877057, "ZIIZZZ": -0.13721425345352167, "IZIZZZ": -0.14298602258298265, "IIXIZI": -0.02562420280664337, "IIZIZZ": -0.11274997974977405, "IIXZZI": 0.02562397771164017, "IIZZZZ": -0.12521736064426264, "IIIIZI": 0.3038463838080707, "IZIZZI": 0.15239274116836837, "ZIIZZI": 0.13721425345352167, "ZIIIZI": 0.196529241978683, "IZIIZI": 0.1499341979101711, "IIXZZZ": 0.039505492657853095, "IIZZZI": 0.13521833893616855, "IIXIZZ": -0.03950523402515862, "IIZIZI": 0.13820458724737059, "IIIZIZ": -0.12035268674229345, "IIIIIZ": 0.6504598033532151, "IZIZIZ": 0.15623959624986652, "ZIIZIZ": 0.1535927430066769, "ZIIIIZ": 0.16911013247663137, "IZIIIZ": 0.16151687457021963, "IIXZII": 0.02445427816934807, "IIZZIZ": 0.14080932092964002, "IIXIII": -0.024454026473324748, "IIZIIZ": 0.12528025194639927, "IIIZZI": -0.12808267899510317, "IIIIZZ": 0.13815580367622846, "XIIIII": -0.03613606729312414, "XZIZII": -0.006930191078930788, "XIIZII": 0.03613606729312414, "XZIIII": 0.006930191078930788, "XIXZIZ": -0.03867510735233347, "XIZZII": 0.0004254478922967129, "XIXIIZ": 0.03867510735233347, "XIZIII": -0.0004254478922967129, "XIIZZZ": 0.011074296933110734, "XIIIZZ": -0.011074296933110734, "XIIIZI": -0.030100938424046066, "XIIZZI": 0.030100938424046066, "XIIIIZ": -0.023614562486524108, "XIIZIZ": 0.023614562486524108, "ZXIZII": -0.013881268598222436, "IXIZII": -0.07836871716622419, "ZXIIII": 0.013881268598222436, "IXIIII": 0.07836871716622422, "IXXIIZ": -0.07604846997467139, "IXZIII": -0.0007522702679840676, "IXXZIZ": 0.07604846997467139, "IXZZII": 0.0007522702679840676, "IXIIZZ": 0.009429139483709062, "IXIZZZ": -0.009429139483709062, "IXIZZI": -0.04023246830351819, "IXIIZI": 0.04023246830351819, "IXIZIZ": -0.03443625643508787, "IXIIIZ": 0.03443625643508787, "XXIIII": -0.015139682890355803, "YYIIII": 0.0014737024656999759, "XXIZII": 0.016613385356055818, "IIYYII": -0.016194956671913466, "ZZYYII": 0.016194956671913466, "IIZXZI": -0.028906962154286345, "IIXXZZ": 0.016194929328619195, "ZZZXZI": 0.028906962154286345, "ZZXXZZ": -0.016194929328619195, "YIYXII": 0.011030861199347281, "XZYYII": -0.011030861199347281, "YIZYZI": -0.01443441859992817, "YIXYZZ": 0.011030847545732792, "XZZXZI": -0.01443441859992817, "XZXXZZ": 0.011030847545732792, "ZXYYII": 0.017768686176679108, "IYYXII": -0.017768686176679108, "IYZYZI": 0.016194973479433106, "IYXYZZ": -0.01776867085774623, "ZXZXZI": 0.016194973479433106, "ZXXXZZ": -0.01776867085774623, "XXYYII": -0.007078805777596769, "YYYYII": -0.007078805777596769, "YYZXZI": -0.011767719128084846, "YYXXZZ": 0.0070787946464305465, "XXZXZI": -0.011767719128084846, "XXXXZZ": 0.0070787946464305465, "IIIXIZ": -0.02890694683537435, "ZZIXIZ": 0.02890694683537435, "YIIYIZ": -0.014434408165764407, "XZIXIZ": -0.014434408165764407, "ZXIXIZ": 0.016194956671913466, "IYIYIZ": 0.016194956671913466, "XXIXIZ": -0.011767712432197278, "YYIXIZ": -0.011767712432197278, "IIYXYI": 0.011767712432197278, "ZZYXYI": -0.011767712432197278, "IIZXXZ": -0.014434419296921002, "IIXXXI": 0.011767698778582459, "ZZZXXZ": 0.014434419296921002, "ZZXXXI": -0.011767698778582459, "YIYYYI": -0.000727103549673233, "XZYXYI": -0.000727103549673233, "YIZYXZ": -0.017174364175953093, "YIXYXI": -0.0007271197950270286, "XZZXXZ": -0.017174364175953093, "XZXXXI": -0.0007271197950270286, "ZXYXYI": -0.007078805777596769, "IYYYYI": -0.007078805777596769, "IYZYXZ": 0.011030867895235181, "IYXYXI": -0.007078795343423379, "ZXZXXZ": 0.011030867895235181, "ZXXXXI": -0.007078795343423379, "XXYXYI": 0.011729648031144718, "YYYXYI": 0.011729648031144718, "YYZXXZ": 0.0007270924545152415, "YYXXXI": 0.0117296487189119, "XXZXXZ": 0.0007270924545152415, "XXXXXI": 0.0117296487189119, "IIIYYZ": -0.014434408165764407, "ZZIYYZ": 0.014434408165764407, "YIIXYZ": 0.017174364863733207, "XZIYYZ": -0.017174364863733207, "ZXIYYZ": 0.011030861199347283, "IYIXYZ": -0.011030861199347283, "XXIYYZ": 0.000727103549673233, "YYIYYZ": 0.000727103549673233, "IIIZXI": 0.030947986853086695, "IZIIXI": 0.01031059169049368, "ZIIIXI": 0.011074296933110734, "ZIIZXI": 0.030100938424046066, "IZIZXI": 0.010736002999730534, "IIXIXZ": 0.007569864851646228, "IIZIXI": 0.02474499269588005, "IIXZXZ": -0.00830667582686961, "IIZZXI": 0.017814816634679136, "IIIIXZ": 0.030947986853086695, "IZIZXZ": 0.01031059169049368, "ZIIZXZ": 0.011074296933110734, "ZIIIXZ": 0.030100938424046066, "IZIIXZ": 0.010736002999730534, "IIXZXI": 0.008306716084495907, "IIZZXZ": 0.024744991998887213, "IIXIXI": -0.0075698245940199315, "IIZIXZ": 0.0178148159376863, "IIIZXZ": 0.018426482046486795, "IIIIXI": 0.018426482046486795, "XIIZXI": -0.016861566711228272, "XIIIXI": 0.016861566711228272, "XIIIXZ": -0.016861566711228272, "XIIZXZ": 0.016861566711228272, "IXIIXI": -0.01933755387737518, "IXIZXI": 0.01933755387737518, "IXIZXZ": -0.01933755387737518, "IXIIXZ": 0.01933755387737518, "IIYIYZ": -0.0007368512328499879, "IIYIYI": 0.0007368512328499879, "IIIYZY": -0.0024988335970219855, "IIYYZX": -0.024801858951231492, "ZZIYZY": 0.0024988335970219855, "ZZYYZX": 0.024801858951231492, "IIXYZY": 0.024801861314884904, "ZZXYZY": -0.024801861314884904, "YIIXZY": -0.004173826746802859, "YIYXZX": 0.019251820195901322, "XZIYZY": 0.004173826746802859, "XZYYZX": -0.019251820195901322, "YIXXZY": -0.019251816247840246, "XZXYZY": 0.019251816247840246, "ZXIYZY": 0.008863404258181577, "ZXYYZX": 0.010131492426951287, "IYIXZY": -0.008863404258181577, "IYYXZX": -0.010131492426951287, "IYXXZY": 0.01013150081090401, "ZXXYZY": -0.01013150081090401, "XXIYZY": -0.008500370166892705, "XXYYZX": -0.004923464965541068, "YYIYZY": -0.008500370166892705, "YYYYZX": -0.004923464965541068, "YYXYZY": 0.004923473006099586, "XXXYZY": 0.004923473006099586, "IIZXZX": -0.0024988101367657304, "ZZZXZX": 0.0024988101367657304, "YIZYZX": 0.0041738449572349175, "XZZXZX": 0.0041738449572349175, "IYZYZX": 0.00886339467472672, "ZXZXZX": 0.00886339467472672, "YYZXZX": -0.008500365509748302, "XXZXZX": -0.008500365509748302, "IIZZIX": 0.03904595187551911, "IIZIIX": 0.02988890097022759, "IIYIZY": -0.010397857317417143, "IIIIZX": 0.029126574438549335, "IIYZZY": -0.005540563000191955, "IIIZZX": 0.01984499465117949, "IZZIZX": 0.018995063792224952, "IIZIZX": 0.03904595187551914, "IZZZZX": 0.017346179273546855, "ZIZZZX": 0.02413516830912108, "ZIZIZX": 0.02236166414645082, "IIZZZX": 0.02988890097022759, "IIYZIY": 0.005540609322733901, "IIIZIX": 0.02912655936224015, "IIYIIY": 0.01039790363995909, "IIIIIX": 0.019844979574870306, "IZZZIX": 0.018995063792224952, "IZZIIX": 0.017346179273546855, "ZIZIIX": 0.02413516830912108, "ZIZZIX": 0.02236166414645082, "XIZIZX": -0.015252043919250991, "XIZZZX": 0.015252043919250991, "XIZZIX": -0.015252043919250991, "XIZIIX": 0.015252043919250991, "IXZIZX": 0.019261279543173554, "IXZZZX": -0.019261279543173554, "IXZZIX": 0.019261279543173554, "IXZIIX": -0.019261279543173554, "IIXZIX": 0.015938466640158192, "IIXZZX": -0.015938466640158192, "IIYZXY": -0.010449709473743922, "IIIZXX": 0.003167361220861879, "IIYIXY": -0.00030173895764793043, "IIIIXX": -0.0007287445313716672, "IZZZXX": -0.0017561216696937853, "IZZIXX": 0.0034451001404465467, "IIZZXX": 0.03912568020026301, "ZIZIXX": -0.01476126721108035, "ZIZZXX": 0.02616020811140184, "IIZZYY": 0.03912568020026302, "IIZIYY": 0.0004907767081706342, "IIYZYX": -0.00030174126434321654, "IIIZYY": 0.003167351050988004, "IIYIYX": -0.010449711780439207, "IIIIYY": -0.0007287547012455425, "IZZZYY": -0.0017561216696937853, "IZZIYY": 0.0034451001404465467, "ZIZIYY": -0.01476126721108035, "ZIZZYY": 0.02616020811140184, "IIZIXX": 0.0004907767081706342, "XIZZXX": -0.007527236823776763, "XIZIXX": 0.007527236823776763, "XIZZYY": -0.007527236823776763, "XIZIYY": 0.007527236823776763, "IXZZXX": 0.0189500779795171, "IXZIXX": -0.0189500779795171, "IXZZYY": 0.0189500779795171, "IXZIYY": -0.0189500779795171, "IIXZYY": 0.010751450738091943, "IIXIXX": -0.010751450738091943}, {"IIIIIII": -80.70343260279928, "IZIIZII": 0.06828389856430167, "ZIZIZII": -0.09902848015929575, "ZZZIIII": -0.11275000398783966, "ZIIIIII": 0.4729565162847036, "ZZIIZII": 0.13521837630463512, "IIZIZII": -0.12035268674229345, "IZIIIII": 0.5080447226823595, "IIIIZII": 0.2298458484958809, "ZZZIZII": -0.1252173364063035, "ZZIIIII": 0.13820454987902636, "IIZIIII": 0.8325726595555879, "IZZIZII": 0.14080934406105303, "ZIIIZII": -0.12808267899510317, "ZIZIIII": 0.13815580367622846, "IZZIIII": 0.12528022881510534, "IIIXZIZ": 0.10282292673320166, "IIIZZII": 0.06828380130339451, "IZIXIIZ": 0.000752638955313173, "IZIZIII": 0.31372270174325595, "ZIZXIIZ": -0.00942927347802417, "ZIZZIII": -0.14165694190406036, "ZIIXZIZ": 0.040232612452880116, "ZIIZZII": 0.1523927031121217, "IZIXZIZ": -0.0007520528551579359, "IZIZZII": 0.30589431847044946, "IIIXIIZ": -0.10282238157985148, "IIIZIII": 0.50804481994301, "ZIZXZIZ": 0.009429004232207066, "ZIZZZII": -0.14298603150200892, "ZIIXIIZ": -0.040232326479673855, "ZIIZIII": 0.1499342359662825, "IIZXZIZ": 0.03443640422322002, "IIZZZII": 0.15623956367629624, "IIZXIIZ": -0.034436103655109726, "IIZZIII": 0.16151690714364772, "IIIIZZZ": -0.09902848015929505, "IZIIIZZ": -0.141656950823214, "ZIZIIZZ": 0.14926548536877057, "ZIIIZZZ": -0.13721425345352167, "IZIIZZZ": -0.14298602258298265, "IIZIZZZ": -0.1535927430066769, "IIIXIZI": -0.02562420280664337, "IIIZIZZ": -0.11274997974977405, "IIIXZZI": 0.02562397771164017, "IIIZZZZ": -0.12521736064426264, "IIIIIZI": 0.47295651628470203, "IZIIZZI": 0.15239274116836837, "ZIZIZZI": -0.13721425345352167, "ZIIIIZI": 0.196529241978683, "IZIIIZI": 0.1499341979101711, "IIZIIZI": 0.16911013247663137, "IIIXZZZ": 0.039505492657853095, "IIIZZZI": 0.13521833893616855, "IIIXIZZ": -0.03950523402515862, "IIIZIZI": 0.13820458724737059, "IIIIZIZ": -0.12035268674229345, "IIIIIIZ": 0.8325726595555875, "IZIIZIZ": 0.15623959624986652, "ZIZIZIZ": -0.1535927430066769, "ZIIIIIZ": 0.16911013247663137, "IZIIIIZ": 0.16151687457021963, "IIZIIIZ": 0.1821128562023724, "IIIXZII": 0.02445427816934807, "IIIZZIZ": 0.14080932092964002, "IIIXIII": -0.024454026473324748, "IIIZIIZ": 0.12528025194639927, "IIIIZZI": -0.12808267899510317, "IIIIIZZ": 0.13815580367622846, "XIIIIII": -0.05456254933961092, "XZIIZII": -0.02474499985625809, "XIZIZII": -0.05456254933961092, "XZZIIII": -0.02474499985625809, "XZIIIII": -0.0178148087773273, "XZZIZII": -0.0178148087773273, "XIZIIII": -0.018426482046486795, "XIIIZII": -0.018426482046486795, "XIIXZIZ": -0.019337563630228687, "XIIZZII": -0.010310573398959043, "XIZXIIZ": -0.019337563630228687, "XIZZIII": -0.010310573398959043, "XIIXIIZ": 0.019337543722104777, "XIIZIII": -0.010736021291255756, "XIZXZIZ": 0.019337543722104777, "XIZZZII": -0.010736021291255756, "XIIIZZZ": 0.011074296933110734, "XIZIIZZ": 0.011074296933110734, "XIIIIZI": -0.030100938424046066, "XIZIZZI": -0.030100938424046066, "XIIIIIZ": -0.023614562486524108, "XIZIZIZ": -0.023614562486524108, "ZXZIZII": 0.03950536475384496, "IXZIZII": 0.10282286214302118, "ZXIIIII": -0.025624096155622524, "ZXZIIII": -0.03950536475384496, "IXZIIII": -0.10282286214302118, "ZXIIZII": 0.025624096155622524, "IXIIZII": 0.02445414497679696, "IXIIIII": -0.02445414497679696, "IXZXIIZ": 0.07604846997467139, "IXZZIII": 0.0007522702679840676, "IXZXZIZ": -0.07604846997467139, "IXZZZII": -0.0007522702679840676, "IXZIIZZ": -0.009429139483709062, "IXZIZZZ": 0.009429139483709062, "IXZIZZI": 0.04023246830351819, "IXZIIZI": -0.04023246830351819, "IXZIZIZ": 0.03443625643508787, "IXZIIIZ": -0.03443625643508787, "XXIIIII": -0.007569841445177901, "YYZIIII": -0.0007368512328499879, "XXZIZII": -0.008306692678027909, "XXIIZII": 0.008306692678027909, "YYIIIII": 0.0007368512328499879, "XXZIIII": 0.007569841445177901, "IZXIZII": -0.0748191058690442, "ZIXIIII": -0.029126564603128968, "IZXIIII": -0.02988890097022759, "ZZXIIII": -0.07481910586904422, "ZIXIZII": -0.019844989410312583, "IIXIZII": -0.029126564603128968, "ZZXIZII": -0.02988890097022759, "IIXIIII": -0.019844989410312583, "ZZXXIIZ": 0.019261261575598723, "ZZXZIII": -0.018995082011598042, "ZZXXZIZ": -0.019261295951039533, "ZZXZZII": -0.017346161054157504, "IZXXZIZ": 0.019261261575598723, "IZXZZII": -0.018995082011598042, "IZXXIIZ": -0.019261295951039533, "IZXZIII": -0.017346161054157504, "ZZXIZZZ": 0.02413516830912108, "IZXIIZZ": 0.02413516830912108, "ZZXIIZI": -0.02236166414645082, "IZXIZZI": -0.02236166414645082, "ZZXIIIZ": -0.035773153993525306, "IZXIZIZ": -0.035773153993525306, "XIXIIII": 0.0031673513364057996, "YZYIIII": 0.037856744034438054, "XZXIIII": 0.037856744034438054, "XIXIZII": -0.0007287448167883716, "YZYIZII": 0.0004907767081706342, "YIYIIII": 0.0031673513364057996, "YIYIZII": -0.0007287448167883716, "XZXIZII": 0.0004907767081706342, "XZXXIIZ": -0.018950079640636622, "XZXZIII": -0.0017561037446791874, "XZXXZIZ": 0.018950081238253393, "XZXZZII": 0.003445082215431193, "YZYXIIZ": -0.018950079640636622, "YZYZIII": -0.0017561037446791874, "YZYXZIZ": 0.018950081238253393, "YZYZZII": 0.003445082215431193, "XZXIZZZ": 0.01476126721108035, "YZYIZZZ": 0.01476126721108035, "XZXIIZI": 0.02616020811140184, "YZYIIZI": 0.02616020811140184, "XZXIIIZ": -0.0012689361658250304, "YZYIIIZ": -0.0012689361658250304, "IXXIIII": 0.015938466640158192, "ZYYIIII": -0.005540581771711346, "ZYYIZII": -0.01039788486844683, "IYYIZII": 0.01039788486844683, "IYYIIII": 0.005540581771711346, "ZXXIIII": -0.015938466640158192, "YXYIZII": -0.010751450738091943, "XYYIIII": 0.0003017382683231497, "XYYIZII": 0.010449712469768798, "YYXIIII": 0.010449712469768798, "YYXIZII": 0.0003017382683231497, "XXXIIII": 0.010751450738091943, "IIIYYII": -0.016194956671913466, "ZZZYYII": -0.016194956671913466, "IIIZXZI": -0.028906962154286345, "IIIXXZZ": 0.016194929328619195, "ZZZZXZI": -0.028906962154286345, "ZZZXXZZ": 0.016194929328619195, "YIZYXII": -0.011030861199347281, "XZZYYII": 0.011030861199347281, "YIZZYZI": 0.01443441859992817, "YIZXYZZ": -0.011030847545732792, "XZZZXZI": 0.01443441859992817, "XZZXXZZ": -0.011030847545732792, "ZXIYYII": 0.017768686176679108, "IYZYXII": 0.017768686176679108, "IYZZYZI": -0.016194973479433106, "IYZXYZZ": 0.01776867085774623, "ZXIZXZI": 0.016194973479433106, "ZXIXXZZ": -0.01776867085774623, "XXIYYII": -0.007078805777596769, "YYIYYII": -0.007078805777596769, "YYIZXZI": -0.011767719128084846, "YYIXXZZ": 0.0070787946464305465, "XXIZXZI": -0.011767719128084846, "XXIXXZZ": 0.0070787946464305465, "IZYYXII": -0.008863394674726719, "IIXYYII": 0.008863394674726719, "IZYZYZI": 0.0024988185207128017, "IZYXYZZ": -0.008863392311080437, "IIXZXZI": 0.0024988185207128017, "IIXXXZZ": -0.008863392311080437, "IXXYYII": -0.01013150081090401, "IYYYYII": -0.01013150081090401, "IXXZXZI": -0.02480187089833263, "IXXXXZZ": 0.010131477350642105, "IYYZXZI": -0.02480187089833263, "IYYXXZZ": 0.010131477350642105, "IIIIXIZ": -0.02890694683537435, "ZZZIXIZ": -0.02890694683537435, "YIZIYIZ": 0.014434408165764407, "XZZIXIZ": 0.014434408165764407, "ZXIIXIZ": 0.016194956671913466, "IYZIYIZ": -0.016194956671913466, "XXIIXIZ": -0.011767712432197278, "YYIIXIZ": -0.011767712432197278, "IZYIYIZ": 0.0024988101367657304, "IIXIXIZ": 0.0024988101367657304, "IXXIXIZ": -0.024801861314884904, "IYYIXIZ": -0.024801861314884904, "IIIYXYI": 0.011767712432197278, "ZZZYXYI": 0.011767712432197278, "IIIZXXZ": -0.014434419296921002, "IIIXXXI": 0.011767698778582459, "ZZZZXXZ": -0.014434419296921002, "ZZZXXXI": 0.011767698778582459, "YIZYYYI": 0.000727103549673233, "XZZYXYI": 0.000727103549673233, "YIZZYXZ": 0.017174364175953093, "YIZXYXI": 0.0007271197950270286, "XZZZXXZ": 0.017174364175953093, "XZZXXXI": 0.0007271197950270286, "ZXIYXYI": -0.007078805777596769, "IYZYYYI": 0.007078805777596769, "IYZZYXZ": -0.011030867895235181, "IYZXYXI": 0.007078795343423379, "ZXIZXXZ": 0.011030867895235181, "ZXIXXXI": -0.007078795343423379, "XXIYXYI": 0.011729648031144718, "YYIYXYI": 0.011729648031144718, "YYIZXXZ": 0.0007270924545152415, "YYIXXXI": 0.0117296487189119, "XXIZXXZ": 0.0007270924545152415, "XXIXXXI": 0.0117296487189119, "IZYYYYI": -0.008500365509748302, "IIXYXYI": -0.008500365509748302, "IZYZYXZ": -0.004173836916676734, "IZYXYXI": -0.00850036945781419, "IIXZXXZ": -0.004173836916676734, "IIXXXXI": -0.00850036945781419, "IXXYXYI": 0.004923473006099586, "IYYYXYI": 0.004923473006099586, "IXXZXXZ": -0.019251820904979837, "IXXXXXI": 0.004923454795667193, "IYYZXXZ": -0.019251820904979837, "IYYXXXI": 0.004923454795667193, "IIIIYYZ": -0.014434408165764407, "ZZZIYYZ": -0.014434408165764407, "YIZIXYZ": -0.017174364863733207, "XZZIYYZ": 0.017174364863733207, "ZXIIYYZ": 0.011030861199347283, "IYZIXYZ": 0.011030861199347283, "XXIIYYZ": 0.000727103549673233, "YYIIYYZ": 0.000727103549673233, "IZYIXYZ": 0.004173844957234917, "IIXIYYZ": -0.004173844957234917, "IXXIYYZ": -0.019251816247840246, "IYYIYYZ": -0.019251816247840246, "IIIIZXI": 0.0545625493396108, "IZIIIXI": 0.01031059169049368, "ZIZIIXI": -0.011074296933110734, "ZIIIZXI": 0.030100938424046066, "IZIIZXI": 0.010736002999730534, "IIZIZXI": 0.023614562486524108, "IIIXIXZ": 0.007569864851646228, "IIIZIXI": 0.02474499269588005, "IIIXZXZ": -0.00830667582686961, "IIIZZXI": 0.017814816634679136, "IIIIIXZ": 0.0545625493396108, "IZIIZXZ": 0.01031059169049368, "ZIZIZXZ": -0.011074296933110734, "ZIIIIXZ": 0.030100938424046066, "IZIIIXZ": 0.010736002999730534, "IIZIIXZ": 0.023614562486524108, "IIIXZXI": 0.008306716084495907, "IIIZZXZ": 0.024744991998887213, "IIIXIXI": -0.0075698245940199315, "IIIZIXZ": 0.0178148159376863, "IIIIZXZ": 0.018426482046486795, "IIIIIXI": 0.018426482046486795, "XIIIZXI": -0.016861566711228272, "XIZIIXI": -0.016861566711228272, "XIIIIXZ": -0.016861566711228272, "XIZIZXZ": -0.016861566711228272, "IXZIIXI": 0.01933755387737518, "IXZIZXI": -0.01933755387737518, "IXZIZXZ": 0.01933755387737518, "IXZIIXZ": -0.01933755387737518, "ZZXIZXI": -0.015252043919250991, "IZXIIXI": -0.015252043919250991, "ZZXIIXZ": -0.015252043919250991, "IZXIZXZ": -0.015252043919250991, "XZXIZXI": 0.007527236823776763, "YZYIZXI": 0.007527236823776763, "XZXIIXZ": 0.007527236823776763, "YZYIIXZ": 0.007527236823776763, "IIIYIYZ": -0.0007368512328499879, "IIIYIYI": 0.0007368512328499879, "IIIIYZY": -0.0024988335970219855, "IIIYYZX": -0.024801858951231492, "ZZZIYZY": -0.0024988335970219855, "ZZZYYZX": -0.024801858951231492, "IIIXYZY": 0.024801861314884904, "ZZZXYZY": 0.024801861314884904, "YIZIXZY": 0.004173826746802859, "YIZYXZX": -0.019251820195901322, "XZZIYZY": -0.004173826746802859, "XZZYYZX": 0.019251820195901322, "YIZXXZY": 0.019251816247840246, "XZZXYZY": -0.019251816247840246, "ZXIIYZY": 0.008863404258181577, "ZXIYYZX": 0.010131492426951287, "IYZIXZY": 0.008863404258181577, "IYZYXZX": 0.010131492426951287, "IYZXXZY": -0.01013150081090401, "ZXIXYZY": -0.01013150081090401, "XXIIYZY": -0.008500370166892705, "XXIYYZX": -0.004923464965541068, "YYIIYZY": -0.008500370166892705, "YYIYYZX": -0.004923464965541068, "YYIXYZY": 0.004923473006099586, "XXIXYZY": 0.004923473006099586, "IZYIXZY": -0.015430242746656202, "IZYYXZX": 0.009982126053871956, "IIXIYZY": 0.015430242746656202, "IIXYYZX": -0.009982126053871956, "IZYXXZY": -0.00998211145829091, "IIXXYZY": 0.00998211145829091, "IXXIYZY": 0.009982077181784977, "IXXYYZX": -0.036236655197248537, "IYYIYZY": 0.009982077181784977, "IYYYYZX": -0.036236655197248537, "IXXXYZY": 0.036236645755114386, "IYYXYZY": 0.036236645755114386, "IIIZXZX": -0.0024988101367657304, "ZZZZXZX": -0.0024988101367657304, "YIZZYZX": -0.0041738449572349175, "XZZZXZX": -0.0041738449572349175, "IYZZYZX": -0.00886339467472672, "ZXIZXZX": 0.00886339467472672, "YYIZXZX": -0.008500365509748302, "XXIZXZX": -0.008500365509748302, "IZYZYZX": 0.015430252188813474, "IIXZXZX": 0.015430252188813474, "IXXZXZX": 0.00998211145829091, "IYYZXZX": 0.00998211145829091, "IIIZZIX": 0.07481910586904442, "IIIZIIX": 0.02988890097022759, "IIIYIZY": -0.010397857317417143, "IIIIIZX": 0.029126574438549335, "IIIYZZY": -0.005540563000191955, "IIIIZZX": 0.01984499465117949, "IZIZIZX": 0.018995063792224952, "IIIZIZX": 0.07481910586904444, "IZIZZZX": 0.017346179273546855, "ZIZZZZX": -0.02413516830912108, "ZIIZIZX": 0.02236166414645082, "IIZZIZX": 0.035773153993525306, "IIIZZZX": 0.02988890097022759, "IIIYZIY": 0.005540609322733901, "IIIIZIX": 0.02912655936224015, "IIIYIIY": 0.01039790363995909, "IIIIIIX": 0.019844979574870306, "IZIZZIX": 0.018995063792224952, "IZIZIIX": 0.017346179273546855, "ZIZZIIX": -0.02413516830912108, "ZIIZZIX": 0.02236166414645082, "IIZZZIX": 0.035773153993525306, "XIIZIZX": -0.015252043919250991, "XIZZZZX": -0.015252043919250991, "XIIZZIX": -0.015252043919250991, "XIZZIIX": -0.015252043919250991, "IXZZIZX": -0.019261279543173554, "IXZZZZX": 0.019261279543173554, "IXZZZIX": -0.019261279543173554, "IXZZIIX": 0.019261279543173554, "ZZXZIZX": -0.025510064011573724, "IZXZZZX": -0.025510064011573724, "ZZXZZIX": -0.025510064011573724, "IZXZIIX": -0.025510064011573724, "XZXZIZX": -0.005188080440037311, "YZYZIZX": -0.005188080440037311, "XZXZZIX": -0.005188080440037311, "YZYZZIX": -0.005188080440037311, "IIIXZIX": 0.015938466640158192, "IIIXZZX": -0.015938466640158192, "IIIYZXY": -0.010449709473743922, "IIIIZXX": 0.003167361220861879, "IIIYIXY": -0.00030173895764793043, "IIIIIXX": -0.0007287445313716672, "IZIZZXX": -0.0017561216696937853, "IZIZIXX": 0.0034451001404465467, "IIIZZXX": 0.03785674403443798, "ZIZZIXX": 0.01476126721108035, "ZIIZZXX": 0.02616020811140184, "IIZZZXX": -0.0012689361658250304, "IIIZZYY": 0.037856744034437985, "IIIZIYY": 0.0004907767081706342, "IIIYZYX": -0.00030174126434321654, "IIIIZYY": 0.003167351050988004, "IIIYIYX": -0.010449711780439207, "IIIIIYY": -0.0007287547012455425, "IZIZZYY": -0.0017561216696937853, "IZIZIYY": 0.0034451001404465467, "ZIZZIYY": 0.01476126721108035, "ZIIZZYY": 0.02616020811140184, "IIZZZYY": -0.0012689361658250304, "IIIZIXX": 0.0004907767081706342, "XIIZZXX": -0.007527236823776763, "XIZZIXX": -0.007527236823776763, "XIIZZYY": -0.007527236823776763, "XIZZIYY": -0.007527236823776763, "IXZZZXX": -0.0189500779795171, "IXZZIXX": 0.0189500779795171, "IXZZZYY": -0.0189500779795171, "IXZZIYY": 0.0189500779795171, "ZZXZZXX": 0.005188080440037311, "IZXZIXX": 0.005188080440037311, "ZZXZZYY": 0.005188080440037311, "IZXZIYY": 0.005188080440037311, "XZXZZXX": 0.030954328800402883, "YZYZZXX": 0.030954328800402883, "XZXZZYY": 0.030954328800402883, "YZYZZYY": 0.030954328800402883, "IIIXZYY": 0.010751450738091943, "IIIXIXX": -0.010751450738091943}, {"IIIIIIII": -79.06248439487513, "ZIZIIZII": -0.3751222844678103, "IZIZIZII": -0.38378036386535375, "ZZZZIIII": 0.11275000398783966, "ZIIIIIII": 1.6409482079241582, "IIZIIZII": -0.30683838590350865, "ZZIZIZII": -0.2847518837060581, "IZIIIIII": 0.8241500384263387, "ZZZIIZII": -0.13521837630463512, "IIIZIZII": -0.12035268674229345, "ZZIIIIII": 0.3511935221416351, "IIZIIIII": 0.8157011146190124, "ZIIIIZII": -0.2298458484958809, "IZZZIZII": -0.1252173364063035, "ZIZIIIII": 0.30765639193665295, "IZZIIIII": 0.13820454987902636, "IIIZIIII": 1.170148779487688, "ZIZZIZII": -0.14080934406105303, "IZIIIZII": -0.12808267899510317, "ZIIZIIII": 0.3375761199320998, "IZIZIIII": 0.13815580367622846, "IIZZIIII": 0.12528022881510534, "ZIIIXZIZ": -0.19164351985870054, "ZIIIZZII": -0.37512210319100836, "IIZIXIIZ": 0.000752638955313173, "IIZIZIII": 0.31372270174325595, "ZZIZXIIZ": 0.00942927347802417, "ZZIZZIII": 0.14165694190406036, "IIIIXZIZ": -0.0888205931254989, "IIIIZZII": -0.30683830188761385, "ZZIIXZIZ": -0.040232612452880116, "ZZIIZZII": -0.1523927031121217, "ZIZIXZIZ": 0.0007520528551579359, "ZIZIZZII": -0.30589431847044946, "IIIIXIIZ": -0.19164239345036072, "IIIIZIII": 0.8157012958952827, "IZIZXZIZ": 0.009429004232207066, "IZIZZZII": -0.14298603150200892, "ZIIIXIIZ": -0.08882001187050922, "ZIIIZIII": 0.3076564759522728, "IZIIXIIZ": -0.040232326479673855, "IZIIZIII": 0.1499342359662825, "ZIIZXZIZ": -0.03443640422322002, "ZIIZZZII": -0.15623956367629624, "IIIZXIIZ": -0.034436103655109726, "IIIZZIII": 0.16151690714364772, "IIIIIZZZ": -0.38378036386535314, "ZIZIIIZZ": 0.141656950823214, "IZIZIIZZ": 0.14926548536877057, "ZIIIIZZZ": -0.2847518837060581, "IZIIIZZZ": -0.13721425345352167, "IIZIIZZZ": -0.14298602258298265, "IIIZIZZZ": -0.1535927430066769, "ZIIIXIZI": 0.02562420280664337, "ZIIIZIZZ": 0.11274997974977405, "IIIIXZZI": 0.02562397771164017, "IIIIZZZZ": -0.12521736064426264, "IIIIIIZI": 0.8241500384263372, "ZIZIIZZI": -0.15239274116836837, "IZIZIZZI": -0.13721425345352167, "ZIIIIIZI": 0.3511935221416351, "IZIIIIZI": 0.196529241978683, "IIZIIIZI": 0.1499341979101711, "IIIZIIZI": 0.16911013247663137, "ZIIIXZZZ": -0.039505492657853095, "ZIIIZZZI": -0.13521833893616855, "IIIIXIZZ": -0.03950523402515862, "IIIIZIZI": 0.13820458724737059, "IIIIIZIZ": -0.12035268674229345, "IIIIIIIZ": 1.170148779487687, "ZIZIIZIZ": -0.15623959624986652, "IZIZIZIZ": -0.1535927430066769, "ZIIIIIIZ": 0.3375761199320998, "IZIIIIIZ": 0.16911013247663137, "IIZIIIIZ": 0.16151687457021963, "IIIZIIIZ": 0.1821128562023724, "ZIIIXZII": -0.02445427816934807, "ZIIIZZIZ": -0.14080932092964002, "IIIIXIII": -0.024454026473324748, "IIIIZIIZ": 0.12528025194639927, "IIIIIZZI": -0.12808267899510317, "IIIIIIZZ": 0.13815580367622846, "YZIZYIZZ": -0.005921448772451623, "YZZZYZZZ": -0.005921448772451623, "XZZZZZZI": -0.006088798628287572, "XZZZXZZZ": -0.005921454531892287, "XZIZZIZI": -0.006088798628287572, "XZIZXIZZ": -0.005921454531892287, "IXIIIIII": 0.05791287308382641, "ZXIIIIII": 0.1124754224234373, "IXZIIZII": -0.02474499985625809, "IXIZIZII": 0.05791287308382641, "ZXIZIZII": 0.1124754224234373, "IXZZIIII": -0.02474499985625809, "ZXZIIIII": 0.0178148087773273, "ZXZZIZII": 0.0178148087773273, "ZXIZIIII": 0.018426482046486795, "ZXIIIZII": 0.018426482046486795, "IXIIXZIZ": -0.019337563630228687, "IXIIZZII": -0.010310573398959043, "IXIZXIIZ": -0.019337563630228687, "IXIZZIII": -0.010310573398959043, "ZXIIXIIZ": -0.019337543722104777, "ZXIIZIII": 0.010736021291255756, "ZXIZXZIZ": -0.019337543722104777, "ZXIZZZII": 0.010736021291255756, "ZXIIIZZZ": -0.011074296933110734, "ZXIZIIZZ": -0.011074296933110734, "ZXIIIIZI": 0.030100938424046066, "ZXIZIZZI": 0.030100938424046066, "ZXIIIIIZ": 0.023614562486524108, "ZXIZIZIZ": 0.023614562486524108, "ZZXZIZII": -0.03950536475384496, "IIXZIZII": -0.08882030288492268, "ZZXIIIII": 0.025624096155622524, "ZIXZIZII": -0.19164316502794387, "IZXZIIII": -0.03950536475384496, "ZIXZIIII": -0.08882030288492268, "IZXIIZII": 0.025624096155622524, "IIXZIIII": -0.19164316502794387, "ZIXIIZII": -0.02445414497679696, "IIXIIIII": -0.02445414497679696, "IIXZXIIZ": 0.07604846997467139, "IIXZZIII": 0.0007522702679840676, "ZIXZXZIZ": 0.07604846997467139, "ZIXZZZII": 0.0007522702679840676, "ZIXZIIZZ": 0.009429139483709062, "IIXZIZZZ": 0.009429139483709062, "ZIXZIZZI": -0.04023246830351819, "IIXZIIZI": -0.04023246830351819, "ZIXZIZIZ": -0.03443625643508787, "IIXZIIIZ": -0.03443625643508787, "YZXIYZZZ": -0.007221016602945752, "XZYIYZZZ": 0.007221016602945752, "YZYIZZZI": -0.005921441942037906, "YZYIXZZZ": -0.007221022204083115, "XZXIZZZI": -0.005921441942037906, "XZXIXZZZ": -0.007221022204083115, "IXXIIIII": -0.007569841445177901, "ZYYZIIII": 0.0007368512328499879, "IXXZIZII": -0.008306692678027909, "ZXXIIZII": -0.008306692678027909, "IYYIIIII": 0.0007368512328499879, "ZXXZIIII": -0.007569841445177901, "ZIZXIZII": 0.13951498438646398, "ZZIXIIII": 0.029126564603128968, "ZIZXIIII": 0.02988890097022759, "IZZXIIII": 0.06469587851741977, "ZZZXIIII": 0.13951498438646398, "IZIXIZII": -0.019844989410312583, "ZIIXIZII": 0.029126564603128968, "ZZZXIZII": 0.02988890097022759, "IIZXIZII": 0.06469587851741977, "IIIXIIII": -0.019844989410312583, "ZZZXXIIZ": -0.019261261575598723, "ZZZXZIII": 0.018995082011598042, "IZZXXZIZ": -0.019261295951039533, "IZZXZZII": -0.017346161054157504, "ZIZXXZIZ": -0.019261261575598723, "ZIZXZZII": 0.018995082011598042, "IIZXXIIZ": -0.019261295951039533, "IIZXZIII": -0.017346161054157504, "ZZZXIZZZ": -0.02413516830912108, "ZIZXIIZZ": -0.02413516830912108, "ZZZXIIZI": 0.02236166414645082, "ZIZXIZZI": 0.02236166414645082, "ZZZXIIIZ": 0.035773153993525306, "ZIZXIZIZ": 0.035773153993525306, "IXIXIIII": 0.0031673513364057996, "IYZYIIII": 0.060179152951031, "IXZXIIII": 0.060179152951031, "ZXIXIZII": 0.0007287448167883716, "IYZYIZII": 0.0004907767081706342, "ZXZXIIII": 0.022322408916592942, "IYIYIIII": 0.0031673513364057996, "ZYIYIZII": 0.0007287448167883716, "IXZXIZII": 0.0004907767081706342, "ZYZYIIII": 0.022322408916592942, "IXZXXIIZ": -0.018950079640636622, "IXZXZIII": -0.0017561037446791874, "ZXZXXZIZ": -0.018950081238253393, "ZXZXZZII": -0.003445082215431193, "IYZYXIIZ": -0.018950079640636622, "IYZYZIII": -0.0017561037446791874, "ZYZYXZIZ": -0.018950081238253393, "ZYZYZZII": -0.003445082215431193, "IXZXIZZZ": 0.01476126721108035, "IYZYIZZZ": 0.01476126721108035, "IXZXIIZI": 0.02616020811140184, "IYZYIIZI": 0.02616020811140184, "IXZXIIIZ": -0.0012689361658250304, "IYZYIIIZ": -0.0012689361658250304, "IIXXIIII": 0.015938466640158192, "ZZYYIIII": 0.005540581771711346, "IZYYIZII": -0.01039788486844683, "ZIYYIZII": -0.01039788486844683, "IIYYIIII": 0.005540581771711346, "ZZXXIIII": 0.015938466640158192, "ZYXYIZII": 0.010751450738091943, "IXYYIIII": 0.0003017382683231497, "ZXYYIZII": -0.010449712469768798, "IYYXIIII": 0.010449712469768798, "ZYYXIZII": -0.0003017382683231497, "IXXXIIII": 0.010751450738091943, "XZZZIIZI": -0.00608880422943089, "XZIZIZZI": -0.00608880422943089, "XZXIIIZI": -0.005921448772451623, "YZYIIIZI": -0.005921448772451623, "IIIIYYII": -0.016194956671913466, "ZZZZYYII": 0.016194956671913466, "IIIIZXZI": -0.028906962154286345, "IIIIXXZZ": 0.016194929328619195, "ZZZZZXZI": 0.028906962154286345, "ZZZZXXZZ": -0.016194929328619195, "XIIIIXZZ": 0.009691499373175093, "YZIZIYZZ": -0.009691499373175093, "XZIZIXII": 0.009691499373175093, "YIIIIYII": -0.009691499373175093, "ZYIZYXII": 0.011030861199347281, "IXZZYYII": 0.011030861199347281, "ZYIZZYZI": -0.01443441859992817, "ZYIZXYZZ": 0.011030847545732792, "IXZZZXZI": 0.01443441859992817, "IXZZXXZZ": -0.011030847545732792, "XXIIIXZZ": 0.0005053446912474659, "YYIIIXZZ": 0.0005053446912474659, "YXIIIYII": -0.0005053446912474659, "XYIIIYII": 0.0005053446912474659, "ZZXIYYII": -0.017768686176679108, "ZIYZYXII": -0.017768686176679108, "ZIYZZYZI": 0.016194973479433106, "ZIYZXYZZ": -0.01776867085774623, "ZZXIZXZI": -0.016194973479433106, "ZZXIXXZZ": 0.01776867085774623, "IXXIYYII": -0.007078805777596769, "IYYIYYII": -0.007078805777596769, "IYYIZXZI": -0.011767719128084846, "IYYIXXZZ": 0.0070787946464305465, "IXXIZXZI": -0.011767719128084846, "IXXIXXZZ": 0.0070787946464305465, "ZIZYYXII": 0.008863394674726719, "IIIXYYII": 0.008863394674726719, "ZIZYZYZI": -0.0024988185207128017, "ZIZYXYZZ": 0.008863392311080437, "IIIXZXZI": 0.0024988185207128017, "IIIXXXZZ": -0.008863392311080437, "XZZXIXZZ": -0.014864979068631537, "YZZYIXZZ": -0.014864979068631537, "YZZXIYII": 0.014864979068631537, "XZZYIYII": -0.014864979068631537, "IIXXYYII": -0.01013150081090401, "IIYYYYII": -0.01013150081090401, "IIXXZXZI": -0.02480187089833263, "IIXXXXZZ": 0.010131477350642105, "IIYYZXZI": -0.02480187089833263, "IIYYXXZZ": 0.010131477350642105, "ZIIIIXIZ": 0.02890694683537435, "IZZZIXIZ": -0.02890694683537435, "IYIZIYIZ": 0.014434408165764407, "ZXZZIXIZ": -0.014434408165764407, "IZXIIXIZ": 0.016194956671913466, "IIYZIYIZ": -0.016194956671913466, "ZXXIIXIZ": 0.011767712432197278, "ZYYIIXIZ": 0.011767712432197278, "IIZYIYIZ": 0.0024988101367657304, "ZIIXIXIZ": -0.0024988101367657304, "ZIXXIXIZ": 0.024801861314884904, "ZIYYIXIZ": 0.024801861314884904, "ZIIIYXYI": -0.011767712432197278, "IZZZYXYI": 0.011767712432197278, "ZIIIZXXZ": 0.014434419296921002, "ZIIIXXXI": -0.011767698778582459, "IZZZZXXZ": -0.014434419296921002, "IZZZXXXI": 0.011767698778582459, "XIIIIYYZ": -0.0005053446912474659, "YZIZIXYZ": -0.0005053446912474659, "XZIZIXXZ": -0.0005053446912474659, "YIIIIYXZ": 0.0005053446912474659, "IYIZYYYI": 0.000727103549673233, "ZXZZYXYI": -0.000727103549673233, "IYIZZYXZ": 0.017174364175953093, "IYIZXYXI": 0.0007271197950270286, "ZXZZZXXZ": -0.017174364175953093, "ZXZZXXXI": -0.0007271197950270286, "XXIIIYYZ": -0.014023611932223993, "YYIIIYYZ": -0.014023611932223993, "YXIIIYXZ": 0.014023611932223993, "XYIIIYXZ": -0.014023611932223993, "IZXIYXYI": -0.007078805777596769, "IIYZYYYI": 0.007078805777596769, "IIYZZYXZ": -0.011030867895235181, "IIYZXYXI": 0.007078795343423379, "IZXIZXXZ": 0.011030867895235181, "IZXIXXXI": -0.007078795343423379, "ZXXIYXYI": -0.011729648031144718, "ZYYIYXYI": -0.011729648031144718, "ZYYIZXXZ": -0.0007270924545152415, "ZYYIXXXI": -0.0117296487189119, "ZXXIZXXZ": -0.0007270924545152415, "ZXXIXXXI": -0.0117296487189119, "IIZYYYYI": -0.008500365509748302, "ZIIXYXYI": 0.008500365509748302, "IIZYZYXZ": -0.004173836916676734, "IIZYXYXI": -0.00850036945781419, "ZIIXZXXZ": 0.004173836916676734, "ZIIXXXXI": 0.00850036945781419, "XZZXIYYZ": 0.011704287187748293, "YZZYIYYZ": 0.011704287187748293, "YZZXIYXZ": -0.011704287187748293, "XZZYIYXZ": 0.011704287187748293, "ZIXXYXYI": -0.004923473006099586, "ZIYYYXYI": -0.004923473006099586, "ZIXXZXXZ": 0.019251820904979837, "ZIXXXXXI": -0.004923454795667193, "ZIYYZXXZ": 0.019251820904979837, "ZIYYXXXI": -0.004923454795667193, "IIIIIYYZ": -0.014434408165764407, "ZZZZIYYZ": 0.014434408165764407, "ZYIZIXYZ": 0.017174364863733207, "IXZZIYYZ": 0.017174364863733207, "ZZXIIYYZ": -0.011030861199347283, "ZIYZIXYZ": -0.011030861199347283, "IXXIIYYZ": 0.000727103549673233, "IYYIIYYZ": 0.000727103549673233, "ZIZYIXYZ": -0.004173844957234917, "IIIXIYYZ": -0.004173844957234917, "IIXXIYYZ": -0.019251816247840246, "IIYYIYYZ": -0.019251816247840246, "IIIIIZXI": -0.05791287308382641, "ZIIIIZXI": -0.11247542242343722, "IIZIIIXI": 0.01031059169049368, "ZZIZIIXI": 0.011074296933110734, "ZZIIIZXI": -0.030100938424046066, "ZIZIIZXI": -0.010736002999730534, "ZIIZIZXI": -0.023614562486524108, "IIIIXIXZ": 0.007569864851646228, "IIIIZIXI": 0.02474499269588005, "ZIIIXZXZ": 0.00830667582686961, "ZIIIZZXI": -0.017814816634679136, "IIIIIIXZ": -0.05791287308382641, "ZIIIIIXZ": -0.11247542242343722, "IIZIIZXZ": 0.01031059169049368, "ZZIZIZXZ": 0.011074296933110734, "ZZIIIIXZ": -0.030100938424046066, "ZIZIIIXZ": -0.010736002999730534, "ZIIZIIXZ": -0.023614562486524108, "IIIIXZXI": 0.008306716084495907, "IIIIZZXZ": 0.024744991998887213, "ZIIIXIXI": 0.0075698245940199315, "ZIIIZIXZ": -0.0178148159376863, "ZIIIIZXZ": -0.018426482046486795, "ZIIIIIXI": -0.018426482046486795, "IXIIIZXI": -0.016861566711228272, "IXIZIIXI": -0.016861566711228272, "IXIIIIXZ": -0.016861566711228272, "IXIZIZXZ": -0.016861566711228272, "IIXZIIXI": 0.01933755387737518, "ZIXZIZXI": 0.01933755387737518, "IIXZIZXZ": 0.01933755387737518, "ZIXZIIXZ": 0.01933755387737518, "IZZXIZXI": -0.015252043919250991, "IIZXIIXI": -0.015252043919250991, "IZZXIIXZ": -0.015252043919250991, "IIZXIZXZ": -0.015252043919250991, "ZXZXIZXI": -0.007527236823776763, "ZYZYIZXI": -0.007527236823776763, "ZXZXIIXZ": -0.007527236823776763, "ZYZYIIXZ": -0.007527236823776763, "IIIIYIYZ": -0.0007368512328499879, "ZIIIYIYI": -0.0007368512328499879, "IIIIIYZY": -0.0024988335970219855, "IIIIYYZX": -0.024801858951231492, "ZZZZIYZY": 0.0024988335970219855, "ZZZZYYZX": 0.024801858951231492, "IIIIXYZY": 0.024801861314884904, "ZZZZXYZY": -0.024801861314884904, "YIIIZXIY": -0.014864979068631537, "XZIZZYIY": -0.014864979068631537, "YZIZZYIX": 0.014864979068631537, "XIIIZXIX": -0.014864979068631537, "ZYIZIXZY": -0.004173826746802859, "ZYIZYXZX": 0.019251820195901322, "IXZZIYZY": -0.004173826746802859, "IXZZYYZX": 0.019251820195901322, "ZYIZXXZY": -0.019251816247840246, "IXZZXYZY": -0.019251816247840246, "YXIIZXIY": -0.011704287187748297, "XYIIZXIY": 0.011704287187748297, "XXIIZXIX": -0.011704287187748297, "YYIIZXIX": -0.011704287187748297, "ZZXIIYZY": -0.008863404258181577, "ZZXIYYZX": -0.010131492426951287, "ZIYZIXZY": -0.008863404258181577, "ZIYZYXZX": -0.010131492426951287, "ZIYZXXZY": 0.01013150081090401, "ZZXIXYZY": 0.01013150081090401, "IXXIIYZY": -0.008500370166892705, "IXXIYYZX": -0.004923464965541068, "IYYIIYZY": -0.008500370166892705, "IYYIYYZX": -0.004923464965541068, "IYYIXYZY": 0.004923473006099586, "IXXIXYZY": 0.004923473006099586, "ZIZYIXZY": 0.015430242746656202, "ZIZYYXZX": -0.009982126053871956, "IIIXIYZY": 0.015430242746656202, "IIIXYYZX": -0.009982126053871956, "ZIZYXXZY": 0.00998211145829091, "IIIXXYZY": 0.00998211145829091, "YZZXZXIY": 0.03608182742161506, "XZZYZXIY": -0.03608182742161506, "XZZXZXIX": 0.03608182742161506, "YZZYZXIX": 0.03608182742161506, "IIXXIYZY": 0.009982077181784977, "IIXXYYZX": -0.036236655197248537, "IIYYIYZY": 0.009982077181784977, "IIYYYYZX": -0.036236655197248537, "IIXXXYZY": 0.036236645755114386, "IIYYXYZY": 0.036236645755114386, "ZIIIZXZX": 0.0024988101367657304, "IZZZZXZX": -0.0024988101367657304, "IYIZZYZX": -0.0041738449572349175, "ZXZZZXZX": 0.0041738449572349175, "IIYZZYZX": -0.00886339467472672, "IZXIZXZX": 0.00886339467472672, "ZYYIZXZX": 0.008500365509748302, "ZXXIZXZX": 0.008500365509748302, "IIZYZYZX": 0.015430252188813474, "ZIIXZXZX": -0.015430252188813474, "ZIXXZXZX": -0.00998211145829091, "ZIYYZXZX": -0.00998211145829091, "IIIIZZIX": 0.1395149843864642, "IIIIZIIX": 0.02988890097022759, "IIIIYIZY": -0.010397857317417143, "IIIIIIZX": 0.029126574438549335, "ZIIIYZZY": 0.005540563000191955, "ZIIIIZZX": -0.01984499465117949, "IIZIZIZX": 0.018995063792224952, "ZIIIZIZX": 0.06469587851741977, "ZIZIZZZX": -0.017346179273546855, "IIIIZIZX": 0.1395149843864642, "IZIZZZZX": -0.02413516830912108, "IZIIZIZX": 0.02236166414645082, "IIIZZIZX": 0.035773153993525306, "IIIIZZZX": 0.02988890097022759, "IIIIYZIY": 0.005540609322733901, "IIIIIZIX": 0.02912655936224015, "ZIIIYIIY": -0.01039790363995909, "ZIIIIIIX": -0.019844979574870306, "IIZIZZIX": 0.018995063792224952, "ZIIIZZIX": 0.06469587851741977, "ZIZIZIIX": -0.017346179273546855, "IZIZZIIX": -0.02413516830912108, "IZIIZZIX": 0.02236166414645082, "IIIZZZIX": 0.035773153993525306, "ZXIIZIZX": 0.015252043919250991, "ZXIZZZZX": 0.015252043919250991, "ZXIIZZIX": 0.015252043919250991, "ZXIZZIIX": 0.015252043919250991, "IIXZZIZX": -0.019261279543173554, "ZIXZZZZX": -0.019261279543173554, "IIXZZZIX": -0.019261279543173554, "ZIXZZIIX": -0.019261279543173554, "ZZZXZIZX": 0.025510064011573724, "ZIZXZZZX": 0.025510064011573724, "ZZZXZZIX": 0.025510064011573724, "ZIZXZIIX": 0.025510064011573724, "IXZXZIZX": -0.005188080440037311, "IYZYZIZX": -0.005188080440037311, "IXZXZZIX": -0.005188080440037311, "IYZYZZIX": -0.005188080440037311, "IIIIXZIX": 0.015938466640158192, "ZIIIXZZX": 0.015938466640158192, "ZIIIYZXY": 0.010449709473743922, "ZIIIIZXX": -0.003167361220861879, "IIIIYIXY": -0.00030173895764793043, "IIIIIIXX": -0.0007287445313716672, "ZIZIZZXX": 0.0017561216696937853, "IIZIZIXX": 0.0034451001404465467, "ZIIIZZXX": -0.060179152951030934, "ZZIZZIXX": -0.01476126721108035, "IIIIZZXX": -0.022322408916592942, "ZZIIZZXX": -0.02616020811140184, "ZIIZZZXX": 0.0012689361658250304, "ZIIIZZYY": -0.06017915295103093, "ZIIIZIYY": -0.0004907767081706342, "ZIIIYZYX": 0.00030174126434321654, "ZIIIIZYY": -0.003167351050988004, "IIIIYIYX": -0.010449711780439207, "IIIIIIYY": -0.0007287547012455425, "ZIZIZZYY": 0.0017561216696937853, "IIZIZIYY": 0.0034451001404465467, "ZZIZZIYY": -0.01476126721108035, "IIIIZZYY": -0.022322408916592942, "ZZIIZZYY": -0.02616020811140184, "ZIIZZZYY": 0.0012689361658250304, "ZIIIZIXX": -0.0004907767081706342, "IXIIZZXX": -0.007527236823776763, "IXIZZIXX": -0.007527236823776763, "IXIIZZYY": -0.007527236823776763, "IXIZZIYY": -0.007527236823776763, "ZIXZZZXX": 0.0189500779795171, "IIXZZIXX": 0.0189500779795171, "ZIXZZZYY": 0.0189500779795171, "IIXZZIYY": 0.0189500779795171, "IZZXZZXX": 0.005188080440037311, "IIZXZIXX": 0.005188080440037311, "IZZXZZYY": 0.005188080440037311, "IIZXZIYY": 0.005188080440037311, "ZXZXZZXX": -0.030954328800402883, "ZYZYZZXX": -0.030954328800402883, "ZXZXZZYY": -0.030954328800402883, "ZYZYZZYY": -0.030954328800402883, "ZIIIXZYY": -0.010751450738091943, "IIIIXIXX": -0.010751450738091943}, {"IIIIIIIII": -67.8346738775637, "IZIZIIZII": -0.5874594370971074, "ZIZIZIZII": 0.576506007683393, "ZZZZZIIII": -0.11275000398783966, "IZIIIIIII": 2.192103834597375, "IIIZIIZII": -0.30683838590350865, "ZZZIZIZII": 0.2847518837060581, "IIZIIIIII": 1.0678334266682175, "IZZZIIZII": -0.13521837630463512, "ZIIIZIZII": 0.12035268674229345, "IZZIIIIII": 0.3511935221416351, "IIIZIIIII": 1.0132302687155401, "IZIIIIZII": -0.2298458484958809, "ZIZZZIZII": 0.1252173364063035, "IZIZIIIII": 0.30765639193665295, "IIZZIIIII": 0.13820454987902636, "ZIIIZIIII": 0.236553378290528, "IIIIZIIII": 1.406702157778216, "IZIZZIZII": -0.14080934406105303, "ZIZIIIZII": 0.12808267899510317, "IZIIZIIII": 0.3375761199320998, "IIZIZIIII": 0.13815580367622846, "ZIIZIIIII": 0.19752915409652783, "IIIZZIIII": 0.12528022881510534, "ZIZIIIIII": 0.24368338824187877, "ZZIIIIIII": 0.5511556266732169, "IIZIZIZII": 0.1927256438180392, "ZZIZIIZII": -0.21233715262929706, "ZIIIIIIII": 11.227810517311418, "IZIIIXZIZ": -0.28223625463046614, "IZIIIZZII": -0.592840883448401, "IIIZIXIIZ": 0.000752638955313173, "IIIZIZIII": 0.31372270174325595, "ZZZIZXIIZ": -0.00942927347802417, "ZZZIZZIII": -0.14165694190406036, "IIIIIXZIZ": -0.0888205931254989, "IIIIIZZII": -0.30683830188761385, "IZZIIXZIZ": -0.040232612452880116, "IZZIIZZII": -0.1523927031121217, "IZIZIXZIZ": 0.0007520528551579359, "IZIZIZZII": -0.30589431847044946, "IIIIIXIIZ": -0.282234732835251, "IIIIIZIII": 1.015980080244243, "ZIZIZXZIZ": -0.009429004232207066, "ZIZIZZZII": 0.14298603150200892, "IZIIIXIIZ": -0.08882001187050922, "IZIIIZIII": 0.3076564759522728, "IIZIIXIIZ": -0.040232326479673855, "IIZIIZIII": 0.1499342359662825, "IZIIZXZIZ": -0.03443640422322002, "IZIIZZZII": -0.15623956367629624, "ZIIIIXIIZ": -0.09059233938489032, "ZIIIIZIII": 0.2002787843489601, "IIIIZXIIZ": -0.034436103655109726, "IIIIZZIII": 0.16151690714364772, "ZZIIIXZIZ": -0.09059273477176562, "ZZIIIZZII": -0.21771878025739264, "IIIIIIZZZ": -0.5843795097541657, "IZIZIIIZZ": 0.141656950823214, "ZIZIZIIZZ": -0.14926548536877057, "IZIIIIZZZ": -0.2847518837060581, "IIZIIIZZZ": -0.13721425345352167, "IIIZIIZZZ": -0.14298602258298265, "IIIIZIZZZ": -0.1535927430066769, "ZIIIIIZZZ": -0.20059914588881264, "IZIIIXIZI": 0.02562420280664337, "IZIIIZIZZ": 0.11274997974977405, "IIIIIXZZI": 0.02562397771164017, "IIIIIZZZZ": -0.12521736064426264, "IIIIIIIZI": 1.0748019365516146, "IZIZIIZZI": -0.15239274116836837, "ZIZIZIZZI": 0.13721425345352167, "IZIIIIIZI": 0.3511935221416351, "IIZIIIIZI": 0.196529241978683, "IIIZIIIZI": 0.1499341979101711, "IIIIZIIZI": 0.16911013247663137, "ZIIIIIIZI": 0.25065189812527744, "IZIIIXZZZ": -0.039505492657853095, "IZIIIZZZI": -0.13521833893616855, "IIIIIXIZZ": -0.03950523402515862, "IIIIIZIZI": 0.13820458724737059, "IIIIIIZIZ": -0.12035268674229345, "IIIIIIIIZ": 1.4212288433152276, "IZIZIIZIZ": -0.15623959624986652, "ZIZIZIZIZ": 0.1535927430066769, "IZIIIIIIZ": 0.3375761199320998, "IIZIIIIIZ": 0.16911013247663137, "IIIZIIIIZ": 0.16151687457021963, "IIIIZIIIZ": 0.1821128562023724, "ZIIIIIIIZ": 0.25108006382754045, "IZIIIXZII": -0.02445427816934807, "IZIIIZZIZ": -0.14080932092964002, "IIIIIXIII": -0.024454026473324748, "IIIIIZIIZ": 0.12528025194639927, "IIIIIIZZI": -0.12808267899510317, "IIIIIIIZZ": 0.13815580367622846, "XIZIZIZII": -0.0043870613365145335, "XZZZZIIII": 0.01319709753335116, "XIZZZIIII": 0.007091603943015608, "XZIZZIIII": 0.005447997131396283, "XZZIZIIII": 0.0007483836450294134, "XZIZZIZII": 0.0014694952730704002, "XZZZIIIII": -0.0014694952730704002, "XZIIIIZII": -0.0007483836450294134, "XZZZIIZII": -0.005447997131396283, "XIIZIIZII": -0.007091603943015608, "XZIZIIZII": -0.01319709753335116, "XIIIIIIII": 0.0043870613365145335, "XIZZZXZIZ": -0.0017551334382944336, "XIZZZZZII": -0.0013053715104787435, "XZZZZXIIZ": -0.001755132239506383, "XZZZZZIII": -3.802927708648973e-05, "XZIZIXZIZ": 0.001755132239506383, "XZIZIZZII": 3.802927708648973e-05, "XIIZIXIIZ": 0.0017551334382944336, "XIIZIZIII": 0.0013053715104787435, "XZZZZIZZZ": 0.002079268253874826, "XZIZIIIZZ": -0.002079268253874826, "XZZZZIIZI": 0.004826134450411719, "XZIZIIZZI": -0.004826134450411719, "XZZZZIIIZ": 0.00020365349719160062, "XZIZIIZIZ": -0.00020365349719160062, "ZYZIZYIZZ": 0.005921448772451623, "ZYZZZYZZZ": 0.005921448772451623, "ZXZZZZZZI": 0.006088798628287572, "ZXZZZXZZZ": 0.005921454531892287, "ZXZIZZIZI": 0.006088798628287572, "ZXZIZXIZZ": 0.005921454531892287, "XZXZIIZII": 0.005918980791196091, "YIYZZIIII": -0.005357732323145543, "XZXIIIIII": -0.004354912124887926, "XIXZIIZII": -0.003162312037999923, "YIYZZIZII": 0.0017294790014551948, "XIXIIIZII": 0.002481634999349707, "YIYIIIZII": 0.002481634999349707, "XIXZZIZII": 0.0017294790014551948, "YIYZIIZII": -0.003162312037999923, "YZYIIIIII": -0.004354912124887926, "XIXZZIIII": -0.005357732323145543, "YZYZIIZII": 0.005918980791196091, "XZXZIXIIZ": 0.00021175448207935027, "XZXZIZIII": -0.0010404828276720293, "XIXZIXZIZ": 0.00021175699849465985, "XIXZIZZII": 0.0016198368153112288, "YIYZIXZIZ": 0.00021175699849465985, "YIYZIZZII": 0.0016198368153112288, "YZYZIXIIZ": 0.00021175448207935027, "YZYZIZIII": -0.0010404828276720293, "XIXZIIIZZ": -0.005323072473018383, "YIYZIIIZZ": -0.005323072473018383, "XIXZIIZZI": -0.0028716583214541706, "YIYZIIZZI": -0.0028716583214541706, "XIXZIIZIZ": 0.004035600502195267, "YIYZIIZIZ": 0.004035600502195267, "ZIXIIIIII": -0.05791287308382641, "ZZXIIIIII": -0.1669065411901486, "ZIXZIIZII": 0.02474499985625809, "IIXIZIZII": 0.05791287308382641, "IZXIZIZII": 0.1669065411901486, "IIXZZIIII": -0.02474499985625809, "ZZXZIIIII": -0.0178148087773273, "IZXZZIZII": 0.0178148087773273, "ZZXIZIIII": -0.018426482046486795, "IZXIIIZII": 0.018426482046486795, "ZZXIZIZII": 0.054431118766711306, "IZXIIIIII": -0.054431118766711306, "ZIXIIXZIZ": 0.019337563630228687, "ZIXIIZZII": 0.010310573398959043, "IIXIZXIIZ": -0.019337563630228687, "IIXIZZIII": -0.010310573398959043, "ZZXIIXIIZ": 0.019337543722104777, "ZZXIIZIII": -0.010736021291255756, "IZXIZXZIZ": -0.019337543722104777, "IZXIZZZII": 0.010736021291255756, "ZZXIIIZZZ": 0.011074296933110734, "IZXIZIIZZ": -0.011074296933110734, "ZZXIIIIZI": -0.030100938424046066, "IZXIZIZZI": 0.030100938424046066, "ZZXIIIIIZ": -0.023614562486524108, "IZXIZIZIZ": 0.023614562486524108, "ZZZXZIZII": 0.03950536475384496, "ZIIXZIZII": 0.08882030288492268, "IZZXIIIII": 0.025624096155622524, "ZZIXZIZII": 0.278394262263151, "ZIZXZIIII": 0.03950536475384496, "ZZIXZIIII": 0.08882030288492268, "IIZXIIZII": 0.025624096155622524, "ZIIXZIIII": 0.278394262263151, "IIIXZIIII": 0.08675109723520713, "ZZIXIIZII": 0.02445414497679696, "IZIXZIZII": 0.08675109723520713, "ZIIXIIIII": 0.02445414497679696, "ZIIXZXIIZ": -0.07604846997467139, "ZIIXZZIII": -0.0007522702679840676, "ZZIXZXZIZ": -0.07604846997467139, "ZZIXZZZII": -0.0007522702679840676, "ZZIXZIIZZ": -0.009429139483709062, "ZIIXZIZZZ": -0.009429139483709062, "ZZIXZIZZI": 0.04023246830351819, "ZIIXZIIZI": 0.04023246830351819, "ZZIXZIZIZ": 0.03443625643508787, "ZIIXZIIIZ": 0.03443625643508787, "XZIXZIZII": -0.0013542580706807114, "YIZYIIZII": 0.004077881658053124, "YZZYIIIII": 0.002723623587372412, "XIZXIIZII": 0.0013542580706807114, "YZIYZIZII": -0.004077881658053124, "YIIYZIIII": -0.002723623587372412, "IYZXIYZZZ": -0.007221016602945752, "IXZYIYZZZ": 0.007221016602945752, "IYZYIZZZI": -0.005921441942037906, "IYZYIXZZZ": -0.007221022204083115, "IXZXIZZZI": -0.005921441942037906, "IXZXIXZZZ": -0.007221022204083115, "YIYXZIZII": 0.0011665991610442, "YZXYZIIII": 0.0022018673269953667, "YIXYZIZII": 0.0010352681659511658, "XZXXZIIII": 0.0011665991610442, "XIYYZIZII": -0.0022018673269953667, "XZYYZIIII": -0.0010352681659511658, "ZIXXIIIII": 0.007569841445177901, "IZYYZIIII": 0.0007368512328499879, "IIXXZIZII": -0.008306692678027909, "ZZXXIIZII": 0.008306692678027909, "ZIYYIIIII": -0.0007368512328499879, "IZXXZIIII": -0.007569841445177901, "YIZIYIZII": -0.0209744049293962, "YZZZYIIII": 0.006942739716113399, "XIIIXIIII": 0.0033909458370182744, "YZZIYIZII": -0.013952915826349091, "YIIIYIZII": -0.008168668890507809, "XIZZXIZII": -0.005549027597219225, "YIZZYIZII": -0.005549027597219225, "XIIIXIZII": -0.008168668890507809, "XZZIXIZII": -0.013952915826349091, "YIIIYIIII": 0.0033909458370182744, "XZZZXIIII": 0.006942739716113399, "XIZIXIZII": -0.0209744049293962, "YZZIYXIIZ": 0.0018818267512958275, "YZZIYZIII": 0.0023629602452141484, "XIZIXXZIZ": 0.0018818234758481063, "XIZIXZZII": -0.0010997980201491822, "YIZIYXZIZ": 0.0018818234758481063, "YIZIYZZII": -0.0010997980201491822, "XZZIXXIIZ": 0.0018818267512958275, "XZZIXZIII": 0.0023629602452141484, "YIZIYIIZZ": 0.001739384630172086, "XIZIXIIZZ": 0.001739384630172086, "YIZIYIZZI": -0.0034118780749398973, "XIZIXIZZI": -0.0034118780749398973, "YIZIYIZIZ": -0.003228125052947114, "XIZIXIZIZ": -0.003228125052947114, "ZZIZXIZII": 0.06841162871445919, "ZZZIXIIII": -0.029126564603128968, "ZZIZXIIII": -0.02988890097022759, "ZIZZXIIII": -0.06469587851741977, "ZZZZXIIII": -0.20792661310092317, "ZIZIXIZII": 0.019844989410312583, "IZZZXIIII": -0.06841162871445919, "IZIIXIZII": 0.029126564603128968, "IZZZXIZII": 0.02988890097022759, "IIIZXIZII": 0.06469587851741977, "IZIZXIZII": 0.20792661310092317, "IIIIXIIII": -0.019844989410312583, "ZZZZXXIIZ": 0.019261261575598723, "ZZZZXZIII": -0.018995082011598042, "ZIZZXXZIZ": 0.019261295951039533, "ZIZZXZZII": 0.017346161054157504, "IZIZXXZIZ": -0.019261261575598723, "IZIZXZZII": 0.018995082011598042, "IIIZXXIIZ": -0.019261295951039533, "IIIZXZIII": -0.017346161054157504, "ZZZZXIZZZ": 0.02413516830912108, "IZIZXIIZZ": -0.02413516830912108, "ZZZZXIIZI": -0.02236166414645082, "IZIZXIZZI": 0.02236166414645082, "ZZZZXIIIZ": -0.035773153993525306, "IZIZXIZIZ": 0.035773153993525306, "IIXIXIIII": 0.0031673513364057996, "ZIYZYIIII": 0.026164329046162005, "IIXZXIIII": 0.086343481997193, "IZXIXIZII": 0.0007287448167883716, "ZIYZYIZII": -0.0004907767081706342, "IZXZXIIII": 0.022322408916592942, "IIYIYIIII": 0.0031673513364057996, "ZIXZXIIII": 0.026164329046162005, "IIYZYIIII": 0.086343481997193, "IZYIYIZII": 0.0007287448167883716, "ZIXZXIZII": -0.0004907767081706342, "IZYZYIIII": 0.022322408916592942, "IIXZXXIIZ": -0.018950079640636622, "IIXZXZIII": -0.0017561037446791874, "IZXZXXZIZ": -0.018950081238253393, "IZXZXZZII": -0.003445082215431193, "IIYZYXIIZ": -0.018950079640636622, "IIYZYZIII": -0.0017561037446791874, "IZYZYXZIZ": -0.018950081238253393, "IZYZYZZII": -0.003445082215431193, "IIXZXIZZZ": 0.01476126721108035, "IIYZYIZZZ": 0.01476126721108035, "IIXZXIIZI": 0.02616020811140184, "IIYZYIIZI": 0.02616020811140184, "IIXZXIIIZ": -0.0012689361658250304, "IIYZYIIIZ": -0.0012689361658250304, "XZYIYIZII": -0.005610284205286519, "YZYIXIIII": 0.005198675876395554, "XZYIYIIII": -0.005610284205286519, "YZYIXIZII": 0.005198675876395554, "XZXIXIZII": -0.00041160832889096323, "XZXIXIIII": -0.00041160832889096323, "YIZXYIZII": 0.007679964755914472, "XZZXXIIII": 0.007679964755914472, "YZZXYIIII": 0.0053447100107423175, "XIZXXIZII": 0.0053447100107423175, "YIZYXIZII": -0.0023352547451721524, "XZZYYIIII": 0.0023352547451721524, "ZIIXXIIII": -0.015938466640158192, "IZZYYIIII": 0.005540581771711346, "IIZYYIZII": -0.01039788486844683, "ZZIYYIZII": 0.01039788486844683, "ZIIYYIIII": -0.005540581771711346, "IZZXXIIII": 0.015938466640158192, "ZZYXYIZII": -0.010751450738091943, "ZIXYYIIII": -0.0003017382683231497, "ZZXYYIZII": 0.010449712469768798, "ZIYYXIIII": -0.010449712469768798, "ZZYYXIZII": 0.0003017382683231497, "ZIXXXIIII": -0.010751450738091943, "ZXZZZIIZI": 0.00608880422943089, "ZXZIZIZZI": 0.00608880422943089, "IXZXIIIZI": -0.005921448772451623, "IYZYIIIZI": -0.005921448772451623, "YIZIZYXII": -0.0009684913838389781, "XZZZZYYII": -0.0009684913838389781, "YIZIZZYZI": -0.003081687249738865, "YIZIZXYZZ": -0.0009684942988293431, "XZZZZZXZI": 0.003081687249738865, "XZZZZXXZZ": 0.0009684942988293431, "ZIIIIYYII": 0.016194956671913466, "IZZZZYYII": 0.016194956671913466, "ZIIIIZXZI": 0.028906962154286345, "ZIIIIXXZZ": -0.016194929328619195, "IZZZZZXZI": 0.028906962154286345, "IZZZZXXZZ": -0.016194929328619195, "XYIZIIYZZ": -0.003967451072257246, "YXIZIIYZZ": 0.003967451072257246, "XXIZIIXII": 0.003967451072257246, "YYIZIIXII": 0.003967451072257246, "ZXIIIIXZZ": -0.009691499373175093, "IYZIZIYZZ": -0.009691499373175093, "IXZIZIXII": 0.009691499373175093, "ZYIIIIYII": 0.009691499373175093, "ZZYIZYXII": -0.011030861199347281, "ZIXZZYYII": -0.011030861199347281, "ZZYIZZYZI": 0.01443441859992817, "ZZYIZXYZZ": -0.011030847545732792, "ZIXZZZXZI": -0.01443441859992817, "ZIXZZXXZZ": 0.011030847545732792, "IXXIIIXZZ": 0.0005053446912474659, "IYYIIIXZZ": 0.0005053446912474659, "IYXIIIYII": -0.0005053446912474659, "IXYIIIYII": 0.0005053446912474659, "XIZYIYXII": -0.0007864145823079798, "YIZXIYXII": 0.0007864145823079798, "XIZYIZYZI": -0.0023227487106434923, "XIZYIXYZZ": -0.0007864167794128905, "YIZXIZYZI": 0.0023227487106434923, "YIZXIXYZZ": 0.0007864167794128905, "ZZZXIYYII": 0.017768686176679108, "IZIYZYXII": -0.017768686176679108, "IZIYZZYZI": 0.016194973479433106, "IZIYZXYZZ": -0.01776867085774623, "ZZZXIZXZI": 0.016194973479433106, "ZZZXIXXZZ": -0.01776867085774623, "IIXXIYYII": -0.007078805777596769, "IIYYIYYII": -0.007078805777596769, "IIYYIZXZI": -0.011767719128084846, "IIYYIXXZZ": 0.0070787946464305465, "IIXXIZXZI": -0.011767719128084846, "IIXXIXXZZ": 0.0070787946464305465, "ZZIZYYXII": -0.008863394674726719, "ZIIIXYYII": -0.008863394674726719, "ZZIZYZYZI": 0.0024988185207128017, "ZZIZYXYZZ": -0.008863392311080437, "ZIIIXZXZI": -0.0024988185207128017, "ZIIIXXXZZ": 0.008863392311080437, "IXZZXIXZZ": -0.014864979068631537, "IYZZYIXZZ": -0.014864979068631537, "IYZZXIYII": 0.014864979068631537, "IXZZYIYII": -0.014864979068631537, "IIIXXYYII": -0.01013150081090401, "IIIYYYYII": -0.01013150081090401, "IIIXXZXZI": -0.02480187089833263, "IIIXXXXZZ": 0.010131477350642105, "IIIYYZXZI": -0.02480187089833263, "IIIYYXXZZ": 0.010131477350642105, "YZZIZIYIZ": 0.003081688165843146, "XIZZZIXIZ": -0.003081688165843146, "ZZIIIIXIZ": -0.02890694683537435, "IIZZZIXIZ": -0.02890694683537435, "ZIYIZIYIZ": -0.014434408165764407, "ZZXZZIXIZ": 0.014434408165764407, "XZZYIIYIZ": 0.0023227494545196895, "YZZXIIYIZ": -0.0023227494545196895, "ZIZXIIXIZ": -0.016194956671913466, "IIIYZIYIZ": -0.016194956671913466, "IZXXIIXIZ": 0.011767712432197278, "IZYYIIXIZ": 0.011767712432197278, "ZIIZYIYIZ": -0.0024988101367657304, "ZZIIXIXIZ": 0.0024988101367657304, "IZIXXIXIZ": 0.024801861314884904, "IZIYYIXIZ": 0.024801861314884904, "YZZIZYYYI": 0.001247023632230544, "XIZZZYXYI": -0.001247023632230544, "YZZIZZYXZ": 0.003314428317946413, "YZZIZXYXI": 0.0012470267673724688, "XIZZZZXXZ": -0.003314428317946413, "XIZZZXXXI": -0.0012470267673724688, "ZZIIIYXYI": 0.011767712432197278, "IIZZZYXYI": 0.011767712432197278, "ZZIIIZXXZ": -0.014434419296921002, "ZZIIIXXXI": 0.011767698778582459, "IIZZZZXXZ": -0.014434419296921002, "IIZZZXXXI": 0.011767698778582459, "XYIZIIXYZ": -0.0033627525441585985, "YXIZIIXYZ": 0.0033627525441585985, "XXIZIIXXZ": -0.0033627525441585985, "YYIZIIXXZ": -0.0033627525441585985, "ZXIIIIYYZ": 0.0005053446912474659, "IYZIZIXYZ": -0.0005053446912474659, "IXZIZIXXZ": -0.0005053446912474659, "ZYIIIIYXZ": -0.0005053446912474659, "ZIYIZYYYI": -0.000727103549673233, "ZZXZZYXYI": 0.000727103549673233, "ZIYIZZYXZ": -0.017174364175953093, "ZIYIZXYXI": -0.0007271197950270286, "ZZXZZZXXZ": 0.017174364175953093, "ZZXZZXXXI": 0.0007271197950270286, "IXXIIIYYZ": -0.014023611932223993, "IYYIIIYYZ": -0.014023611932223993, "IYXIIIYXZ": 0.014023611932223993, "IXYIIIYXZ": -0.014023611932223993, "XZZYIYYYI": 0.0008617979837367493, "YZZXIYYYI": -0.0008617979837367493, "XZZYIZYXZ": 0.0024136219780928098, "XZZYIXYXI": 0.0008618002667993651, "YZZXIZYXZ": -0.0024136219780928098, "YZZXIXYXI": -0.0008618002667993651, "ZIZXIYXYI": 0.007078805777596769, "IIIYZYYYI": 0.007078805777596769, "IIIYZZYXZ": -0.011030867895235181, "IIIYZXYXI": 0.007078795343423379, "ZIZXIZXXZ": -0.011030867895235181, "ZIZXIXXXI": 0.007078795343423379, "IZXXIYXYI": -0.011729648031144718, "IZYYIYXYI": -0.011729648031144718, "IZYYIZXXZ": -0.0007270924545152415, "IZYYIXXXI": -0.0117296487189119, "IZXXIZXXZ": -0.0007270924545152415, "IZXXIXXXI": -0.0117296487189119, "ZIIZYYYYI": 0.008500365509748302, "ZZIIXYXYI": -0.008500365509748302, "ZIIZYZYXZ": 0.004173836916676734, "ZIIZYXYXI": 0.00850036945781419, "ZZIIXZXXZ": -0.004173836916676734, "ZZIIXXXXI": -0.00850036945781419, "IXZZXIYYZ": 0.011704287187748293, "IYZZYIYYZ": 0.011704287187748293, "IYZZXIYXZ": -0.011704287187748293, "IXZZYIYXZ": 0.011704287187748293, "IZIXXYXYI": -0.004923473006099586, "IZIYYYXYI": -0.004923473006099586, "IZIXXZXXZ": 0.019251820904979837, "IZIXXXXXI": -0.004923454795667193, "IZIYYZXXZ": 0.019251820904979837, "IZIYYXXXI": -0.004923454795667193, "YIZIZIXYZ": 0.0033144294975164367, "XZZZZIYYZ": 0.0033144294975164367, "ZIIIIIYYZ": 0.014434408165764407, "IZZZZIYYZ": 0.014434408165764407, "ZZYIZIXYZ": -0.017174364863733207, "ZIXZZIYYZ": -0.017174364863733207, "XIZYIIXYZ": 0.0024136227932747443, "YIZXIIXYZ": -0.0024136227932747443, "ZZZXIIYYZ": 0.011030861199347283, "IZIYZIXYZ": -0.011030861199347283, "IIXXIIYYZ": 0.000727103549673233, "IIYYIIYYZ": 0.000727103549673233, "ZZIZYIXYZ": 0.004173844957234917, "ZIIIXIYYZ": 0.004173844957234917, "IIIXXIYYZ": -0.019251816247840246, "IIIYYIYYZ": -0.019251816247840246, "IIIIIIZXI": -0.05791287308382641, "IZIIIIZXI": -0.1667354431133184, "IIIZIIIXI": 0.01031059169049368, "ZZZIZIIXI": -0.011074296933110734, "IZZIIIZXI": -0.030100938424046066, "IZIZIIZXI": -0.010736002999730534, "IZIIZIZXI": -0.023614562486524108, "ZZIIIIZXI": -0.054260020689881165, "IIIIIXIXZ": 0.007569864851646228, "IIIIIZIXI": 0.02474499269588005, "IZIIIXZXZ": 0.00830667582686961, "IZIIIZZXI": -0.017814816634679136, "IIIIIIIXZ": -0.05791287308382641, "IZIIIIIXZ": -0.1667354431133184, "IIIZIIZXZ": 0.01031059169049368, "ZZZIZIZXZ": -0.011074296933110734, "IZZIIIIXZ": -0.030100938424046066, "IZIZIIIXZ": -0.010736002999730534, "IZIIZIIXZ": -0.023614562486524108, "ZZIIIIIXZ": -0.054260020689881165, "IIIIIXZXI": 0.008306716084495907, "IIIIIZZXZ": 0.024744991998887213, "IZIIIXIXI": 0.0075698245940199315, "IZIIIZIXZ": -0.0178148159376863, "IZIIIIZXZ": -0.018426482046486795, "IZIIIIIXI": -0.018426482046486795, "XIZZZIZXI": -3.465985012716039e-05, "XIIZIIIXI": 3.465985012716039e-05, "XIZZZIIXZ": -3.465985012716039e-05, "XIIZIIZXZ": 3.465985012716039e-05, "XZXZIIIXI": -0.0006218626809845637, "YZYZIIIXI": -0.0006218626809845637, "XZXZIIZXZ": -0.0006218626809845637, "YZYZIIZXZ": -0.0006218626809845637, "ZIXIIIZXI": 0.016861566711228272, "IIXIZIIXI": -0.016861566711228272, "ZIXIIIIXZ": 0.016861566711228272, "IIXIZIZXZ": -0.016861566711228272, "ZIIXZIIXI": -0.01933755387737518, "ZZIXZIZXI": -0.01933755387737518, "ZIIXZIZXZ": -0.01933755387737518, "ZZIXZIIXZ": -0.01933755387737518, "YZZIYIIXI": 0.0005401360227829401, "XZZIXIIXI": 0.0005401360227829401, "YZZIYIZXZ": 0.0005401360227829401, "XZZIXIZXZ": 0.0005401360227829401, "ZIZZXIZXI": 0.015252043919250991, "IIIZXIIXI": -0.015252043919250991, "ZIZZXIIXZ": 0.015252043919250991, "IIIZXIZXZ": -0.015252043919250991, "IZXZXIZXI": -0.007527236823776763, "IZYZYIZXI": -0.007527236823776763, "IZXZXIIXZ": -0.007527236823776763, "IZYZYIIXZ": -0.007527236823776763, "IIIIIYIYZ": -0.0007368512328499879, "IZIIIYIYI": -0.0007368512328499879, "YIZIZIXZY": -0.004579772206362748, "YIZIZYXZX": 0.005798144571802181, "XZZZZIYZY": -0.004579772206362748, "XZZZZYYZX": 0.005798144571802181, "YIZIZXXZY": -0.005798140239760419, "XZZZZXYZY": -0.005798140239760419, "ZIIIIIYZY": 0.0024988335970219855, "ZIIIIYYZX": 0.024801858951231492, "IZZZZIYZY": 0.0024988335970219855, "IZZZZYYZX": 0.024801858951231492, "ZIIIIXYZY": -0.024801861314884904, "IZZZZXYZY": -0.024801861314884904, "XXIZIZYIY": -0.00811125152740624, "YYIZIZYIY": -0.00811125152740624, "XYIZIZYIX": 0.00811125152740624, "YXIZIZYIX": -0.00811125152740624, "ZYIIIZXIY": 0.014864979068631537, "IXZIZZYIY": -0.014864979068631537, "IYZIZZYIX": 0.014864979068631537, "ZXIIIZXIX": 0.014864979068631537, "ZZYIZIXZY": 0.004173826746802859, "ZZYIZYXZX": -0.019251820195901322, "ZIXZZIYZY": 0.004173826746802859, "ZIXZZYYZX": -0.019251820195901322, "ZZYIZXXZY": 0.019251816247840246, "ZIXZZXYZY": 0.019251816247840246, "IYXIIZXIY": -0.011704287187748297, "IXYIIZXIY": 0.011704287187748297, "IXXIIZXIX": -0.011704287187748297, "IYYIIZXIX": -0.011704287187748297, "XIZYIIXZY": -0.0034628812860270685, "XIZYIYXZX": 0.004449234632666852, "YIZXIIXZY": 0.0034628812860270685, "YIZXIYXZX": -0.004449234632666852, "XIZYIXXZY": -0.004449231357100774, "YIZXIXXZY": 0.004449231357100774, "ZZZXIIYZY": 0.008863404258181577, "ZZZXIYYZX": 0.010131492426951287, "IZIYZIXZY": -0.008863404258181577, "IZIYZYXZX": -0.010131492426951287, "IZIYZXXZY": 0.01013150081090401, "ZZZXIXYZY": -0.01013150081090401, "IIXXIIYZY": -0.008500370166892705, "IIXXIYYZX": -0.004923464965541068, "IIYYIIYZY": -0.008500370166892705, "IIYYIYYZX": -0.004923464965541068, "IIYYIXYZY": 0.004923473006099586, "IIXXIXYZY": 0.004923473006099586, "ZZIZYIXZY": -0.015430242746656202, "ZZIZYYXZX": 0.009982126053871956, "ZIIIXIYZY": -0.015430242746656202, "ZIIIXYYZX": 0.009982126053871956, "ZZIZYXXZY": -0.00998211145829091, "ZIIIXXYZY": -0.00998211145829091, "IYZZXZXIY": 0.03608182742161506, "IXZZYZXIY": -0.03608182742161506, "IXZZXZXIX": 0.03608182742161506, "IYZZYZXIX": 0.03608182742161506, "IIIXXIYZY": 0.009982077181784977, "IIIXXYYZX": -0.036236655197248537, "IIIYYIYZY": 0.009982077181784977, "IIIYYYYZX": -0.036236655197248537, "IIIXXXYZY": 0.036236645755114386, "IIIYYXYZY": 0.036236645755114386, "YZZIZZYZX": -0.004579777690866971, "XIZZZZXZX": 0.004579777690866971, "ZZIIIZXZX": -0.0024988101367657304, "IIZZZZXZX": -0.0024988101367657304, "ZIYIZZYZX": 0.0041738449572349175, "ZZXZZZXZX": -0.0041738449572349175, "XZZYIZYZX": -0.003462885494588267, "YZZXIZYZX": 0.003462885494588267, "IIIYZZYZX": -0.00886339467472672, "ZIZXIZXZX": -0.00886339467472672, "IZYYIZXZX": 0.008500365509748302, "IZXXIZXZX": 0.008500365509748302, "ZIIZYZYZX": -0.015430252188813474, "ZZIIXZXZX": 0.015430252188813474, "IZIXXZXZX": -0.00998211145829091, "IZIYYZXZX": -0.00998211145829091, "IIIIIZZIX": 0.2169369867843077, "IIIIIZIIX": 0.02988890097022759, "IIIIIYIZY": -0.010397857317417143, "IIIIIIIZX": 0.029126574438549335, "IZIIIYZZY": 0.005540563000191955, "IZIIIIZZX": -0.01984499465117949, "IIIZIZIZX": 0.018995063792224952, "IZIIIZIZX": 0.06469587851741977, "IZIZIZZZX": -0.017346179273546855, "IIIIIZIZX": 0.2169369867843077, "ZIZIZZZZX": 0.02413516830912108, "IIZIIZIZX": 0.02236166414645082, "ZIIIIZIZX": 0.0774220023978435, "IIIIZZIZX": 0.035773153993525306, "IIIIIZZZX": 0.02988890097022759, "IIIIIYZIY": 0.005540609322733901, "IIIIIIZIX": 0.02912655936224015, "IZIIIYIIY": -0.01039790363995909, "IZIIIIIIX": -0.019844979574870306, "IIIZIZZIX": 0.018995063792224952, "IZIIIZZIX": 0.06469587851741977, "IZIZIZIIX": -0.017346179273546855, "ZIZIZZIIX": 0.02413516830912108, "IIZIIZZIX": 0.02236166414645082, "ZIIIIZZIX": 0.0774220023978435, "IIIIZZZIX": 0.035773153993525306, "XZZZZZIZX": -0.0016515612068461892, "XZIZIZZZX": 0.0016515612068461892, "XZZZZZZIX": -0.0016515612068461892, "XZIZIZIIX": 0.0016515612068461892, "XIXZIZZZX": 0.004658539853612613, "YIYZIZZZX": 0.004658539853612613, "XIXZIZIIX": 0.004658539853612613, "YIYZIZIIX": 0.004658539853612613, "ZZXIIZIZX": -0.015252043919250991, "IZXIZZZZX": 0.015252043919250991, "ZZXIIZZIX": -0.015252043919250991, "IZXIZZIIX": 0.015252043919250991, "ZIIXZZIZX": 0.019261279543173554, "ZZIXZZZZX": 0.019261279543173554, "ZIIXZZZIX": 0.019261279543173554, "ZZIXZZIIX": 0.019261279543173554, "XIZIXZZZX": -0.0016731487702620015, "YIZIYZZZX": -0.0016731487702620015, "XIZIXZIIX": -0.0016731487702620015, "YIZIYZIIX": -0.0016731487702620015, "ZZZZXZIZX": -0.025510064011573724, "IZIZXZZZX": 0.025510064011573724, "ZZZZXZZIX": -0.025510064011573724, "IZIZXZIIX": 0.025510064011573724, "IIXZXZIZX": -0.005188080440037311, "IIYZYZIZX": -0.005188080440037311, "IIXZXZZIX": -0.005188080440037311, "IIYZYZZIX": -0.005188080440037311, "IIIIIXZIX": 0.015938466640158192, "IZIIIXZZX": 0.015938466640158192, "IZIIIYZXY": 0.010449709473743922, "IZIIIIZXX": -0.003167361220861879, "IIIIIYIXY": -0.00030173895764793043, "IIIIIIIXX": -0.0007287445313716672, "IZIZIZZXX": 0.0017561216696937853, "IIIZIZIXX": 0.0034451001404465467, "IZIIIZZXX": -0.09194982813984899, "ZZZIZZIXX": 0.01476126721108035, "IIIIIZZXX": -0.022322408916592942, "IZZIIZZXX": -0.02616020811140184, "ZZIIIZZXX": -0.031770675188818064, "IZIIZZZXX": 0.0012689361658250304, "IZIIIZZYY": -0.09194982813984899, "IZIIIZIYY": -0.0004907767081706342, "IZIIIYZYX": 0.00030174126434321654, "IZIIIIZYY": -0.003167351050988004, "IIIIIYIYX": -0.010449711780439207, "IIIIIIIYY": -0.0007287547012455425, "IZIZIZZYY": 0.0017561216696937853, "IIIZIZIYY": 0.0034451001404465467, "ZZZIZZIYY": 0.01476126721108035, "IIIIIZZYY": -0.022322408916592942, "IZZIIZZYY": -0.02616020811140184, "ZZIIIZZYY": -0.031770675188818064, "IZIIZZZYY": 0.0012689361658250304, "IZIIIZIXX": -0.0004907767081706342, "XIZZZZZXX": -0.005070148182503577, "XIIZIZIXX": 0.005070148182503577, "XIZZZZZYY": -0.005070148182503577, "XIIZIZIYY": 0.005070148182503577, "XZXZIZIXX": 0.004756790815567912, "YZYZIZIXX": 0.004756790815567912, "XZXZIZIYY": 0.004756790815567912, "YZYZIZIYY": 0.004756790815567912, "ZIXIIZZXX": 0.007527236823776763, "IIXIZZIXX": -0.007527236823776763, "ZIXIIZZYY": 0.007527236823776763, "IIXIZZIYY": -0.007527236823776763, "ZZIXZZZXX": -0.0189500779795171, "ZIIXZZIXX": -0.0189500779795171, "ZZIXZZZYY": -0.0189500779795171, "ZIIXZZIYY": -0.0189500779795171, "XZZIXZIXX": 0.002306121500740073, "YZZIYZIXX": 0.002306121500740073, "XZZIXZIYY": 0.002306121500740073, "YZZIYZIYY": 0.002306121500740073, "ZIZZXZZXX": -0.005188080440037311, "IIIZXZIXX": 0.005188080440037311, "ZIZZXZZYY": -0.005188080440037311, "IIIZXZIYY": 0.005188080440037311, "IZXZXZZXX": -0.030954328800402883, "IZYZYZZXX": -0.030954328800402883, "IZXZXZZYY": -0.030954328800402883, "IZYZYZZYY": -0.030954328800402883, "IZIIIXZYY": -0.010751450738091943, "IIIIIXIXX": -0.010751450738091943}, {"IIIIIIIIII": -55.42076216288624, "ZIZIZIIZII": 0.8051783030467161, "IZIZIZIZII": 0.7771051535722057, "ZZZZZZIIII": 0.11275000398783966, "IIZIIIIIII": 2.743259461270592, "ZIIIZIIZII": 0.30683838590350865, "IZZZIZIZII": 0.2847518837060581, "IIIZIIIIII": 1.318485324793495, "ZIZZZIIZII": 0.13521837630463512, "IZIIIZIZII": 0.12035268674229345, "IIZZIIIIII": 0.3511935221416351, "IIIIZIIIII": 1.2135089673724713, "ZIZIIIIZII": 0.2298458484958809, "IZIZZZIZII": 0.1252173364063035, "IIZIZIIIII": 0.30765639193665295, "IIIZZIIIII": 0.13820454987902636, "ZZIIIZIIII": -0.236553378290528, "IIIIIZIIII": 1.6577822216057563, "ZIZIZZIZII": 0.14080934406105303, "IZIZIIIZII": 0.12808267899510317, "IIZIIZIIII": 0.3375761199320998, "IIIZIZIIII": 0.13815580367622846, "ZZIIZIIIII": -0.19752915409652783, "IIIIZZIIII": 0.12528022881510534, "ZZIZIIIIII": -0.24368338824187877, "ZZZIIIIIII": -0.5511556266732169, "ZIIZIZIZII": -0.1927256438180392, "IZZIZIIZII": -0.21233715262929706, "ZZIIIIIIII": -12.41391171467746, "IIZIIIXZIZ": -0.3689875527168604, "ZIZIIIZZII": 0.805177954019122, "ZIIIZIXIIZ": -0.000752638955313173, "IIIIZIZIII": 0.31372270174325595, "IZZZIZXIIZ": -0.00942927347802417, "ZZZZIZZIII": 0.14165694190406036, "IIIIIIXZIZ": -0.0888205931254989, "ZIIIIIZZII": 0.30683830188761385, "IIZZIIXZIZ": -0.040232612452880116, "ZIZZIIZZII": 0.1523927031121217, "IIZIZIXZIZ": 0.0007520528551579359, "ZIZIZIZZII": 0.30589431847044946, "ZIIIIIXIIZ": 0.36898564322618477, "IIIIIIZIII": 1.2135093163991635, "ZZIZIZXZIZ": 0.009429004232207066, "IZIZIZZZII": 0.14298603150200892, "ZIZIIIXIIZ": 0.08882001187050922, "IIZIIIZIII": 0.3076564759522728, "ZIIZIIXIIZ": 0.040232326479673855, "IIIZIIZIII": 0.1499342359662825, "IIZIIZXZIZ": -0.03443640422322002, "ZIZIIZZZII": 0.15623956367629624, "IZIIIIXIIZ": -0.09059233938489032, "ZZIIIIZIII": -0.2002787843489601, "ZIIIIZXIIZ": 0.034436103655109726, "IIIIIZZIII": 0.16151690714364772, "ZZZIIIXZIZ": 0.09059273477176562, "IZZIIIZZII": -0.21771878025739264, "IIIIIIIZZZ": -0.777105153572205, "ZIZIZIIIZZ": -0.141656950823214, "IZIZIZIIZZ": -0.14926548536877057, "IIZIIIIZZZ": -0.2847518837060581, "IIIZIIIZZZ": -0.13721425345352167, "IIIIZIIZZZ": -0.14298602258298265, "IIIIIZIZZZ": -0.1535927430066769, "ZZIIIIIZZZ": 0.20059914588881264, "IIZIIIXIZI": 0.02562420280664337, "ZIZIIIZIZZ": -0.11274997974977405, "ZIIIIIXZZI": -0.02562397771164017, "IIIIIIZZZZ": -0.12521736064426264, "IIIIIIIIZI": 1.3184853247934933, "ZIZIZIIZZI": 0.15239274116836837, "IZIZIZIZZI": 0.13721425345352167, "IIZIIIIIZI": 0.3511935221416351, "IIIZIIIIZI": 0.196529241978683, "IIIIZIIIZI": 0.1499341979101711, "IIIIIZIIZI": 0.16911013247663137, "ZZIIIIIIZI": -0.25065189812527744, "IIZIIIXZZZ": -0.039505492657853095, "ZIZIIIZZZI": 0.13521833893616855, "ZIIIIIXIZZ": 0.03950523402515862, "IIIIIIZIZI": 0.13820458724737059, "IIIIIIIZIZ": -0.12035268674229345, "ZIIIIIIIIZ": 0.236553378290528, "IIIIIIIIIZ": 1.6577822216057556, "ZIZIZIIZIZ": 0.15623959624986652, "IZIZIZIZIZ": 0.1535927430066769, "IIZIIIIIIZ": 0.3375761199320998, "IIIZIIIIIZ": 0.16911013247663137, "IIIIZIIIIZ": 0.16151687457021963, "IIIIIZIIIZ": 0.1821128562023724, "ZZIIIIIIIZ": -0.25108006382754045, "IIZIIIXZII": -0.02445427816934807, "ZIZIIIZZIZ": 0.14080932092964002, "ZIIIIIXIII": 0.024454026473324748, "IIIIIIZIIZ": 0.12528025194639927, "IIIIIIIZZI": -0.12808267899510317, "ZIIIIIIIZI": 0.24368338824187877, "IIIIIIIIZZ": 0.13815580367622846, "ZIIIIIIZZZ": -0.1927256438180392, "ZIIIZIIIII": 0.20027869865693104, "ZIZIIIIIII": 0.5511556266732169, "IIZIZIIZII": 0.2177188659496087, "ZIIIIIIIII": 12.413911714677464, "ZZIZIZIZII": 0.20059914588881264, "ZIIZIIIIII": 0.25065189812527744, "IZIIIIIIII": -1.18610119736604, "ZIIIIZIIII": 0.25108006382754045, "IIIIIIXIIZ": 0.08675091039093373, "ZIIIIIZIII": 0.19752923615492057, "ZIZIIIXZIZ": -0.08675129808639424, "IIZIIIZZII": 0.21233707057072093, "XIZIZIXZII": 0.003841431594772134, "XZIIIIXIII": 0.003841431594772134, "XIZIZIIZIZ": -0.0053817096866717535, "YIZIZIYZII": 0.0038414366853713987, "XZIIIIIIIZ": -0.0053817096866717535, "YZIIIIYIII": 0.0038414366853713987, "IXIZIZIZII": -0.0043870613365145335, "ZXZZZZIIII": -0.07314533074511764, "ZXIZZZIIII": -0.007091603943015608, "ZXZIZZIIII": -0.005447997131396283, "ZXZZIZIIII": -0.0007483836450294134, "IXZIZZIZII": 0.0014694952730704002, "ZXZZZIIIII": 0.0014694952730704002, "IXZIIIIZII": -0.0007483836450294134, "IXZZZIIZII": -0.005447997131396283, "IXIIZIIZII": -0.007091603943015608, "IXZIZIIZII": -0.07314533074511764, "ZXIIIIIIII": -0.0043870613365145335, "ZXIZZZXZIZ": 0.0017551334382944336, "IXIZZZZZII": -0.0013053715104787435, "IXZZZZXIIZ": -0.001755132239506383, "ZXZZZZZIII": 3.802927708648973e-05, "ZXZIZIXZIZ": -0.001755132239506383, "IXZIZIZZII": 3.802927708648973e-05, "IXIIZIXIIZ": 0.0017551334382944336, "ZXIIZIZIII": -0.0013053715104787435, "ZXZZZZIZZZ": -0.002079268253874826, "IXZIZIIIZZ": -0.002079268253874826, "ZXZZZZIIZI": -0.004826134450411719, "IXZIZIIZZI": -0.004826134450411719, "ZXZZZZIIIZ": -0.00020365349719160062, "IXZIZIIZIZ": -0.00020365349719160062, "IXZZZZIIII": -0.05994823321176648, "ZXZIZIIZII": -0.05994823321176648, "XXZZZZXIII": -0.0023227494545196895, "YYIIIIXIII": -0.0023227494545196895, "XXZZZZIIIZ": 0.003081685968736505, "YXZZZZYIII": -0.0023227523695094486, "YYIIIIIIIZ": 0.003081685968736505, "XYIIIIYIII": 0.0023227523695094486, "XZXZIZZIZZ": 0.006512028610684368, "YIYZIZZIZZ": -0.006512028610684368, "YZYZIZZIZZ": 0.006512028610684368, "XIXZIZZIZZ": -0.006512028610684368, "ZZYZIZYIZZ": -0.005921448772451623, "IZYZZZYZZZ": 0.005921448772451623, "ZZXZZZZZZI": -0.006088798628287572, "IZXZZZXZZZ": 0.005921454531892287, "IZXZIZZIZI": 0.006088798628287572, "ZZXZIZXIZZ": -0.005921454531892287, "YXYZZZZZZZ": 0.003967451072257246, "YYXIZIZIZZ": -0.003967451072257246, "XXXZZZZZZZ": 0.003967451072257246, "XYYIZIZIZZ": 0.003967451072257246, "ZXZXZIIZII": -0.005918980791196091, "ZYIYZZIIII": 0.005357732323145543, "IXZXIIIIII": -0.004354912124887926, "ZXIXZIIZII": -0.042709517791887724, "IYIYZZIZII": 0.0017294790014551948, "ZXIXIIIZII": -0.002481634999349707, "IYIYIIIZII": 0.002481634999349707, "ZXIXZZIZII": -0.0017294790014551948, "IYIYZIIZII": 0.042709517791887724, "ZYZYIIIIII": 0.004354912124887926, "IXIXZZIIII": -0.005357732323145543, "IYZYZIIZII": 0.005918980791196091, "ZXZXZIXIIZ": -0.00021175448207935027, "IXZXZIZIII": -0.0010404828276720293, "IXIXZIXZIZ": 0.00021175699849465985, "ZXIXZIZZII": -0.0016198368153112288, "ZYIYZIXZIZ": -0.00021175699849465985, "IYIYZIZZII": 0.0016198368153112288, "IYZYZIXIIZ": 0.00021175448207935027, "ZYZYZIZIII": 0.0010404828276720293, "ZXIXZIIIZZ": 0.005323072473018383, "IYIYZIIIZZ": -0.005323072473018383, "ZXIXZIIZZI": 0.0028716583214541706, "IYIYZIIZZI": -0.0028716583214541706, "ZXIXZIIZIZ": -0.004035600502195267, "IYIYZIIZIZ": 0.004035600502195267, "IXIXZIIZII": -0.04587182982988765, "ZYIYZIIZII": 0.04587182982988765, "XXIXZIXZII": -0.0024136227932747443, "YXZYIIXIII": -0.0024136227932747443, "XXIXZIIZIZ": 0.0033144272144519527, "YXIXZIYZII": -0.002413625928416147, "YXZYIIIIIZ": 0.0033144272144519527, "XXZYIIYIII": 0.002413625928416147, "IZIXIIIIII": -0.05791287308382641, "IZZXIIIIII": -0.22116656188002978, "ZZIXZIIZII": -0.02474499985625809, "IIIXIZIZII": 0.05791287308382641, "IIZXIZIZII": 0.22116656188002978, "ZIIXZZIIII": 0.02474499985625809, "IZZXZIIIII": -0.0178148087773273, "IIZXZZIZII": 0.0178148087773273, "IZZXIZIIII": -0.018426482046486795, "IIZXIIIZII": 0.018426482046486795, "ZZZXIZIZII": -0.054431118766711306, "ZIZXIIIIII": 0.054431118766711306, "IZIXIIXZIZ": 0.019337563630228687, "ZZIXIIZZII": -0.010310573398959043, "IIIXIZXIIZ": -0.019337563630228687, "ZIIXIZZIII": 0.010310573398959043, "ZZZXIIXIIZ": -0.019337543722104777, "IZZXIIZIII": -0.010736021291255756, "ZIZXIZXZIZ": 0.019337543722104777, "IIZXIZZZII": 0.010736021291255756, "IZZXIIIZZZ": 0.011074296933110734, "IIZXIZIIZZ": -0.011074296933110734, "IZZXIIIIZI": -0.030100938424046066, "IIZXIZIZZI": 0.030100938424046066, "IZZXIIIIIZ": -0.023614562486524108, "IIZXIZIZIZ": 0.023614562486524108, "ZZZXIIIIII": -0.054260020689881165, "ZIZXIZIZII": 0.054260020689881165, "YYYYZZZZZZ": -0.0033627525441585985, "YYXXZZZZZZ": -0.0033627525441585985, "XYXYZZZZZZ": -0.0033627525441585985, "XYYXZZZZZZ": 0.0033627525441585985, "XZZIXZXZII": -0.002749544560403225, "YIZIYZXZII": 0.002749544560403225, "XZZIXZIZIZ": 0.0038414289939566206, "YZZIXZYZII": -0.002749548194039517, "YIZIYZIZIZ": -0.0038414289939566206, "XIZIYZYZII": -0.002749548194039517, "ZZZZXZIZII": -0.03950536475384496, "ZZIIXZIZII": -0.08882030288492268, "ZIZZXIIIII": -0.025624096155622524, "ZZZIXZIZII": -0.36898679109313026, "IZIZXZIIII": 0.03950536475384496, "IZZIXZIIII": 0.08882030288492268, "IIIZXIIZII": 0.025624096155622524, "IZIIXZIIII": 0.36898679109313026, "ZIIIXZIIII": -0.08675109723520713, "ZZZIXIIZII": -0.02445414497679696, "IIZIXZIZII": 0.08675109723520713, "IZIIXIIIII": 0.02445414497679696, "ZZIIXZXIIZ": 0.07604846997467139, "IZIIXZZIII": -0.0007522702679840676, "IZZIXZXZIZ": -0.07604846997467139, "ZZZIXZZZII": 0.0007522702679840676, "ZZZIXZIIZZ": 0.009429139483709062, "IZIIXZIZZZ": -0.009429139483709062, "ZZZIXZIZZI": -0.04023246830351819, "IZIIXZIIZI": 0.04023246830351819, "ZZZIXZIZIZ": -0.03443625643508787, "IZIIXZIIIZ": 0.03443625643508787, "ZZIIXZIIII": 0.09059252882997924, "IZZIXZIZII": -0.09059252882997924, "YXIIYZXIII": -0.0007864145823079798, "YYIZXIXZII": 0.0007864145823079798, "YXIIYZIIIZ": 0.0009684906399633868, "XXIIYZYIII": 0.00078641549841053, "YYIZXIIZIZ": -0.0009684906399633868, "XYIZXIYZII": -0.00078641549841053, "ZXZIXZIZII": 0.0013542580706807114, "IYIZYIIZII": 0.004077881658053124, "ZYZZYIIIII": -0.002723623587372412, "ZXIZXIIZII": -0.0013542580706807114, "IYZIYZIZII": -0.004077881658053124, "ZYIIYZIIII": 0.002723623587372412, "IIYZXIYZZZ": -0.007221016602945752, "IIXZYIYZZZ": 0.007221016602945752, "ZIYZYIZZZI": 0.005921441942037906, "IIYZYIXZZZ": -0.007221022204083115, "ZIXZXIZZZI": 0.005921441942037906, "IIXZXIXZZZ": -0.007221022204083115, "YYZYYZXIII": 0.0008617979837367493, "YYZXXZXIII": 0.0008617979837367493, "YYZYYZIIIZ": -0.0012470228170491315, "XYZYYZYIII": -0.0008617991633049045, "YYZXXZIIIZ": -0.0012470228170491315, "XYZXXZYIII": -0.0008617991633049045, "ZYIYXZIZII": -0.0011665991610442, "IYZXYZIIII": 0.0022018673269953667, "ZYIXYZIZII": -0.0010352681659511658, "ZXZXXZIIII": -0.0011665991610442, "IXIYYZIZII": -0.0022018673269953667, "ZXZYYZIIII": 0.0010352681659511658, "ZZIXXIIIII": -0.007569841445177901, "IIZYYZIIII": 0.0007368512328499879, "ZIIXXZIZII": 0.008306692678027909, "IZZXXIIZII": 0.008306692678027909, "ZZIYYIIIII": 0.0007368512328499879, "IIZXXZIIII": -0.007569841445177901, "IYIZIYIZII": -0.12506426575287277, "ZYZZZYIIII": -0.006942739716113399, "IXIIIXIIII": 0.0033909458370182744, "IYZZIYIZII": -0.013952915826349091, "IYIIIYIZII": -0.008168668890507809, "ZXIZZXIZII": 0.005549027597219225, "IYIZZYIZII": -0.005549027597219225, "ZXIIIXIZII": 0.008168668890507809, "ZXZZIXIZII": 0.013952915826349091, "ZYIIIYIIII": -0.0033909458370182744, "IXZZZXIIII": 0.006942739716113399, "ZXIZIXIZII": 0.12506426575287277, "IYZZIYXIIZ": 0.0018818267512958275, "ZYZZIYZIII": -0.0023629602452141484, "IXIZIXXZIZ": 0.0018818234758481063, "ZXIZIXZZII": 0.0010997980201491822, "ZYIZIYXZIZ": -0.0018818234758481063, "IYIZIYZZII": -0.0010997980201491822, "ZXZZIXXIIZ": -0.0018818267512958275, "IXZZIXZIII": 0.0023629602452141484, "IYIZIYIIZZ": 0.001739384630172086, "ZXIZIXIIZZ": -0.001739384630172086, "IYIZIYIZZI": -0.0034118780749398973, "ZXIZIXIZZI": 0.0034118780749398973, "IYIZIYIZIZ": -0.003228125052947114, "ZXIZIXIZIZ": 0.003228125052947114, "IXIZIXIZII": 0.10408986082347657, "ZYIZIYIZII": -0.10408986082347657, "XXIZIXXZII": 0.003462885494588267, "YXZZZYXIII": 0.003462885494588267, "XXIZIXIZIZ": -0.004579774415296854, "YXIZIXYZII": 0.0034628898266310737, "YXZZZYIIIZ": -0.004579774415296854, "XXZZZYYIII": -0.0034628898266310737, "ZZZIZXIZII": -0.06841162871445919, "IZZZIXIIII": -0.029126564603128968, "IZZIZXIIII": -0.02988890097022759, "IZIZZXIIII": -0.06469587851741977, "IZZZZXIIII": -0.28534861549876667, "ZZIZIXIZII": -0.019844989410312583, "ZIZZZXIIII": 0.06841162871445919, "IIZIIXIZII": 0.029126564603128968, "IIZZZXIZII": 0.02988890097022759, "IIIIZXIZII": 0.06469587851741977, "IIZIZXIZII": 0.28534861549876667, "ZIIIIXIIII": 0.019844989410312583, "ZZZZZXXIIZ": -0.019261261575598723, "IZZZZXZIII": -0.018995082011598042, "IZIZZXXZIZ": 0.019261295951039533, "ZZIZZXZZII": -0.017346161054157504, "ZIZIZXXZIZ": 0.019261261575598723, "IIZIZXZZII": 0.018995082011598042, "IIIIZXXIIZ": -0.019261295951039533, "ZIIIZXZIII": 0.017346161054157504, "IZZZZXIZZZ": 0.02413516830912108, "IIZIZXIIZZ": -0.02413516830912108, "IZZZZXIIZI": -0.02236166414645082, "IIZIZXIZZI": 0.02236166414645082, "IZZZZXIIIZ": -0.035773153993525306, "IIZIZXIZIZ": 0.035773153993525306, "ZZZZZXIIII": -0.0774220023978435, "ZIZIZXIZII": 0.0774220023978435, "YYYIIYZZZZ": 0.008111251527406238, "YYXIIXZZZZ": 0.008111251527406238, "XYXIIYZZZZ": 0.008111251527406238, "XYYIIXZZZZ": -0.008111251527406238, "IIIXIXIIII": 0.0031673513364057996, "ZZIYZYIIII": -0.026164329046162005, "IIIXZXIIII": 0.11811415718601107, "ZIZXIXIZII": -0.0007287448167883716, "IZIYZYIZII": -0.0004907767081706342, "IIZXZXIIII": 0.022322408916592942, "IIIYIYIIII": 0.0031673513364057996, "ZZIXZXIIII": -0.026164329046162005, "IIIYZYIIII": 0.11811415718601107, "ZIZYIYIZII": -0.0007287448167883716, "IZIXZXIZII": -0.0004907767081706342, "IIZYZYIIII": 0.022322408916592942, "ZIIXZXXIIZ": 0.018950079640636622, "IIIXZXZIII": -0.0017561037446791874, "IIZXZXXZIZ": -0.018950081238253393, "ZIZXZXZZII": 0.003445082215431193, "ZIIYZYXIIZ": 0.018950079640636622, "IIIYZYZIII": -0.0017561037446791874, "IIZYZYXZIZ": -0.018950081238253393, "ZIZYZYZZII": 0.003445082215431193, "IIIXZXIZZZ": 0.01476126721108035, "IIIYZYIZZZ": 0.01476126721108035, "IIIXZXIIZI": 0.02616020811140184, "IIIYZYIIZI": 0.02616020811140184, "IIIXZXIIIZ": -0.0012689361658250304, "IIIYZYIIIZ": -0.0012689361658250304, "ZIIXZXIIII": 0.031770675188818064, "ZIIYZYIIII": 0.031770675188818064, "IXZYIYIZII": -0.005610284205286519, "IYZYIXIIII": 0.005198675876395554, "ZXZYIYIIII": 0.005610284205286519, "ZYZYIXIZII": -0.005198675876395554, "IXZXIXIZII": -0.00041160832889096323, "ZXZXIXIIII": 0.00041160832889096323, "YYZZYYXIII": -0.004449231357100773, "YYZZXXXIII": -0.004449231357100773, "YYZZYYIIIZ": 0.005798136031198176, "XYZZYYYIII": 0.004449236841600957, "YYZZXXIIIZ": 0.005798136031198176, "XYZZXXYIII": 0.004449236841600957, "ZYIZXYIZII": -0.007679964755914472, "ZXZZXXIIII": -0.007679964755914472, "IYZZXYIIII": 0.0053447100107423175, "IXIZXXIZII": 0.0053447100107423175, "ZYIZYXIZII": 0.0023352547451721524, "ZXZZYYIIII": -0.0023352547451721524, "ZZIIXXIIII": 0.015938466640158192, "IIZZYYIIII": 0.005540581771711346, "ZIIZYYIZII": 0.01039788486844683, "IZZIYYIZII": 0.01039788486844683, "ZZIIYYIIII": 0.005540581771711346, "IIZZXXIIII": 0.015938466640158192, "ZZZYXYIZII": 0.010751450738091943, "IZIXYYIIII": -0.0003017382683231497, "ZZZXYYIZII": -0.010449712469768798, "IZIYYXIIII": -0.010449712469768798, "ZZZYYXIZII": -0.0003017382683231497, "IZIXXXIIII": -0.010751450738091943, "XIIIZIZIIZ": 0.005381713320311683, "XZZIIIZZIZ": 0.005381713320311683, "XXIZZZZZIZ": -0.003081688165843146, "YYZIIIZZIZ": -0.003081688165843146, "IZXZZZIIZI": 0.00608880422943089, "ZZXZIZIZZI": -0.00608880422943089, "XXZXZIZIIZ": -0.0033144294975164367, "YXIYIIZZIZ": -0.0033144294975164367, "XZIIXZZIIZ": -0.003841431594772134, "YIIIYZZIIZ": 0.003841431594772134, "YXZIYZZZIZ": -0.0009684913838389781, "YYZZXIZIIZ": 0.0009684913838389781, "IIXZXIIIZI": -0.005921448772451623, "IIYZYIIIZI": -0.005921448772451623, "YYIYYZZZIZ": 0.001247023632230544, "YYIXXZZZIZ": 0.001247023632230544, "XXZZIXZIIZ": 0.004579777690866971, "YXIZZYZZIZ": 0.004579777690866971, "YYIZYYZZIZ": -0.005798140239760419, "YYIZXXZZIZ": -0.005798140239760419, "YYIZZZYYZI": 0.0027236277371237767, "XYIZZZIYZZ": -0.004387058760217609, "XYZZZZYXZI": 0.004077880950149876, "YYZZZZIXZZ": -0.0007483875023264007, "YYZZZZZXZZ": -0.07314533074511753, "XYIZIZZYZZ": -0.001305373170671387, "YXZIZIZYZZ": 0.002079268253874826, "YYIZZZZXZZ": -0.007091603943015608, "YYZIZZZXZZ": -0.004826134450411719, "YYZZIZZXZZ": 3.8030937278566344e-05, "YYZZZIZXZZ": -0.00020365349719160062, "XXZZZZZXZZ": -0.05994823321176648, "YYZZZZZXIZ": -0.005447997131396283, "XYZZZZZYIZ": 0.0014694952730704002, "YYZZZZZXZI": 0.0014694952730704002, "XYZZZZZYZI": -0.005447997131396283, "YYZZZZYYIZ": -0.00272362287946977, "XYZZZZIYII": -0.0007483862213240403, "XYIZZZYXIZ": -0.004077885807803883, "YYIZZZIXII": -0.004387057479215249, "XYZZIZZYII": 3.8030937278566344e-05, "XYIZZZZYII": -0.007091603943015608, "YYIZIZZXII": -0.001305373170671387, "XYZZZZZYII": -0.07314533074511753, "XXZIZIZXII": -0.002079268253874826, "XYZIZZZYII": -0.004826134450411719, "YXZZZZZYII": 0.05994823321176648, "XYZZZIZYII": -0.00020365349719160062, "ZYIZIZYXII": 0.0009684913838389781, "ZXZZZZYYII": 0.0009684913838389781, "IYIZIZZYZI": -0.003081687249738865, "ZYIZIZXYZZ": 0.0009684942988293431, "IXZZZZZXZI": 0.003081687249738865, "ZXZZZZXXZZ": -0.0009684942988293431, "XZIIIIZXZZ": 0.007873502070773428, "YZIZIZZYZZ": -0.007873502070773428, "YZIIIIZYII": -0.007873502070773428, "XZIZIZZXII": 0.007873502070773428, "ZZIIIIYYII": -0.016194956671913466, "IIZZZZYYII": 0.016194956671913466, "IZIIIIZXZI": 0.028906962154286345, "ZZIIIIXXZZ": 0.016194929328619195, "ZIZZZZZXZI": -0.028906962154286345, "IIZZZZXXZZ": -0.016194929328619195, "ZXYIZIIYZZ": 0.003967451072257246, "IYXIZIIYZZ": 0.003967451072257246, "ZXXIZIIXII": -0.003967451072257246, "IYYIZIIXII": 0.003967451072257246, "IZXIIIIXZZ": -0.009691499373175093, "IIYZIZIYZZ": -0.009691499373175093, "IIXZIZIXII": 0.009691499373175093, "IZYIIIIYII": 0.009691499373175093, "XZZYIZZYZZ": 0.00017109807683013522, "YIZXIZZYZZ": 0.00017109807683013522, "YZZYIZZXII": 0.00017109807683013522, "XIZXIZZXII": -0.00017109807683013522, "ZZZYIZYXII": 0.011030861199347281, "IZIXZZYYII": -0.011030861199347281, "IZZYIZZYZI": 0.01443441859992817, "ZZZYIZXYZZ": 0.011030847545732792, "ZZIXZZZXZI": 0.01443441859992817, "IZIXZZXXZZ": 0.011030847545732792, "YXIYZZZXZZ": -3.465985012716039e-05, "YYIYZIZYZZ": -3.465985012716039e-05, "XXIYZZZYII": -3.465985012716039e-05, "XYIYZIZXII": 3.465985012716039e-05, "IIXXIIIXZZ": 0.0005053446912474659, "IIYYIIIXZZ": 0.0005053446912474659, "IIYXIIIYII": -0.0005053446912474659, "IIXYIIIYII": 0.0005053446912474659, "ZXIZYIYXII": 0.0007864145823079798, "IYIZXIYXII": 0.0007864145823079798, "IXIZYIZYZI": -0.0023227487106434923, "ZXIZYIXYZZ": 0.0007864167794128905, "ZYIZXIZYZI": -0.0023227487106434923, "IYIZXIXYZZ": 0.0007864167794128905, "XXIZYIZYZZ": -0.0017551322035334336, "YXZZYIZXZZ": 0.0017551322035334336, "XXZZYIZYII": 0.0017551322035334336, "YXIZYIZXII": -0.0017551322035334336, "IZZZXIYYII": 0.017768686176679108, "IIZIYZYXII": -0.017768686176679108, "ZIZIYZZYZI": -0.016194973479433106, "IIZIYZXYZZ": -0.01776867085774623, "ZZZZXIZXZI": -0.016194973479433106, "IZZZXIXXZZ": -0.01776867085774623, "IIIXXIYYII": -0.007078805777596769, "IIIYYIYYII": -0.007078805777596769, "ZIIYYIZXZI": 0.011767719128084846, "IIIYYIXXZZ": 0.0070787946464305465, "ZIIXXIZXZI": 0.011767719128084846, "IIIXXIXXZZ": 0.0070787946464305465, "YIZIZXZYZZ": -0.009010373683384284, "XZZIZYZYZZ": -0.009010373683384284, "YZZIZYZXII": -0.009010373683384284, "XIZIZXZXII": 0.009010373683384284, "ZZZIZYYXII": 0.008863394674726719, "IZIIIXYYII": -0.008863394674726719, "IZZIZYZYZI": 0.0024988185207128017, "ZZZIZYXYZZ": 0.008863392311080437, "ZZIIIXZXZI": 0.0024988185207128017, "IZIIIXXXZZ": 0.008863392311080437, "YXIIIYZXZZ": 0.0016515612068461892, "YYIZIYZYZZ": 0.0016515612068461892, "XXIIIYZYII": 0.0016515612068461892, "XYIZIYZXII": -0.0016515612068461892, "IIXZZXIXZZ": -0.014864979068631537, "IIYZZYIXZZ": -0.014864979068631537, "IIYZZXIYII": 0.014864979068631537, "IIXZZYIYII": -0.014864979068631537, "YYZYIYZXZZ": 0.005070148182503577, "YYZXIXZXZZ": 0.005070148182503577, "XYZYIYZYII": 0.005070148182503577, "XYZXIXZYII": 0.005070148182503577, "IIIIXXYYII": -0.01013150081090401, "IIIIYYYYII": -0.01013150081090401, "ZIIIXXZXZI": 0.02480187089833263, "IIIIXXXXZZ": 0.010131477350642105, "ZIIIYYZXZI": 0.02480187089833263, "IIIIYYXXZZ": 0.010131477350642105, "YYIZZZXXIZ": 0.0013542580706807114, "YYZZZZXXZI": -0.0013542580706807114, "ZYZZIZIYIZ": -0.003081688165843146, "ZXIZZZIXIZ": 0.003081688165843146, "ZZZIIIIXIZ": 0.02890694683537435, "IIIZZZIXIZ": -0.02890694683537435, "ZZIYIZIYIZ": 0.014434408165764407, "IZZXZZIXIZ": 0.014434408165764407, "ZXZZYIIYIZ": -0.0023227494545196895, "IYZZXIIYIZ": -0.0023227494545196895, "IZIZXIIXIZ": -0.016194956671913466, "IIIIYZIYIZ": -0.016194956671913466, "IIZXXIIXIZ": 0.011767712432197278, "IIZYYIIXIZ": 0.011767712432197278, "ZZIIZYIYIZ": 0.0024988101367657304, "IZZIIXIXIZ": 0.0024988101367657304, "IIZIXXIXIZ": 0.024801861314884904, "IIZIYYIXIZ": 0.024801861314884904, "YYIZZZZYYZ": 0.005357732323145543, "XYIZZZZXYZ": -0.0017294790014551948, "YYZZZZYYXZ": -0.0010352722852931175, "XYZZZZIYXI": 0.004354911145618442, "XYIZZZYXXZ": -0.0022018649795981496, "YYIZZZIXXI": 0.0024816370821105936, "YYZZZZZXXI": 0.005918980791196091, "YYIZZZZXXI": 0.04270951779188771, "XYZZIZZYXI": 0.0010404826273714902, "YXIIZIZYXI": 0.005323072473018383, "YYIIZZZXXI": -0.0028716583214541706, "YYIZIZZXXI": 0.0016198370156129582, "YYIZZIZXXI": 0.004035600502195267, "XXIZZZZXXI": 0.04587182982988765, "YYIZZZYXYZ": -0.0010352658185544708, "XYIZZZIXYI": -0.0024816359786161333, "XYZZZZYYYZ": 0.0022018714463367963, "YYZZZZIYYI": 0.004354910042123981, "XYIZIZZXYI": -0.0016198370156129582, "YYZZIZZYYI": 0.0010404826273714902, "XYIZZZZXYI": -0.04270951779188771, "XXIIZIZYYI": -0.005323072473018383, "XYZZZZZXYI": -0.005918980791196091, "XYIIZZZXYI": 0.0028716583214541706, "YXIZZZZXYI": 0.04587182982988765, "XYIZZIZXYI": -0.004035600502195267, "YYIZZZZXXZ": 0.0017294790014551948, "XYIZZZZYXZ": 0.005357732323145543, "ZYZZIZYYYI": -0.001247023632230544, "ZXIZZZYXYI": 0.001247023632230544, "IYZZIZZYXZ": 0.003314428317946413, "ZYZZIZXYXI": -0.0012470267673724688, "IXIZZZZXXZ": -0.003314428317946413, "ZXIZZZXXXI": 0.0012470267673724688, "XZZIIIZXXI": -0.0001710980768301352, "YZZZIZZYXI": 0.0001710980768301352, "YZZIIIZXYI": -0.0001710980768301352, "XZZZIZZYYI": -0.0001710980768301352, "ZZZIIIYXYI": -0.011767712432197278, "IIIZZZYXYI": 0.011767712432197278, "IZZIIIZXXZ": -0.014434419296921002, "ZZZIIIXXXI": -0.011767698778582459, "ZIIZZZZXXZ": 0.014434419296921002, "IIIZZZXXXI": 0.011767698778582459, "ZXYIZIIXYZ": 0.0033627525441585985, "IYXIZIIXYZ": 0.0033627525441585985, "ZXXIZIIXXZ": 0.0033627525441585985, "IYYIZIIXXZ": -0.0033627525441585985, "IZXIIIIYYZ": 0.0005053446912474659, "IIYZIZIXYZ": -0.0005053446912474659, "IIXZIZIXXZ": -0.0005053446912474659, "IZYIIIIYXZ": -0.0005053446912474659, "XZIYIZZYXI": -0.0069685098833987425, "YIIXIZZYXI": -0.0069685098833987425, "YZIYIZZYYI": -0.0069685098833987425, "XIIXIZZYYI": 0.0069685098833987425, "ZZIYIZYYYI": 0.000727103549673233, "IZZXZZYXYI": 0.000727103549673233, "IZIYIZZYXZ": -0.017174364175953093, "ZZIYIZXYXI": 0.0007271197950270286, "ZZZXZZZXXZ": -0.017174364175953093, "IZZXZZXXXI": 0.0007271197950270286, "YXZYZZZXXI": 0.0006218626809845637, "YYZYZIZYXI": 0.0006218626809845637, "XXZYZZZXYI": -0.0006218626809845637, "XYZYZIZYYI": -0.0006218626809845637, "IIXXIIIYYZ": -0.014023611932223993, "IIYYIIIYYZ": -0.014023611932223993, "IIYXIIIYXZ": 0.014023611932223993, "IIXYIIIYXZ": -0.014023611932223993, "ZXZZYIYYYI": -0.0008617979837367493, "IYZZXIYYYI": -0.0008617979837367493, "IXZZYIZYXZ": 0.0024136219780928098, "ZXZZYIXYXI": -0.0008618002667993651, "ZYZZXIZYXZ": 0.0024136219780928098, "IYZZXIXYXI": -0.0008618002667993651, "XXZZYIZYXI": -0.00021175546627937744, "YXIZYIZXXI": 0.00021175546627937744, "XXIZYIZXYI": -0.00021175546627937744, "YXZZYIZYYI": -0.00021175546627937744, "IZIZXIYXYI": 0.007078805777596769, "IIIIYZYYYI": 0.007078805777596769, "ZIIIYZZYXZ": 0.011030867895235181, "IIIIYZXYXI": 0.007078795343423379, "ZZIZXIZXXZ": 0.011030867895235181, "IZIZXIXXXI": 0.007078795343423379, "IIZXXIYXYI": -0.011729648031144718, "IIZYYIYXYI": -0.011729648031144718, "ZIZYYIZXXZ": 0.0007270924545152415, "IIZYYIXXXI": -0.0117296487189119, "ZIZXXIZXXZ": 0.0007270924545152415, "IIZXXIXXXI": -0.0117296487189119, "YIIIZXZYXI": 0.00560634614265605, "XZIIZYZYXI": 0.00560634614265605, "YZIIZYZYYI": 0.00560634614265605, "XIIIZXZYYI": -0.00560634614265605, "ZZIIZYYYYI": -0.008500365509748302, "IZZIIXYXYI": -0.008500365509748302, "IZIIZYZYXZ": 0.004173836916676734, "ZZIIZYXYXI": -0.00850036945781419, "ZZZIIXZXXZ": 0.004173836916676734, "IZZIIXXXXI": -0.00850036945781419, "YXZIIYZXXI": 0.004658539853612613, "YYZZIYZYXI": 0.004658539853612613, "XXZIIYZXYI": -0.004658539853612613, "XYZZIYZYYI": -0.004658539853612613, "IIXZZXIYYZ": 0.011704287187748293, "IIYZZYIYYZ": 0.011704287187748293, "IIYZZXIYXZ": -0.011704287187748293, "IIXZZYIYXZ": 0.011704287187748293, "YYIYIYZXXI": 0.004756790815567912, "YYIXIXZXXI": 0.004756790815567912, "XYIYIYZXYI": -0.004756790815567912, "XYIXIXZXYI": -0.004756790815567912, "IIZIXXYXYI": -0.004923473006099586, "IIZIYYYXYI": -0.004923473006099586, "ZIZIXXZXXZ": -0.019251820904979837, "IIZIXXXXXI": -0.004923454795667193, "ZIZIYYZXXZ": -0.019251820904979837, "IIZIYYXXXI": -0.004923454795667193, "YYZZZZXYYZ": -0.0011665991610442, "YYIZZZXXXZ": 0.0011665991610442, "ZYIZIZIXYZ": -0.0033144294975164367, "ZXZZZZIYYZ": -0.0033144294975164367, "ZZIIIIIYYZ": -0.014434408165764407, "IIZZZZIYYZ": 0.014434408165764407, "ZZZYIZIXYZ": 0.017174364863733207, "IZIXZZIYYZ": -0.017174364863733207, "ZXIZYIIXYZ": -0.0024136227932747443, "IYIZXIIXYZ": -0.0024136227932747443, "IZZZXIIYYZ": 0.011030861199347283, "IIZIYZIXYZ": -0.011030861199347283, "IIIXXIIYYZ": 0.000727103549673233, "IIIYYIIYYZ": 0.000727103549673233, "ZZZIZYIXYZ": -0.004173844957234917, "IZIIIXIYYZ": 0.004173844957234917, "IIIIXXIYYZ": -0.019251816247840246, "IIIIYYIYYZ": -0.019251816247840246, "IIIIIIIZXI": -0.05791287308382641, "IIZIIIIZXI": -0.2211665618800297, "ZIIIZIIIXI": -0.01031059169049368, "IZZZIZIIXI": -0.011074296933110734, "IIZZIIIZXI": -0.030100938424046066, "IIZIZIIZXI": -0.010736002999730534, "IIZIIZIZXI": -0.023614562486524108, "ZZZIIIIZXI": 0.054260020689881165, "IIIIIIXIXZ": 0.007569864851646228, "ZIIIIIZIXI": -0.02474499269588005, "ZIZIIIXZXZ": -0.00830667582686961, "IIZIIIZZXI": -0.017814816634679136, "IIIIIIIIXZ": -0.05791287308382641, "IIZIIIIIXZ": -0.2211665618800297, "ZIIIZIIZXZ": -0.01031059169049368, "IZZZIZIZXZ": -0.011074296933110734, "IIZZIIIIXZ": -0.030100938424046066, "IIZIZIIIXZ": -0.010736002999730534, "IIZIIZIIXZ": -0.023614562486524108, "ZZZIIIIIXZ": 0.054260020689881165, "IIIIIIXZXI": 0.008306716084495907, "ZIIIIIZZXZ": -0.024744991998887213, "ZIZIIIXIXI": -0.0075698245940199315, "IIZIIIZIXZ": -0.0178148159376863, "IIZIIIIZXZ": -0.018426482046486795, "ZIZIIIIIXZ": -0.054431118766711306, "IIZIIIIIXI": -0.018426482046486795, "ZIZIIIIZXI": -0.054431118766711306, "ZXIZZZIZXI": 3.465985012716039e-05, "IXIIZIIIXI": 3.465985012716039e-05, "ZXIZZZIIXZ": 3.465985012716039e-05, "IXIIZIIZXZ": 3.465985012716039e-05, "ZXZXZIIIXI": 0.0006218626809845637, "IYZYZIIIXI": -0.0006218626809845637, "ZXZXZIIZXZ": 0.0006218626809845637, "IYZYZIIZXZ": -0.0006218626809845637, "IZIXIIIZXI": 0.016861566711228272, "IIIXIZIIXI": -0.016861566711228272, "IZIXIIIIXZ": 0.016861566711228272, "IIIXIZIZXZ": -0.016861566711228272, "ZZIIXZIIXI": 0.01933755387737518, "IZZIXZIZXI": -0.01933755387737518, "ZZIIXZIZXZ": 0.01933755387737518, "IZZIXZIIXZ": -0.01933755387737518, "IYZZIYIIXI": 0.0005401360227829401, "ZXZZIXIIXI": -0.0005401360227829401, "IYZZIYIZXZ": 0.0005401360227829401, "ZXZZIXIZXZ": -0.0005401360227829401, "IZIZZXIZXI": 0.015252043919250991, "IIIIZXIIXI": -0.015252043919250991, "IZIZZXIIXZ": 0.015252043919250991, "IIIIZXIZXZ": -0.015252043919250991, "IIZXZXIZXI": -0.007527236823776763, "IIZYZYIZXI": -0.007527236823776763, "IIZXZXIIXZ": -0.007527236823776763, "IIZYZYIIXZ": -0.007527236823776763, "IIIIIIYIYZ": -0.0007368512328499879, "ZIZIIIYIYI": 0.0007368512328499879, "YYZZZZIYZY": -0.12506426575287274, "XYIZIZIXZY": 0.0023629620252464266, "YXZIZIIXZY": 0.001739384630172086, "YYIZZZIYZY": -0.013952915826349091, "YYZIZZIYZY": -0.0034118780749398973, "YYZZIZIYZY": -0.0010997962401184532, "YYZZZIIYZY": -0.003228125052947114, "XXZZZZIYZY": -0.10408986082347657, "YYIZZZXXZX": -0.005344716577926903, "XYIZZZZXZY": 0.006942734660511004, "XYZZZZXYZX": 0.007679959507046284, "YYZZZZZYZY": -0.005549034861750138, "YYZZZZIXIX": -0.0033909458370182744, "XYZZZZIYIX": -0.008168668890507809, "YYZZZZIYIY": -0.008168668890507809, "XYZZZZIXIY": 0.0033909458370182744, "XYZZIZIYZX": -0.0010997962401184532, "XYIZZZIYZX": -0.013952915826349091, "YYIZIZIXZX": -0.0023629620252464266, "XYZZZZIYZX": -0.12506426575287274, "XXZIZIIXZX": 0.001739384630172086, "XYZIZZIYZX": -0.0034118780749398973, "YXZZZZIYZX": 0.10408986082347657, "XYZZZIIYZX": -0.003228125052947114, "YYZZZZXYZY": 0.005344704761875175, "XYZZZZZYZX": -0.005549032652816032, "XYIZZZXXZY": 0.007679971323098012, "YYIZZZZXZX": -0.006942732451576898, "ZYIZIZIXZY": 0.004579772206362748, "IYIZIZYXZX": 0.005798144571802181, "ZXZZZZIYZY": 0.004579772206362748, "IXZZZZYYZX": 0.005798144571802181, "IYIZIZXXZY": -0.005798140239760419, "IXZZZZXYZY": -0.005798140239760419, "XZIIIIIYZY": 0.009010373683384285, "YZIZIZIXZY": 0.009010373683384285, "YZIIIIIYZX": -0.009010373683384285, "XZIZIZIXZX": 0.009010373683384285, "ZZIIIIIYZY": -0.0024988335970219855, "IZIIIIYYZX": 0.024801858951231492, "IIZZZZIYZY": 0.0024988335970219855, "ZIZZZZYYZX": -0.024801858951231492, "IZIIIIXYZY": -0.024801861314884904, "ZIZZZZXYZY": 0.024801861314884904, "IXXIZIZYIY": -0.00811125152740624, "ZYYIZIZYIY": 0.00811125152740624, "IXYIZIZYIX": 0.00811125152740624, "ZYXIZIZYIX": 0.00811125152740624, "ZZYIIIZXIY": -0.014864979068631537, "ZIXZIZZYIY": 0.014864979068631537, "ZIYZIZZYIX": -0.014864979068631537, "ZZXIIIZXIX": -0.014864979068631537, "XZZYIZIXZY": -0.00560634614265605, "YIZXIZIXZY": -0.00560634614265605, "YZZYIZIXZX": 0.00560634614265605, "XIZXIZIXZX": -0.00560634614265605, "ZZZYIZIXZY": -0.004173826746802859, "IZZYIZYXZX": -0.019251820195901322, "IZIXZZIYZY": 0.004173826746802859, "ZZIXZZYYZX": 0.019251820195901322, "IZZYIZXXZY": 0.019251816247840246, "ZZIXZZXYZY": -0.019251816247840246, "YXIYZZIYZY": -0.0005401360227829401, "YYIYZIIXZY": 0.0005401360227829401, "XXIYZZIYZX": -0.0005401360227829401, "XYIYZIIXZX": 0.0005401360227829401, "ZIYXIIZXIY": 0.011704287187748297, "ZIXYIIZXIY": -0.011704287187748297, "ZIXXIIZXIX": 0.011704287187748297, "ZIYYIIZXIX": 0.011704287187748297, "ZXIZYIIXZY": 0.0034628812860270685, "IXIZYIYXZX": 0.004449234632666852, "IYIZXIIXZY": 0.0034628812860270685, "ZYIZXIYXZX": 0.004449234632666852, "IXIZYIXXZY": -0.004449231357100774, "ZYIZXIXXZY": -0.004449231357100774, "XXIZYIIXZY": 0.0018818245161540497, "YXZZYIIYZY": 0.0018818245161540497, "XXZZYIIYZX": 0.0018818245161540497, "YXIZYIIXZX": -0.0018818245161540497, "IZZZXIIYZY": 0.008863404258181577, "ZZZZXIYYZX": -0.010131492426951287, "IIZIYZIXZY": -0.008863404258181577, "ZIZIYZYXZX": 0.010131492426951287, "ZIZIYZXXZY": -0.01013150081090401, "ZZZZXIXYZY": 0.01013150081090401, "IIIXXIIYZY": -0.008500370166892705, "ZIIXXIYYZX": 0.004923464965541068, "IIIYYIIYZY": -0.008500370166892705, "ZIIYYIYYZX": 0.004923464965541068, "ZIIYYIXYZY": -0.004923473006099586, "ZIIXXIXYZY": -0.004923473006099586, "YIZIZXIXZY": 0.014526685537012482, "XZZIZYIXZY": 0.014526685537012482, "YZZIZYIXZX": -0.014526685537012482, "XIZIZXIXZX": 0.014526685537012482, "ZZZIZYIXZY": 0.015430242746656202, "IZZIZYYXZX": 0.009982126053871956, "IZIIIXIYZY": -0.015430242746656202, "ZZIIIXYYZX": -0.009982126053871956, "IZZIZYXXZY": -0.00998211145829091, "ZZIIIXXYZY": 0.00998211145829091, "YXIIIYIYZY": -0.0016731487702620015, "YYIZIYIXZY": 0.0016731487702620015, "XXIIIYIYZX": -0.0016731487702620015, "XYIZIYIXZX": 0.0016731487702620015, "ZIYZZXZXIY": -0.03608182742161506, "ZIXZZYZXIY": 0.03608182742161506, "ZIXZZXZXIX": -0.03608182742161506, "ZIYZZYZXIX": -0.03608182742161506, "YYZYIYIYZY": 0.002306121500740073, "YYZXIXIYZY": 0.002306121500740073, "XYZYIYIYZX": 0.002306121500740073, "XYZXIXIYZX": 0.002306121500740073, "IIIIXXIYZY": 0.009982077181784977, "ZIIIXXYYZX": 0.036236655197248537, "IIIIYYIYZY": 0.009982077181784977, "ZIIIYYYYZX": 0.036236655197248537, "ZIIIXXXYZY": -0.036236645755114386, "ZIIIYYXYZY": -0.036236645755114386, "XYIZZZYXZX": -0.0023352547451721524, "XYZZZZYYZY": 0.0023352547451721524, "IYZZIZZYZX": -0.004579777690866971, "IXIZZZZXZX": 0.004579777690866971, "IZZIIIZXZX": -0.0024988101367657304, "ZIIZZZZXZX": 0.0024988101367657304, "IZIYIZZYZX": 0.0041738449572349175, "ZZZXZZZXZX": 0.0041738449572349175, "IXZZYIZYZX": -0.003462885494588267, "ZYZZXIZYZX": -0.003462885494588267, "ZIIIYZZYZX": 0.00886339467472672, "ZZIZXIZXZX": 0.00886339467472672, "ZIZYYIZXZX": -0.008500365509748302, "ZIZXXIZXZX": -0.008500365509748302, "IZIIZYZYZX": -0.015430252188813474, "ZZZIIXZXZX": -0.015430252188813474, "ZIZIXXZXZX": 0.00998211145829091, "ZIZIYYZXZX": 0.00998211145829091, "IIIIIIZZIX": -0.06841162871445919, "ZIIIIIZIIX": -0.02988890097022759, "IIIIIIYIZY": -0.010397857317417143, "ZIIIIIIIZX": -0.029126574438549335, "ZIZIIIYZZY": -0.005540563000191955, "IIZIIIIZZX": -0.01984499465117949, "ZIIIZIZIZX": -0.018995063792224952, "ZIZIIIZIZX": -0.06469587851741977, "IIZIZIZZZX": -0.017346179273546855, "ZIIIIIZIZX": -0.2853486154987669, "ZZIZIZZZZX": -0.02413516830912108, "ZIIZIIZIZX": -0.02236166414645082, "IZIIIIZIZX": 0.0774220023978435, "ZIIIIZZIZX": -0.035773153993525306, "IIIIIIZIZX": -0.06841162871445919, "ZIIIIIZZZX": -0.02988890097022759, "IIIIIIYZIY": 0.005540609322733901, "ZIIIIIIZIX": -0.02912655936224015, "ZIZIIIYIIY": 0.01039790363995909, "IIZIIIIIIX": -0.019844979574870306, "ZIIIZIZZIX": -0.018995063792224952, "ZIZIIIZZIX": -0.06469587851741977, "IIZIZIZIIX": -0.017346179273546855, "ZIIIIIZZIX": -0.2853486154987669, "ZZIZIZZIIX": -0.02413516830912108, "ZIIZIIZZIX": -0.02236166414645082, "IZIIIIZZIX": 0.0774220023978435, "ZIIIIZZZIX": -0.035773153993525306, "IXZZZZZIZX": -0.0016515612068461892, "ZXZIZIZZZX": -0.0016515612068461892, "IXZZZZZZIX": -0.0016515612068461892, "ZXZIZIZIIX": -0.0016515612068461892, "IXIXZIZZZX": 0.004658539853612613, "ZYIYZIZZZX": -0.004658539853612613, "IXIXZIZIIX": 0.004658539853612613, "ZYIYZIZIIX": -0.004658539853612613, "ZZZXIIZIZX": 0.015252043919250991, "ZIZXIZZZZX": -0.015252043919250991, "ZZZXIIZZIX": 0.015252043919250991, "ZIZXIZZIIX": -0.015252043919250991, "ZZIIXZZIZX": -0.019261279543173554, "IZZIXZZZZX": 0.019261279543173554, "ZZIIXZZZIX": -0.019261279543173554, "IZZIXZZIIX": 0.019261279543173554, "IXIZIXZZZX": -0.0016731487702620015, "ZYIZIYZZZX": 0.0016731487702620015, "IXIZIXZIIX": -0.0016731487702620015, "ZYIZIYZIIX": 0.0016731487702620015, "ZZZZZXZIZX": 0.025510064011573724, "ZIZIZXZZZX": -0.025510064011573724, "ZZZZZXZZIX": 0.025510064011573724, "ZIZIZXZIIX": -0.025510064011573724, "ZIIXZXZIZX": 0.005188080440037311, "ZIIYZYZIZX": 0.005188080440037311, "ZIIXZXZZIX": 0.005188080440037311, "ZIIYZYZZIX": 0.005188080440037311, "IIIIIIXZIX": 0.015938466640158192, "ZIZIIIXZZX": -0.015938466640158192, "IIZIIIYZXY": 0.010449709473743922, "ZIZIIIIZXX": 0.003167361220861879, "ZIIIIIYIXY": 0.00030173895764793043, "IIIIIIIIXX": -0.0007287445313716672, "ZIZIZIZZXX": -0.0017561216696937853, "IIIIZIZIXX": 0.0034451001404465467, "ZIZIIIZZXX": 0.118114157186011, "ZZZZIZZIXX": -0.01476126721108035, "ZIIIIIZZXX": 0.022322408916592942, "ZIZZIIZZXX": 0.02616020811140184, "IZZIIIZZXX": -0.031770675188818064, "ZIZIIZZZXX": -0.0012689361658250304, "IIZIIIZZYY": 0.026164329046162005, "ZIZIIIZIYY": 0.0004907767081706342, "IIZIIIYZYX": 0.00030174126434321654, "ZIZIIIIZYY": 0.003167351050988004, "ZIIIIIYIYX": 0.010449711780439207, "IIIIIIIIYY": -0.0007287547012455425, "ZIZIZIZZYY": -0.0017561216696937853, "IIIIZIZIYY": 0.0034451001404465467, "ZIZIIIZZYY": 0.118114157186011, "ZZZZIZZIYY": -0.01476126721108035, "ZIIIIIZZYY": 0.022322408916592942, "ZIZZIIZZYY": 0.02616020811140184, "IZZIIIZZYY": -0.031770675188818064, "ZIZIIZZZYY": -0.0012689361658250304, "IIZIIIZZXX": 0.026164329046162005, "ZIZIIIZIXX": 0.0004907767081706342, "IXIZZZZZXX": -0.005070148182503577, "ZXIIZIZIXX": -0.005070148182503577, "IXIZZZZZYY": -0.005070148182503577, "ZXIIZIZIYY": -0.005070148182503577, "IXZXZIZIXX": 0.004756790815567912, "ZYZYZIZIXX": -0.004756790815567912, "IXZXZIZIYY": 0.004756790815567912, "ZYZYZIZIYY": -0.004756790815567912, "ZZIXIIZZXX": -0.007527236823776763, "ZIIXIZZIXX": 0.007527236823776763, "ZZIXIIZZYY": -0.007527236823776763, "ZIIXIZZIYY": 0.007527236823776763, "ZZZIXZZZXX": 0.0189500779795171, "IZIIXZZIXX": -0.0189500779795171, "ZZZIXZZZYY": 0.0189500779795171, "IZIIXZZIYY": -0.0189500779795171, "IXZZIXZIXX": 0.002306121500740073, "ZYZZIYZIXX": -0.002306121500740073, "IXZZIXZIYY": 0.002306121500740073, "ZYZZIYZIYY": -0.002306121500740073, "ZZIZZXZZXX": 0.005188080440037311, "ZIIIZXZIXX": -0.005188080440037311, "ZZIZZXZZYY": 0.005188080440037311, "ZIIIZXZIYY": -0.005188080440037311, "ZIZXZXZZXX": 0.030954328800402883, "ZIZYZYZZXX": 0.030954328800402883, "ZIZXZXZZYY": 0.030954328800402883, "ZIZYZYZZYY": 0.030954328800402883, "IIZIIIXZYY": -0.010751450738091943, "ZIIIIIXIXX": 0.010751450738091943, "YYIZZZIXYY": -0.005610284205286519, "XYIZZZIYYY": 0.005610284205286519, "YYIZZZIYYX": -0.005198675876395554, "XYIZZZIXYX": -0.005198675876395554, "YYIZZZIXXX": -0.00041160832889096323, "XYIZZZIYXX": 0.00041160832889096323}], "expressible": {"uccs": ["1011011011", "1011010101", "0110111011", "0110110101", "0111010111", "1010111001", "0111011001", "1010110111", "0111100101", "0110110110", "0111100110", "0111101011", "1011010110", "0101110111", "0111011010", "1011100111", "1011101010", "0011111101", "1110010011", "0011111110", "1111000011", "1001111011"], "uccsd": "full", "uccsdt": "full", "excite3": ["0111101011", "1011010110", "0101110111", "0111011010", "1011100111", "1011101010", "0011110101", "0110110011", "0011111101", "1110010011", "0011111110", "1111000011", "1001111011"], "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["ZIZIZIIIZIZIZZ", "IIZIIIIIIZIIII", "ZIIIZIIZIIIZII", "ZZZZZZZIIIIIII"], "taperqubits": [0, 4, 2, 7], "tapersector": [-1, 1, 1, -1], "stabilizers": ["IIIIIIIIIIIIIX", "IIIIIIIIIXIIII", "IIIIIIIIIIIXII", "IIIIIIXIIIIIII"], "hf_energy": -84.20105959631229}

==> anc/model_data/model_data_HF_STO-3G_SINGLET.json <==
{"ham": {"IIIIIIII": -65.19806590288756, "ZIIIIIII": 1.2109571898963662, "IZIIIIII": 3.9490960549073173, "ZZIIIIII": 0.3156150082320215, "IIZIIIII": 3.9490960549073155, "ZIZIIIII": 0.3156150082320215, "IZZIIIII": 0.8630877006840599, "IIIZIIII": 1.7139117196763096, "ZIIZIIII": 0.11987989938581699, "IZIZIIII": 0.3582500280496781, "IIZZIIII": 0.3582500280496781, "ZZZZIIII": -0.28265751634236563, "IIIIZIII": 2.334461073117958, "ZIIIZIII": 0.14452128347529156, "IZIIZIII": 0.3951602854935482, "IIZIZIII": 0.3951602854935482, "ZZZIZIII": -0.23911254219350656, "IIIZZIII": 0.14723738827380156, "ZZIZZIII": -0.6246084572511991, "ZIZZZIII": -0.6246084572511991, "IZZZZIII": -0.21347879857623467, "ZZZZZIII": -16.178465152635294, "IIIIIZII": 1.2109571898963658, "ZIIIIZII": 0.1769860411356858, "IZIIIZII": 0.3156150082320215, "IIZIIZII": 0.3156150082320215, "IIIZIZII": 0.16691214407349803, "IIIIZZII": 0.16835236310025334, "ZZZZZZII": -0.21959832131270368, "IIIIIIZI": 1.7139117196763094, "ZIIIIIZI": 0.16691214407349803, "IZIIIIZI": 0.3582500280496781, "IIZIIIZI": 0.3582500280496781, "IIIZIIZI": 0.1866419600553405, "IIIIZIZI": 0.1858379148583697, "ZZZZZIZI": -0.2445501857699682, "IIIIIZZI": 0.11987989938581699, "IZZIIZZI": -0.28265751634236563, "IIIIIIIZ": 2.334461073117959, "ZIIIIIIZ": 0.16835236310025334, "IZIIIIIZ": 0.3951602854935482, "IIZIIIIZ": 0.3951602854935482, "IIIZIIIZ": 0.1858379148583697, "IIIIZIIZ": 0.21458307935557125, "ZZZZZIIZ": -0.30171978779727315, "IIIIIZIZ": 0.14452128347529156, "IZZIIZIZ": -0.23911254219350656, "IIIIIIZZ": 0.14723738827380156, "IZZIIIZZ": -0.21347879857623467, "IZIIIZZZ": -0.6246084572511991, "IIZIIZZZ": -0.6246084572511991, "IZZIIZZZ": -16.178465152635294, "ZZZIIZZZ": -0.21959832131270368, "IZZZIZZZ": -0.2445501857699682, "IZZIZZZZ": -0.30171978779727315, "ZIIZZZZZ": 1.3407333347666144, "XIIIIIII": 0.05437482549431816, "XZIIIIII": 0.004633854930125676, "XIZIIIII": 0.004633854930125676, "XIIZIIII": 0.0022073494446281155, "XZZZIIII": -0.0010500176539929875, "XIIIZIII": -0.0010500176539929875, "XZZIZIII": 0.0022073494446281155, "XZIZZIII": 0.004633854930125676, "XIZZZIII": 0.004633854930125676, "XZZZZIII": 0.05437482549431816, "XIIIIZII": -0.0023296307112804946, "XZZZZZII": -0.0023296307112804946, "XIIIIIZI": 0.0027274074111326035, "XZZZZIZI": 0.0027274074111326035, "XIIIIIIZ": 0.00023689163966711686, "XZZZZIIZ": 0.00023689163966711686, "XZZIIZZZ": -0.038655853881214175, "XIIZZZZZ": -0.038655853881214175, "ZXIIIZII": 0.0073969529076285115, "IXZZZZII": 0.0073969529076285115, "ZXZIIIZZ": 0.0073969529076285115, "IXIZZIZZ": 0.0073969529076285115, "XXIIIZII": 0.0024915058510076617, "YYIIIZII": 0.0024915058510076617, "XXZIIIZZ": 0.0024915058510076617, "YYZIIIZZ": 0.0024915058510076617, "ZIXIIZII": 0.0073969529076285115, "IZXZZZII": 0.0073969529076285115, "ZZXIIIZZ": 0.0073969529076285115, "IIXZZIZZ": 0.0073969529076285115, "XIXIIZII": 0.0024915058510076617, "YIYIIZII": 0.0024915058510076617, "XZXIIIZZ": 0.0024915058510076617, "YZYIIIZZ": 0.0024915058510076617, "IXXIIIII": 0.02688518504911921, "IYYIIIII": 0.02688518504911921, "IIIXIIII": 0.0009603629602454066, "ZZIXIIII": 0.004807201153765732, "ZIZXIIII": 0.004807201153765732, "IZZXIIII": 0.005230587666739637, "ZZZXIIII": 0.04063554150889964, "IIIXZIII": 0.04063554150889964, "ZIIXZIII": 0.005230587666739637, "IZIXZIII": 0.004807201153765732, "IIZXZIII": 0.004807201153765732, "ZZZXZIII": 0.0009603629602454066, "ZZZXIZII": 0.0036821498071205358, "IIIXZZII": 0.0036821498071205358, "ZZZXIIZI": -0.0011680550970025226, "IIIXZIZI": -0.0011680550970025226, "ZZZXIIIZ": 0.0029379285166579176, "IIIXZIIZ": 0.0029379285166579176, "ZIIXIZZZ": -0.03720364024181427, "IZZXZZZZ": -0.03720364024181427, "XZIXIIII": 0.09921354017377612, "XIZXIIII": 0.09921354017377612, "XZZXIIII": 0.48359198680925836, "YZIYIIII": 0.09921354017377612, "YIZYIIII": 0.09921354017377612, "YZZYIIII": 0.48359198680925836, "XIIXZIII": 0.09028357654596227, "XZZXZIII": 0.03191846899678021, "YIIYZIII": 0.09028357654596227, "YZZYZIII": 0.03191846899678021, "XZZXIZII": 0.004181458104429582, "YZZYIZII": 0.004181458104429582, "XZZXIIZI": 0.02937530569827464, "YZZYIIZI": 0.02937530569827464, "XZZXIIIZ": 0.0451395166043391, "YZZYIIIZ": 0.0451395166043391, "XIIXIZZZ": -0.09262949743723169, "YIIYIZZZ": -0.09262949743723169, "IXZXIZII": 0.0026393868311887603, "IYZYIZII": 0.0026393868311887603, "IXIXIIZZ": 0.0026393868311887603, "IYIYIIZZ": 0.0026393868311887603, "IZXXIZII": 0.0026393868311887603, "IZYYIZII": 0.0026393868311887603, "IIXXIIZZ": 0.0026393868311887603, "IIYYIIZZ": 0.0026393868311887603, "IIIIXIII": -0.16830208354320664, "ZIIIXIII": -0.006389763334566436, "IZIIXIII": -0.017116579319930877, "IIZIXIII": -0.017116579319930877, "ZZZIXIII": -0.007825292349529842, "IIIZXIII": -0.007825292349529842, "ZZIZXIII": -0.017116579319930877, "ZIZZXIII": -0.017116579319930877, "IZZZXIII": -0.006389763334566436, "ZZZZXIII": -0.16830208354320664, "IIIIXZII": -0.002264731766434954, "ZZZZXZII": -0.002264731766434954, "IIIIXIZI": -0.0026024507198914824, "ZZZZXIZI": -0.0026024507198914824, "IIIIXIIZ": -0.005124055261080411, "ZZZZXIIZ": -0.005124055261080411, "IZZIXZZZ": 0.1271716211766588, "ZIIZXZZZ": 0.1271716211766588, "XIIIXIII": 0.05027921664961526, "XZZIXIII": 0.03180225492979981, "XZIZXIII": 0.049595383852363714, "XIZZXIII": 0.049595383852363714, "XZZZXIII": 0.2602180019445848, "YIIIYIII": 0.05027921664961526, "YZZIYIII": 0.03180225492979981, "YZIZYIII": 0.049595383852363714, "YIZZYIII": 0.049595383852363714, "YZZZYIII": 0.2602180019445848, "XZZZXZII": 0.01620698344671354, "YZZZYZII": 0.01620698344671354, "XZZZXIZI": 0.008340723809858891, "YZZZYIZI": 0.008340723809858891, "XZZZXIIZ": 0.030279108406674308, "YZZZYIIZ": 0.030279108406674308, "XIIZXZZZ": -0.0565329132810857, "YIIZYZZZ": -0.0565329132810857, "IXZZXZII": -0.009826315961260072, "IYZZYZII": -0.009826315961260072, "IXIZXIZZ": -0.009826315961260072, "IYIZYIZZ": -0.009826315961260072, "IZXZXZII": -0.009826315961260072, "IZYZYZII": -0.009826315961260072, "IIXZXIZZ": -0.009826315961260072, "IIYZYIZZ": -0.009826315961260072, "IIIXXIII": 0.15971171485171776, "ZIIXXIII": -0.003156535144796068, "IZIXXIII": 0.02841109165855085, "IIZXXIII": 0.02841109165855085, "ZZZXXIII": 0.03049181750402146, "IIIYYIII": 0.15971171485171776, "ZIIYYIII": -0.003156535144796068, "IZIYYIII": 0.02841109165855085, "IIZYYIII": 0.02841109165855085, "ZZZYYIII": 0.03049181750402146, "IIIXXZII": -0.016504288410520113, "IIIYYZII": -0.016504288410520113, "IIIXXIZI": 0.010176962039761858, "IIIYYIZI": 0.010176962039761858, "IIIXXIIZ": 0.006887436100773434, "IIIYYIIZ": 0.006887436100773434, "IZZXXZZZ": -0.03567249009969249, "IZZYYZZZ": -0.03567249009969249, "XIIXXIII": 0.007810001853925104, "XZZXXIII": -0.007810001853925104, "YIIYXIII": 0.006647952512937002, "YZZYXIII": -0.006647952512937002, "XIIYYIII": 0.0011620493409881037, "XZZYYIII": -0.0011620493409881037, "IIIIIXII": 0.05437482549431816, "ZIIIIXII": -0.0023296307112804946, "IZIIIXII": 0.004633854930125676, "IIZIIXII": 0.004633854930125676, "IIIZIXII": 0.0027274074111326035, "IIIIZXII": 0.00023689163966711686, "ZZZZZXII": -0.038655853881214175, "IIIIIXZI": 0.0022073494446281155, "IZZIIXZI": -0.0010500176539929875, "IIIIIXIZ": -0.0010500176539929875, "IZZIIXIZ": 0.0022073494446281155, "IZIIIXZZ": 0.004633854930125676, "IIZIIXZZ": 0.004633854930125676, "IZZIIXZZ": 0.05437482549431816, "ZZZIIXZZ": -0.0023296307112804946, "IZZZIXZZ": 0.0027274074111326035, "IZZIZXZZ": 0.00023689163966711686, "ZIIZZXZZ": -0.038655853881214175, "XIIIIXII": 0.006119522736469046, "XZZZZXII": 0.006119522736469046, "XZZIIXZZ": 0.006119522736469046, "XIIZZXZZ": 0.006119522736469046, "ZXIIIXII": 0.0024915058510076617, "IXZZZXII": 0.0024915058510076617, "ZYIIIYII": 0.0024915058510076617, "IYZZZYII": 0.0024915058510076617, "XXIIIXII": 0.0077555835497546705, "YYIIIXII": 0.0077555835497546705, "YXIIIYII": -0.0077555835497546705, "XYIIIYII": 0.0077555835497546705, "ZIXIIXII": 0.0024915058510076617, "IZXZZXII": 0.0024915058510076617, "ZIYIIYII": 0.0024915058510076617, "IZYZZYII": 0.0024915058510076617, "XIXIIXII": 0.0077555835497546705, "YIYIIXII": 0.0077555835497546705, "YIXIIYII": -0.0077555835497546705, "XIYIIYII": 0.0077555835497546705, "ZZZXIXII": -0.0023459208912694008, "IIIXZXII": -0.0023459208912694008, "ZIIXIXZZ": -0.0023459208912694008, "IZZXZXZZ": -0.0023459208912694008, "XZZXIXII": 0.0015484378596191007, "YZZYIXII": 0.0015484378596191007, "XIIXIXZZ": 0.0015484378596191007, "YIIYIXZZ": 0.0015484378596191007, "IXZXIXII": -0.0041076070541466135, "IYZYIXII": -0.0041076070541466135, "IYZXIYII": -0.0041076070541466135, "IXZYIYII": 0.0041076070541466135, "IZXXIXII": -0.0041076070541466135, "IZYYIXII": -0.0041076070541466135, "IZYXIYII": -0.0041076070541466135, "IZXYIYII": 0.0041076070541466135, "IIIIXXII": -0.0062536966314704415, "ZZZZXXII": -0.0062536966314704415, "IZZIXXZZ": -0.0062536966314704415, "ZIIZXXZZ": -0.0062536966314704415, "XZZZXXII": -0.0041250315681314815, "YZZZYXII": -0.0041250315681314815, "XIIZXXZZ": -0.0041250315681314815, "YIIZYXZZ": -0.0041250315681314815, "IXZZXXII": -0.009924382363119398, "IYZZYXII": -0.009924382363119398, "IYZZXYII": -0.009924382363119398, "IXZZYYII": 0.009924382363119398, "IZXZXXII": -0.009924382363119398, "IZYZYXII": -0.009924382363119398, "IZYZXYII": -0.009924382363119398, "IZXZYYII": 0.009924382363119398, "IIIXXXII": 0.006204852952905509, "IIIYYXII": 0.006204852952905509, "IZZXXXZZ": 0.006204852952905509, "IZZYYXZZ": 0.006204852952905509, "IIIIIIXI": 0.0009603629602454066, "IZZIIIXI": 0.005230587666739637, "IZIIIZXI": 0.004807201153765732, "IIZIIZXI": 0.004807201153765732, "IZZIIZXI": 0.04063554150889964, "ZZZIIZXI": 0.0036821498071205358, "IZZZIZXI": -0.0011680550970025226, "IZZIZZXI": 0.0029379285166579176, "ZIIZZZXI": -0.03720364024181427, "IIIIIIXZ": 0.04063554150889964, "ZIIIIIXZ": 0.0036821498071205358, "IZIIIIXZ": 0.004807201153765732, "IIZIIIXZ": 0.004807201153765732, "IIIZIIXZ": -0.0011680550970025226, "IIIIZIXZ": 0.0029379285166579176, "ZZZZZIXZ": -0.03720364024181427, "IIIIIZXZ": 0.005230587666739637, "IZZIIZXZ": 0.0009603629602454066, "XZZIIZXI": -0.0023459208912694008, "XIIZZZXI": -0.0023459208912694008, "XIIIIIXZ": -0.0023459208912694008, "XZZZZIXZ": -0.0023459208912694008, "ZXZIIIXI": 0.0026393868311887603, "IXIZZIXI": 0.0026393868311887603, "ZYZIIIYI": 0.0026393868311887603, "IYIZZIYI": 0.0026393868311887603, "XXZIIIXI": -0.0041076070541466135, "YYZIIIXI": -0.0041076070541466135, "YXZIIIYI": 0.0041076070541466135, "XYZIIIYI": -0.0041076070541466135, "ZZXIIIXI": 0.0026393868311887603, "IIXZZIXI": 0.0026393868311887603, "ZZYIIIYI": 0.0026393868311887603, "IIYZZIYI": 0.0026393868311887603, "XZXIIIXI": -0.0041076070541466135, "YZYIIIXI": -0.0041076070541466135, "YZXIIIYI": 0.0041076070541466135, "XZYIIIYI": -0.0041076070541466135, "ZIIXIZXI": 0.0054376435764616204, "IZZXZZXI": 0.0054376435764616204, "ZZZXIIXZ": 0.0054376435764616204, "IIIXZIXZ": 0.0054376435764616204, "XIIXIZXI": -0.0005200579665044868, "YIIYIZXI": -0.0005200579665044868, "XZZXIIXZ": -0.0005200579665044868, "YZZYIIXZ": -0.0005200579665044868, "IXIXIIXI": 0.011274518225572164, "IYIYIIXI": 0.011274518225572164, "IYIXIIYI": 0.011274518225572164, "IXIYIIYI": -0.011274518225572164, "IIXXIIXI": 0.011274518225572164, "IIYYIIXI": 0.011274518225572164, "IIYXIIYI": 0.011274518225572164, "IIXYIIYI": -0.011274518225572164, "IZZIXZXI": -0.005180672595671039, "ZIIZXZXI": -0.005180672595671039, "IIIIXIXZ": -0.005180672595671039, "ZZZZXIXZ": -0.005180672595671039, "XIIZXZXI": 0.005042803611917407, "YIIZYZXI": 0.005042803611917407, "XZZZXIXZ": 0.005042803611917407, "YZZZYIXZ": 0.005042803611917407, "IXIZXIXI": -0.010006219260838703, "IYIZYIXI": -0.010006219260838703, "IYIZXIYI": -0.010006219260838703, "IXIZYIYI": 0.010006219260838703, "IIXZXIXI": -0.010006219260838703, "IIYZYIXI": -0.010006219260838703, "IIYZXIYI": -0.010006219260838703, "IIXZYIYI": 0.010006219260838703, "IZZXXZXI": -0.005222841629638359, "IZZYYZXI": -0.005222841629638359, "IIIXXIXZ": -0.005222841629638359, "IIIYYIXZ": -0.005222841629638359, "IZIIIXXI": 0.09921354017377612, "IIZIIXXI": 0.09921354017377612, "IZZIIXXI": 0.48359198680925813, "ZZZIIXXI": 0.004181458104429582, "IZZZIXXI": 0.02937530569827464, "IZZIZXXI": 0.0451395166043391, "ZIIZZXXI": -0.09262949743723169, "IZIIIYYI": 0.09921354017377612, "IIZIIYYI": 0.09921354017377612, "IZZIIYYI": 0.48359198680925813, "ZZZIIYYI": 0.004181458104429582, "IZZZIYYI": 0.02937530569827464, "IZZIZYYI": 0.0451395166043391, "ZIIZZYYI": -0.09262949743723169, "IIIIIXXZ": 0.09028357654596227, "IZZIIXXZ": 0.03191846899678021, "IIIIIYYZ": 0.09028357654596227, "IZZIIYYZ": 0.03191846899678021, "XZZIIXXI": 0.0015484378596191007, "XIIZZXXI": 0.0015484378596191007, "XZZIIYYI": 0.0015484378596191007, "XIIZZYYI": 0.0015484378596191007, "ZIIXIXXI": -0.0005200579665044868, "IZZXZXXI": -0.0005200579665044868, "ZIIXIYYI": -0.0005200579665044868, "IZZXZYYI": -0.0005200579665044868, "XIIXIXXI": 0.04703224468768104, "YIIYIXXI": 0.04703224468768104, "XIIXIYYI": 0.04703224468768104, "YIIYIYYI": 0.04703224468768104, "IZZIXXXI": -0.0016051489010195956, "ZIIZXXXI": -0.0016051489010195956, "IZZIXYYI": -0.0016051489010195956, "ZIIZXYYI": -0.0016051489010195956, "XIIZXXXI": 0.013347753265724053, "YIIZYXXI": 0.013347753265724053, "XIIZXYYI": 0.013347753265724053, "YIIZYYYI": 0.013347753265724053, "IZZXXXXI": 0.02346153111994092, "IZZYYXXI": 0.02346153111994092, "IZZXXYYI": 0.02346153111994092, "IZZYYYYI": 0.02346153111994092, "IIIIIIIX": -0.16830208354320658, "ZIIIIIIX": -0.002264731766434954, "IZIIIIIX": -0.017116579319930877, "IIZIIIIX": -0.017116579319930877, "IIIZIIIX": -0.0026024507198914824, "IIIIZIIX": -0.005124055261080411, "ZZZZZIIX": 0.1271716211766588, "IIIIIZIX": -0.006389763334566436, "IZZIIZIX": -0.007825292349529842, "IIIIIIZX": -0.007825292349529842, "IZZIIIZX": -0.006389763334566436, "IZIIIZZX": -0.017116579319930877, "IIZIIZZX": -0.017116579319930877, "IZZIIZZX": -0.16830208354320658, "ZZZIIZZX": -0.002264731766434954, "IZZZIZZX": -0.0026024507198914824, "IZZIZZZX": -0.005124055261080411, "ZIIZZZZX": 0.1271716211766588, "XIIIIIIX": -0.0062536966314704415, "XZZZZIIX": -0.0062536966314704415, "XZZIIZZX": -0.0062536966314704415, "XIIZZZZX": -0.0062536966314704415, "ZXZIIIZX": -0.009826315961260072, "IXIZZIZX": -0.009826315961260072, "ZYZIIIZY": -0.009826315961260072, "IYIZZIZY": -0.009826315961260072, "XXZIIIZX": -0.009924382363119398, "YYZIIIZX": -0.009924382363119398, "YXZIIIZY": 0.009924382363119398, "XYZIIIZY": -0.009924382363119398, "ZZXIIIZX": -0.009826315961260072, "IIXZZIZX": -0.009826315961260072, "ZZYIIIZY": -0.009826315961260072, "IIYZZIZY": -0.009826315961260072, "XZXIIIZX": -0.009924382363119398, "YZYIIIZX": -0.009924382363119398, "YZXIIIZY": 0.009924382363119398, "XZYIIIZY": -0.009924382363119398, "ZZZXIIIX": -0.005180672595671039, "IIIXZIIX": -0.005180672595671039, "ZIIXIZZX": -0.005180672595671039, "IZZXZZZX": -0.005180672595671039, "XZZXIIIX": -0.0016051489010195956, "YZZYIIIX": -0.0016051489010195956, "XIIXIZZX": -0.0016051489010195956, "YIIYIZZX": -0.0016051489010195956, "IXIXIIZX": -0.010006219260838702, "IYIYIIZX": -0.010006219260838702, "IYIXIIZY": -0.010006219260838702, "IXIYIIZY": 0.010006219260838702, "IIXXIIZX": -0.010006219260838702, "IIYYIIZX": -0.010006219260838702, "IIYXIIZY": -0.010006219260838702, "IIXYIIZY": 0.010006219260838702, "IIIIXIIX": 0.01906227145490747, "ZZZZXIIX": 0.01906227145490747, "IZZIXZZX": 0.01906227145490747, "ZIIZXZZX": 0.01906227145490747, "XZZZXIIX": -0.0012869092936601033, "YZZZYIIX": -0.0012869092936601033, "XIIZXZZX": -0.0012869092936601033, "YIIZYZZX": -0.0012869092936601033, "IXIZXIZX": 0.04569301635533742, "IYIZYIZX": 0.04569301635533742, "IYIZXIZY": 0.04569301635533742, "IXIZYIZY": -0.04569301635533742, "IIXZXIZX": 0.04569301635533742, "IIYZYIZX": 0.04569301635533742, "IIYZXIZY": 0.04569301635533742, "IIXZYIZY": -0.04569301635533742, "IIIXXIIX": -0.0019775655564125095, "IIIYYIIX": -0.0019775655564125095, "IZZXXZZX": -0.0019775655564125095, "IZZYYZZX": -0.0019775655564125095, "IIIIIXIX": 0.05027921664961526, "IZZIIXIX": 0.03180225492979981, "IZIIIXZX": 0.049595383852363714, "IIZIIXZX": 0.049595383852363714, "IZZIIXZX": 0.2602180019445848, "ZZZIIXZX": 0.01620698344671354, "IZZZIXZX": 0.008340723809858891, "IZZIZXZX": 0.030279108406674308, "ZIIZZXZX": -0.0565329132810857, "IIIIIYIY": 0.05027921664961526, "IZZIIYIY": 0.03180225492979981, "IZIIIYZY": 0.049595383852363714, "IIZIIYZY": 0.049595383852363714, "IZZIIYZY": 0.2602180019445848, "ZZZIIYZY": 0.01620698344671354, "IZZZIYZY": 0.008340723809858891, "IZZIZYZY": 0.030279108406674308, "ZIIZZYZY": -0.0565329132810857, "XZZIIXZX": -0.0041250315681314815, "XIIZZXZX": -0.0041250315681314815, "XZZIIYZY": -0.0041250315681314815, "XIIZZYZY": -0.0041250315681314815, "ZIIXIXZX": 0.005042803611917406, "IZZXZXZX": 0.005042803611917406, "ZIIXIYZY": 0.005042803611917406, "IZZXZYZY": 0.005042803611917406, "XIIXIXZX": 0.013347753265724053, "YIIYIXZX": 0.013347753265724053, "XIIXIYZY": 0.013347753265724053, "YIIYIYZY": 0.013347753265724053, "IZZIXXZX": -0.0012869092936601033, "ZIIZXXZX": -0.0012869092936601033, "IZZIXYZY": -0.0012869092936601033, "ZIIZXYZY": -0.0012869092936601033, "XIIZXXZX": 0.023831079624961754, "YIIZYXZX": 0.023831079624961754, "XIIZXYZY": 0.023831079624961754, "YIIZYYZY": 0.023831079624961754, "IZZXXXZX": -0.01322104760755884, "IZZYYXZX": -0.01322104760755884, "IZZXXYZY": -0.01322104760755884, "IZZYYYZY": -0.01322104760755884, "IIIIIIXX": 0.15971171485171776, "ZIIIIIXX": -0.016504288410520113, "IZIIIIXX": 0.02841109165855085, "IIZIIIXX": 0.02841109165855085, "IIIZIIXX": 0.010176962039761858, "IIIIZIXX": 0.006887436100773434, "ZZZZZIXX": -0.03567249009969249, "IIIIIZXX": -0.003156535144796068, "IZZIIZXX": 0.03049181750402146, "IIIIIIYY": 0.15971171485171776, "ZIIIIIYY": -0.016504288410520113, "IZIIIIYY": 0.02841109165855085, "IIZIIIYY": 0.02841109165855085, "IIIZIIYY": 0.010176962039761858, "IIIIZIYY": 0.006887436100773434, "ZZZZZIYY": -0.03567249009969249, "IIIIIZYY": -0.003156535144796068, "IZZIIZYY": 0.03049181750402146, "XIIIIIXX": 0.006204852952905509, "XZZZZIXX": 0.006204852952905509, "XIIIIIYY": 0.006204852952905509, "XZZZZIYY": 0.006204852952905509, "ZZZXIIXX": -0.0052228416296383594, "IIIXZIXX": -0.0052228416296383594, "ZZZXIIYY": -0.0052228416296383594, "IIIXZIYY": -0.0052228416296383594, "XZZXIIXX": 0.02346153111994092, "YZZYIIXX": 0.02346153111994092, "XZZXIIYY": 0.02346153111994092, "YZZYIIYY": 0.02346153111994092, "IIIIXIXX": -0.0019775655564125095, "ZZZZXIXX": -0.0019775655564125095, "IIIIXIYY": -0.0019775655564125095, "ZZZZXIYY": -0.0019775655564125095, "XZZZXIXX": -0.01322104760755884, "YZZZYIXX": -0.01322104760755884, "XZZZXIYY": -0.01322104760755884, "YZZZYIYY": -0.01322104760755884, "IIIXXIXX": 0.038600526584568196, "IIIYYIXX": 0.038600526584568196, "IIIXXIYY": 0.038600526584568196, "IIIYYIYY": 0.038600526584568196, "IIIIIXXX": 0.007810001853925104, "IZZIIXXX": -0.007810001853925104, "IIIIIYYX": 0.006647952512937002, "IZZIIYYX": -0.006647952512937002, "IIIIIXYY": 0.0011620493409881037, "IZZIIXYY": -0.0011620493409881037}, "ansatze": {"uccs": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": 0.49999999999999967, "YZZXIIII": -0.49999999999999967, "XZZYIIII": 0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967}, "uccsd": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": 0.49999999999999967, "YZZXIIII": -0.49999999999999967, "XZZYIIII": 0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": -0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": -0.12499999999999992, "YZZIIXZZ": -0.12499999999999992, "YIIZZXZZ": -0.12499999999999992, "XZZIIYZZ": -0.12499999999999992, "XIIZZYZZ": -0.12499999999999992, "YXIIIXII": -0.24999999999999983, "XYIIIXII": 0.24999999999999983, "XXIIIYII": -0.24999999999999983, "YYIIIYII": -0.24999999999999983, "YIXIIXII": -0.24999999999999983, "XIYIIXII": 0.24999999999999983, "XIXIIYII": -0.24999999999999983, "YIYIIYII": -0.24999999999999983, "YZZXIXII": 0.12499999999999992, "XZZYIXII": -0.12499999999999992, "XZZXIYII": 0.12499999999999992, "YZZYIYII": 0.12499999999999992, "YIIXIXZZ": 0.12499999999999992, "XIIYIXZZ": -0.12499999999999992, "XIIXIYZZ": 0.12499999999999992, "YIIYIYZZ": 0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": 0.12499999999999992, "XIIZYXZZ": -0.12499999999999992, "XIIZXYZZ": 0.12499999999999992, "YIIZYYZZ": 0.12499999999999992, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "YZZIIXXI": 0.12499999999999992, "YIIZZXXI": 0.12499999999999992, "XZZIIYXI": 0.12499999999999992, "XIIZZYXI": 0.12499999999999992, "XZZIIXYI": -0.12499999999999992, "XIIZZXYI": -0.12499999999999992, "YZZIIYYI": 0.12499999999999992, "YIIZZYYI": 0.12499999999999992, "YIIXIXXI": -0.12499999999999992, "XIIYIXXI": 0.12499999999999992, "XIIXIYXI": -0.12499999999999992, "YIIYIYXI": -0.12499999999999992, "XIIXIXYI": 0.12499999999999992, "YIIYIXYI": 0.12499999999999992, "YIIXIYYI": -0.12499999999999992, "XIIYIYYI": 0.12499999999999992, "YIIZXXXI": -0.12499999999999992, "XIIZYXXI": 0.12499999999999992, "XIIZXYXI": -0.12499999999999992, "YIIZYYXI": -0.12499999999999992, "XIIZXXYI": 0.12499999999999992, "YIIZYXYI": 0.12499999999999992, "YIIZXYYI": -0.12499999999999992, "XIIZYYYI": 0.12499999999999992, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": 0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": 0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": -0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": 0.12499999999999992, "YIIXIXZX": -0.12499999999999992, "XIIYIXZX": 0.12499999999999992, "XIIXIYZX": -0.12499999999999992, "YIIYIYZX": -0.12499999999999992, "XIIXIXZY": 0.12499999999999992, "YIIYIXZY": 0.12499999999999992, "YIIXIYZY": -0.12499999999999992, "XIIYIYZY": 0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992}, "uccsdt": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": 0.49999999999999967, "YZZXIIII": -0.49999999999999967, "XZZYIIII": 0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": 0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": -0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": -0.12499999999999992, "YZZIIXZZ": -0.12499999999999992, "YIIZZXZZ": -0.12499999999999992, "XZZIIYZZ": -0.12499999999999992, "XIIZZYZZ": -0.12499999999999992, "YXIIIXII": -0.24999999999999983, "XYIIIXII": 0.24999999999999983, "XXIIIYII": -0.24999999999999983, "YYIIIYII": -0.24999999999999983, "YIXIIXII": -0.24999999999999983, "XIYIIXII": 0.24999999999999983, "XIXIIYII": -0.24999999999999983, "YIYIIYII": -0.24999999999999983, "YZZXIXII": 0.12499999999999992, "XZZYIXII": -0.12499999999999992, "XZZXIYII": 0.12499999999999992, "YZZYIYII": 0.12499999999999992, "YIIXIXZZ": 0.12499999999999992, "XIIYIXZZ": -0.12499999999999992, "XIIXIYZZ": 0.12499999999999992, "YIIYIYZZ": 0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": 0.12499999999999992, "XIIZYXZZ": -0.12499999999999992, "XIIZXYZZ": 0.12499999999999992, "YIIZYYZZ": 0.12499999999999992, "IZZIIYXI": -0.49999999999999967, "IZZIIXYI": 0.49999999999999967, "YZZIIXXI": 0.12499999999999992, "YIIZZXXI": 0.12499999999999992, "XZZIIYXI": 0.12499999999999992, "XIIZZYXI": 0.12499999999999992, "XZZIIXYI": -0.12499999999999992, "XIIZZXYI": -0.12499999999999992, "YZZIIYYI": 0.12499999999999992, "YIIZZYYI": 0.12499999999999992, "YIIXIXXI": -0.12499999999999992, "XIIYIXXI": 0.12499999999999992, "XIIXIYXI": -0.12499999999999992, "YIIYIYXI": -0.12499999999999992, "XIIXIXYI": 0.12499999999999992, "YIIYIXYI": 0.12499999999999992, "YIIXIYYI": -0.12499999999999992, "XIIYIYYI": 0.12499999999999992, "YIIZXXXI": -0.12499999999999992, "XIIZYXXI": 0.12499999999999992, "XIIZXYXI": -0.12499999999999992, "YIIZYYXI": -0.12499999999999992, "XIIZXXYI": 0.12499999999999992, "YIIZYXYI": 0.12499999999999992, "YIIZXYYI": -0.12499999999999992, "XIIZYYYI": 0.12499999999999992, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": 0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": 0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": -0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": 0.12499999999999992, "YIIXIXZX": -0.12499999999999992, "XIIYIXZX": 0.12499999999999992, "XIIXIYZX": -0.12499999999999992, "YIIYIYZX": -0.12499999999999992, "XIIXIXZY": 0.12499999999999992, "YIIYIXZY": 0.12499999999999992, "YIIXIYZY": -0.12499999999999992, "XIIYIYZY": 0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992}, "excite2": {"YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724}, "excite3": {"YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724}, "excite4": {"YZZXIIII": 9.523881615737995e-05, "XZZYIIII": -9.523881615737995e-05, "YXIIIXII": 7.755353359907479e-05, "XYIIIXII": -7.755353359907479e-05, "XXIIIYII": 7.755353359907479e-05, "YYIIIYII": 7.755353359907479e-05, "YIXIIXII": 7.75535335990681e-05, "XIYIIXII": -7.75535335990681e-05, "XIXIIYII": 7.75535335990681e-05, "YIYIIYII": 7.75535335990681e-05, "IZZIIYXI": 9.523881615775496e-05, "IZZIIXYI": -9.523881615775496e-05, "YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724, "YIIZXXXI": 0.00011228886819587983, "XIIZYXXI": -0.00011228886819587983, "XIIZXYXI": 0.00011228886819587983, "YIIZYYXI": 0.00011228886819587983, "XIIZXXYI": -0.00011228886819587983, "YIIZYXYI": -0.00011228886819587983, "YIIZXYYI": 0.00011228886819587983, "XIIZYYYI": -0.00011228886819587983, "YIIXIXZX": 0.00011228886819587879, "XIIYIXZX": -0.00011228886819587879, "XIIXIYZX": 0.00011228886819587879, "YIIYIYZX": 0.00011228886819587879, "XIIXIXZY": -0.00011228886819587879, "YIIYIXZY": -0.00011228886819587879, "YIIXIYZY": 0.00011228886819587879, "XIIYIYZY": -0.00011228886819587879, "YIIZXXZX": 7.23374685411513e-05, "XIIZYXZX": -7.23374685411513e-05, "XIIZXYZX": 7.23374685411513e-05, "YIIZYYZX": 7.23374685411513e-05, "XIIZXXZY": -7.23374685411513e-05, "YIIZYXZY": -7.23374685411513e-05, "YIIZXYZY": 7.23374685411513e-05, "XIIZYYZY": -7.23374685411513e-05}, "excite5": {"YZZXIIII": 9.523881615737995e-05, "XZZYIIII": -9.523881615737995e-05, "YXIIIXII": 7.755353359907479e-05, "XYIIIXII": -7.755353359907479e-05, "XXIIIYII": 7.755353359907479e-05, "YYIIIYII": 7.755353359907479e-05, "YIXIIXII": 7.75535335990681e-05, "XIYIIXII": -7.75535335990681e-05, "XIXIIYII": 7.75535335990681e-05, "YIYIIYII": 7.75535335990681e-05, "IZZIIYXI": 9.523881615775496e-05, "IZZIIXYI": -9.523881615775496e-05, "YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724, "YIIZXXXI": 0.00011228886819587983, "XIIZYXXI": -0.00011228886819587983, "XIIZXYXI": 0.00011228886819587983, "YIIZYYXI": 0.00011228886819587983, "XIIZXXYI": -0.00011228886819587983, "YIIZYXYI": -0.00011228886819587983, "YIIZXYYI": 0.00011228886819587983, "XIIZYYYI": -0.00011228886819587983, "YIIXIXZX": 0.00011228886819587879, "XIIYIXZX": -0.00011228886819587879, "XIIXIYZX": 0.00011228886819587879, "YIIYIYZX": 0.00011228886819587879, "XIIXIXZY": -0.00011228886819587879, "YIIYIXZY": -0.00011228886819587879, "YIIXIYZY": 0.00011228886819587879, "XIIYIYZY": -0.00011228886819587879, "YIIZXXZX": 7.23374685411513e-05, "XIIZYXZX": -7.23374685411513e-05, "XIIZXYZX": 7.23374685411513e-05, "YIIZYYZX": 7.23374685411513e-05, "XIIZXXZY": -7.23374685411513e-05, "YIIZYXZY": -7.23374685411513e-05, "YIIZXYZY": 7.23374685411513e-05, "XIIZYYZY": -7.23374685411513e-05}, "excite6": {"YZZXIIII": 9.523881615737995e-05, "XZZYIIII": -9.523881615737995e-05, "YZZZXIII": 3.2425544199234646e-06, "XZZZYIII": -3.2425544199234646e-06, "YXIIIXII": 7.755353359907479e-05, "XYIIIXII": -7.755353359907479e-05, "XXIIIYII": 7.755353359907479e-05, "YYIIIYII": 7.755353359907479e-05, "YIXIIXII": 7.75535335990681e-05, "XIYIIXII": -7.75535335990681e-05, "XIXIIYII": 7.75535335990681e-05, "YIYIIYII": 7.75535335990681e-05, "IZZIIYXI": 9.523881615775496e-05, "IZZIIXYI": -9.523881615775496e-05, "YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724, "YIIZXXXI": 0.00011228886819587983, "XIIZYXXI": -0.00011228886819587983, "XIIZXYXI": 0.00011228886819587983, "YIIZYYXI": 0.00011228886819587983, "XIIZXXYI": -0.00011228886819587983, "YIIZYXYI": -0.00011228886819587983, "YIIZXYYI": 0.00011228886819587983, "XIIZYYYI": -0.00011228886819587983, "IZZIIYZX": 3.2425544199183358e-06, "IZZIIXZY": -3.2425544199183358e-06, "YIIXIXZX": 0.00011228886819587879, "XIIYIXZX": -0.00011228886819587879, "XIIXIYZX": 0.00011228886819587879, "YIIYIYZX": 0.00011228886819587879, "XIIXIXZY": -0.00011228886819587879, "YIIYIXZY": -0.00011228886819587879, "YIIXIYZY": 0.00011228886819587879, "XIIYIYZY": -0.00011228886819587879, "YIIZXXZX": 7.23374685411513e-05, "XIIZYXZX": -7.23374685411513e-05, "XIIZXYZX": 7.23374685411513e-05, "YIIZYYZX": 7.23374685411513e-05, "XIIZXXZY": -7.23374685411513e-05, "YIIZYXZY": -7.23374685411513e-05, "YIIZXYZY": 7.23374685411513e-05, "XIIZYYZY": -7.23374685411513e-05}, "excite7": {"YZZXIIII": 9.523881615737995e-05, "XZZYIIII": -9.523881615737995e-05, "YZZZXIII": 3.2425544199234646e-06, "XZZZYIII": -3.2425544199234646e-06, "YIIIIXII": 1.6591576733617212e-08, "YZZZZXII": 1.6591576733617212e-08, "XIIIIYII": 1.6591576733617212e-08, "XZZZZYII": 1.6591576733617212e-08, "YZZIIXZZ": 1.6591576733617212e-08, "YIIZZXZZ": 1.6591576733617212e-08, "XZZIIYZZ": 1.6591576733617212e-08, "XIIZZYZZ": 1.6591576733617212e-08, "YXIIIXII": 7.755353359907479e-05, "XYIIIXII": -7.755353359907479e-05, "XXIIIYII": 7.755353359907479e-05, "YYIIIYII": 7.755353359907479e-05, "YIXIIXII": 7.75535335990681e-05, "XIYIIXII": -7.75535335990681e-05, "XIXIIYII": 7.75535335990681e-05, "YIYIIYII": 7.75535335990681e-05, "YZZZXXII": -2.829119932336293e-08, "XZZZYXII": 2.829119932336293e-08, "XZZZXYII": -2.829119932336293e-08, "YZZZYYII": -2.829119932336293e-08, "YIIZXXZZ": -2.829119932336293e-08, "XIIZYXZZ": 2.829119932336293e-08, "XIIZXYZZ": -2.829119932336293e-08, "YIIZYYZZ": -2.829119932336293e-08, "IZZIIYXI": 9.523881615775496e-05, "IZZIIXYI": -9.523881615775496e-05, "YIIXIXXI": 0.0022659418404081724, "XIIYIXXI": -0.0022659418404081724, "XIIXIYXI": 0.0022659418404081724, "YIIYIYXI": 0.0022659418404081724, "XIIXIXYI": -0.0022659418404081724, "YIIYIXYI": -0.0022659418404081724, "YIIXIYYI": 0.0022659418404081724, "XIIYIYYI": -0.0022659418404081724, "YIIZXXXI": 0.00011228886819587983, "XIIZYXXI": -0.00011228886819587983, "XIIZXYXI": 0.00011228886819587983, "YIIZYYXI": 0.00011228886819587983, "XIIZXXYI": -0.00011228886819587983, "YIIZYXYI": -0.00011228886819587983, "YIIZXYYI": 0.00011228886819587983, "XIIZYYYI": -0.00011228886819587983, "IZZIIYZX": 3.2425544199183358e-06, "IZZIIXZY": -3.2425544199183358e-06, "YZZIIXZX": -2.8291199323362536e-08, "YIIZZXZX": -2.8291199323362536e-08, "XZZIIYZX": -2.8291199323362536e-08, "XIIZZYZX": -2.8291199323362536e-08, "XZZIIXZY": 2.8291199323362536e-08, "XIIZZXZY": 2.8291199323362536e-08, "YZZIIYZY": -2.8291199323362536e-08, "YIIZZYZY": -2.8291199323362536e-08, "YIIXIXZX": 0.00011228886819587879, "XIIYIXZX": -0.00011228886819587879, "XIIXIYZX": 0.00011228886819587879, "YIIYIYZX": 0.00011228886819587879, "XIIXIXZY": -0.00011228886819587879, "YIIYIXZY": -0.00011228886819587879, "YIIXIYZY": 0.00011228886819587879, "XIIYIYZY": -0.00011228886819587879, "YIIZXXZX": 7.23374685411513e-05, "XIIZYXZX": -7.23374685411513e-05, "XIIZXYZX": 7.23374685411513e-05, "YIIZYYZX": 7.23374685411513e-05, "XIIZXXZY": -7.23374685411513e-05, "YIIZYXZY": -7.23374685411513e-05, "YIIZXYZY": 7.23374685411513e-05, "XIIZYYZY": -7.23374685411513e-05}}, "num_qubits": 8, "hf_config": "01111011", "nc_config": "11001111", "terms_noncon": ["IIIIIIII", "ZZZZZIII", "IZZIIZZZ", "IZIIIIII", "IIZIIIII", "IIIIIIIZ", "IIIIZIII", "IIIZIIII", "IIIIIIZI", "ZIIZZZZZ", "ZIIIIIII", "IIIIIZII", "IZZIIIII", "ZZIZZIII", "ZIZZZIII", "IZIIIZZZ", "IIZIIZZZ", "XZZXIIII", "YZZYIIII", "IZIIZIII", "IIZIZIII", "IZIIIIIZ", "IIZIIIIZ", "IZIZIIII", "IIZZIIII", "IZIIIIZI", "IIZIIIZI", "ZZIIIIII", "ZIZIIIII", "IZIIIZII", "IIZIIZII", "ZZZZZIIZ", "IZZIZZZZ", "ZZZZIIII", "IZZIIZZI", "ZZZZZIZI", "IZZZIZZZ", "ZZZIZIII", "IZZIIZIZ", "ZZZZZZII", "ZZZIIZZZ", "IIIIZIIZ", "IZZZZIII", "IZZIIIZZ", "IIIZIIZI", "IIIIZIZI", "IIIZIIIZ", "ZIIIIZII", "IIIIZZII", "ZIIIIIIZ", "IIIZIZII", "ZIIIIIZI", "IIIZZIII", "IIIIIIZZ", "ZIIIZIII", "IIIIIZIZ", "ZIIZIIII", "IIIIIZZI", "XZIXIIII", "XIZXIIII", "YZIYIIII", "YIZYIIII", "XIIXIZZZ", "YIIYIZZZ", "XIIXZIII", "YIIYZIII", "XZZXIIIZ", "YZZYIIIZ", "XZZXZIII", "YZZYZIII", "XZZXIIZI", "YZZYIIZI", "XZZXIZII", "YZZYIZII"], "num_tapered": 4, "true_gs_nrg": -103.3919180161825, "ham_rotations": [[-4.712388776319844, "XZZYIIII"], ["pi/2", "YIIIIIII"], ["pi/2", "YZZZZIII"], ["pi/2", "IYIIIIII"], ["pi/2", "IYZIIZZZ"], ["pi/2", "IIYIIIII"], ["pi/2", "IIYIIZZZ"], ["pi/2", "IIIIIYII"], ["pi/2", "IIIIIYZZ"], ["pi/2", "ZZIYIZII"]], "noncon": -103.35962730689876, "truegs": -103.39191801618057, "G": {"ZIIIIIII": -1.0, "IZIIIIII": -1.0, "IIZIIIII": 1.0, "IIIIZIII": -1.0, "IIIIIZII": -1.0, "IIIIIIZI": -1.0, "IIIIIIIZ": -1.0}, "A": {"IIIZIIII": 0.9999999999999999, "ZZIXIZII": -2.4492937051703357e-16}, "X_index": 3, "X_qubit": 4, "cs_vqe_energy": [-103.35962730689873, -103.35962730689876, -103.385105867513, -103.38721347070357, -103.39110934954923, -103.39151628181402, -103.39189810390673, -103.39190439139747, -103.39191801618105], "cs_vqe_errors": [0.0322907092818383, 0.03229070928180988, 0.006812148667563633, 0.004704545476997168, 0.0008086666313431579, 0.0004017343665481121, 1.9912273842237482e-05, 1.3624783093746373e-05, -4.831690603168681e-13], "chem_acc_num_q": 4, "order": [6, 3, 4, 7, 5, 2, 0, 1], "ham_reduced": [{"": -103.35962730689873}, {"I": -103.04253380471168, "Z": 0.31709350218708077, "X": 3.9823414850481686e-08}, {"II": -102.69563656891586, "XI": 0.050387622965255674, "ZI": -0.34689723579581744, "IZ": 0.3468972255134676, "XZ": 0.05038768910579895, "ZZ": -0.02980372332638692, "IX": -0.050387693754785294, "XX": -0.18812896846836297, "ZX": 0.05038773357820016}, {"III": -101.83057655089438, "XZI": -0.025193872494688838, "ZZI": -0.12553507357575203, "XII": 0.025193750470566906, "ZII": -0.4724323093715693, "IZI": 0.8650600180214688, "IIZ": 0.3643827772715841, "XZZ": -0.02519384553811628, "ZZZ": 0.010073902203366208, "XIZ": 0.02519384356768267, "ZIZ": -0.019729821123020713, "IZZ": 0.017485551758116363, "IXI": -0.007866259027317718, "XXI": -0.03299432458015099, "ZXI": -0.007866252294336129, "XXZ": -0.026681252055508475, "ZXZ": -0.007866254192149213, "IXZ": -0.007866259636854648, "YYI": 0.032994322974924745, "YYZ": 0.02668125045028197, "IIX": -0.14066672696346347, "XZX": 0.09406449108193733, "ZZX": 0.008362897013603442, "XIX": -0.09406447738642565, "ZIX": 0.0587506305918036, "IZX": -0.0902790332086782, "XXX": 0.04692305679226643, "ZXX": -0.02669551610679502, "IXX": -0.026695506531448105, "YYX": -0.04692306223988184}, {"IIII": -100.75093345351732, "XZII": -0.07033342345382605, "ZZII": -0.29388742746461327, "XIII": 0.07033322915191956, "ZIII": -0.6582702334413236, "IZII": 1.0796430973770401, "IIZZ": 0.29388744181718607, "XZZZ": -0.00418149422105874, "ZZZZ": -0.1769860402823935, "XIZZ": 0.004181424043528503, "ZIZZ": -0.16691214492678313, "IZZZ": 0.16835236310025334, "IIZI": 0.65827021908877, "XZZI": -0.02937533975917502, "ZZZI": -0.1669121380790273, "XIZI": 0.029375267611211172, "ZIZI": -0.18664196604980385, "IZZI": 0.1858379148583697, "IIIZ": 1.079643097377041, "XZIZ": -0.04513955095913722, "ZZIZ": -0.1683523538888613, "XIIZ": 0.04513947868135266, "ZIIZ": -0.18583792406975433, "IZIZ": 0.21458307935557125, "IXII": 0.022412849379356586, "XXII": -0.03988175450202268, "ZXII": 0.022412857517821135, "XXZZ": 0.01650429171779535, "ZXZZ": 0.016206980078768123, "IXZZ": 0.01620698344671354, "XXZI": -0.010176960337713125, "ZXZI": 0.00834072588661891, "IXZI": 0.008340723809858891, "XXIZ": -0.006887429921871693, "ZXIZ": 0.030279109812157264, "IXIZ": 0.030279108406674308, "YYII": 0.03988175907569817, "YYZZ": -0.016504288410520113, "YYZI": 0.010176962039761858, "YYIZ": 0.006887436100773434, "IIXI": -0.07033336348173172, "XZXI": 0.047032245540968666, "ZZXI": 0.004181448506801721, "XIXI": -0.047032238693212824, "ZIXI": 0.0293753152959018, "IZXI": -0.0451395166043391, "IIXZ": 0.07033336348173172, "XZXZ": -0.047032245540968666, "ZZXZ": -0.004181448506801721, "XIXZ": 0.047032238693212824, "ZIXZ": -0.0293753152959018, "IZXZ": 0.0451395166043391, "XXXI": 0.023461528396133215, "ZXXI": -0.01334775805339751, "IXXI": -0.013347753265724053, "XXXZ": -0.023461528396133215, "ZXXZ": 0.01334775805339751, "IXXZ": 0.013347753265724053, "YYXI": -0.02346153111994092, "YYXZ": 0.02346153111994092, "IIIX": 0.022412849379356586, "IIZX": -0.02241284937935658, "XZZX": 0.013347756572999355, "ZZZX": 0.016206980722905984, "XIZX": -0.013347751563675252, "ZIZX": 0.008340726533665934, "IZZX": -0.030279108406674308, "XZIX": -0.013347756572999355, "ZZIX": -0.016206980722905984, "XIIX": 0.013347751563675252, "ZIIX": -0.008340726533665934, "IZIX": 0.030279108406674308, "XXZX": -0.01322105247064416, "ZXZX": -0.02383107692701021, "IXZX": -0.023831079624961754, "XXIX": 0.01322105247064416, "ZXIX": 0.02383107692701021, "IXIX": 0.023831079624961754, "YYZX": 0.01322104760755884, "YYIX": -0.01322104760755884, "IIXX": 0.039881759075698166, "XZXX": -0.023461527751995354, "ZZXX": 0.016504293198193506, "XIXX": 0.02346152904318024, "ZIXX": -0.010176966827435383, "IZXX": 0.006887436100773434, "IIYY": 0.03988175907569817, "XZYY": -0.023461527751995354, "ZZYY": 0.016504293198193506, "XIYY": 0.02346152904318024, "ZIYY": -0.010176966827435383, "IZYY": 0.006887436100773434, "XXXX": -0.038600529282518434, "ZXXX": -0.013221039730548048, "IXXX": -0.01322104760755884, "XXYY": -0.038600529282518434, "ZXYY": -0.013221039730548048, "IXYY": -0.01322104760755884, "YYXX": 0.038600526584568196, "YYYY": 0.038600526584568196}, {"IIIII": -98.91414201379646, "XZIII": -0.20146546698433276, "ZZZII": 0.46226502066339636, "IIZII": 1.8367914397208578, "XZZII": -0.1311320435305067, "ZZIII": 0.16837759319878312, "XIZII": -0.20146519470794977, "ZIIII": -0.871999004775139, "IZZII": 0.2752803861077312, "XIIII": -0.13113196555603024, "ZIZII": -0.21372877133381535, "IZIII": 1.3549234834847712, "IIZZZ": -0.46226506177540594, "XZZZZ": 0.00418149422105874, "ZZIZZ": -0.1769860402823935, "IIIZZ": -0.16837761995821993, "XIIZZ": 0.004181424043528503, "ZIZZZ": 0.16691214492678313, "IZZZZ": -0.16835236310025334, "IIIZI": 0.8719989636631567, "XZIZI": -0.02937533975917502, "ZZZZI": 0.1669121380790273, "IIZZI": 0.21372874457438654, "XIZZI": -0.029375267611211172, "ZIIZI": -0.18664196604980385, "IZIZI": 0.1858379148583697, "IIZIZ": 0.2752803861077312, "IIIIZ": 1.354923483484772, "XZIIZ": -0.04513955095913722, "ZZZIZ": 0.1683523538888613, "XIZIZ": -0.04513947868135266, "ZIIIZ": -0.18583792406975433, "IZIIZ": 0.21458307935557125, "IXIII": 0.10381048816152011, "IXZII": 0.08139763878216352, "XXZII": -0.025254539903357624, "ZXIII": -0.08139764393572901, "XXIII": -0.06513629440538031, "ZXZII": -0.10381050145355014, "XXZZZ": -0.01650429171779535, "ZXIZZ": 0.016206980078768123, "IXZZZ": -0.01620698344671354, "XXIZI": -0.010176960337713125, "ZXZZI": -0.00834072588661891, "IXIZI": 0.008340723809858891, "XXIIZ": -0.006887429921871693, "ZXZIZ": -0.030279109812157264, "IXIIZ": 0.030279108406674308, "YYZII": 0.02525455651375478, "YYIII": 0.06513631558945294, "YYZZZ": 0.016504288410520113, "YYIZI": 0.010176962039761858, "YYIIZ": 0.006887436100773434, "YIYZZ": 0.004107608636788491, "IIXZZ": -0.007755582711536307, "ZZXZZ": 0.0077555835497546705, "ZZXII": 0.0077555835497546705, "YIYII": 0.004107608636788491, "IIXII": -0.007755582711536307, "XIXZZ": -0.0041076070541466135, "XIXII": -0.0041076070541466135, "ZXXZZ": -0.009924382363119398, "ZYYZZ": -0.009924382363119398, "ZXXII": -0.009924382363119398, "ZYYII": -0.009924382363119398, "YIXYZ": -0.01127451906379013, "IIYYZ": -0.004107604753413701, "ZZYYZ": 0.0041076070541466135, "ZZXXZ": 0.0041076070541466135, "YIYXZ": 0.01127451906379013, "IIXXZ": -0.004107604753413701, "XIYYZ": -0.011274518225572164, "XIXXZ": -0.011274518225572164, "ZXYYZ": 0.010006219260838703, "ZYXYZ": -0.010006219260838703, "ZXXXZ": 0.010006219260838703, "ZYYXZ": 0.010006219260838703, "IIZXI": -0.13113200917055634, "IIIXI": -0.2014653726522881, "XZIXI": 0.047032245540968666, "ZZZXI": -0.004181448506801721, "XIZXI": 0.047032238693212824, "ZIIXI": 0.0293753152959018, "IZIXI": -0.0451395166043391, "IIIXZ": -0.13113200917055634, "IIZXZ": -0.2014653726522881, "XZZXZ": 0.047032245540968666, "ZZIXZ": -0.004181448506801721, "XIIXZ": 0.047032238693212824, "ZIZXZ": 0.0293753152959018, "IZZXZ": -0.0451395166043391, "XXIXI": 0.023461528396133215, "ZXZXI": 0.01334775805339751, "IXIXI": -0.013347753265724053, "XXZXZ": 0.023461528396133215, "ZXIXZ": 0.01334775805339751, "IXZXZ": -0.013347753265724053, "YYIXI": -0.02346153111994092, "YYZXZ": -0.02346153111994092, "YIXIY": 0.010006217235620934, "IIYIY": -0.009924384405036785, "ZZYIY": 0.009924382363119398, "ZZXIX": 0.009924382363119398, "YIYIX": -0.010006217235620934, "IIXIX": -0.009924384405036785, "XIYIY": 0.010006219260838702, "XIXIX": 0.010006219260838702, "ZXYIY": -0.04569301635533742, "ZYXIY": 0.04569301635533742, "ZXXIX": -0.04569301635533742, "ZYYIX": -0.04569301635533742, "IIZIX": -0.10381048816152011, "IIIIX": -0.08139763878216352, "IIZZX": -0.08139763878216352, "IIIZX": -0.10381048816152008, "XZIZX": 0.013347756572999355, "ZZZZX": -0.016206980722905984, "XIZZX": 0.013347751563675252, "ZIIZX": 0.008340726533665934, "IZIZX": -0.030279108406674308, "XZZIX": 0.013347756572999355, "ZZIIX": -0.016206980722905984, "XIIIX": 0.013347751563675252, "ZIZIX": 0.008340726533665934, "IZZIX": -0.030279108406674308, "XXIZX": -0.01322105247064416, "ZXZZX": 0.02383107692701021, "IXIZX": -0.023831079624961754, "XXZIX": -0.01322105247064416, "ZXIIX": 0.02383107692701021, "IXZIX": -0.023831079624961754, "YYIZX": 0.01322104760755884, "YYZIX": 0.01322104760755884, "IIIXX": 0.06513631558945296, "XZIXX": -0.023461527751995354, "ZZZXX": -0.016504293198193506, "IIZXX": 0.02525455651375478, "XIZXX": -0.02346152904318024, "ZIIXX": -0.010176966827435383, "IZIXX": 0.006887436100773434, "IIZYY": 0.02525455651375478, "IIIYY": 0.06513631558945294, "XZIYY": -0.023461527751995354, "ZZZYY": -0.016504293198193506, "XIZYY": -0.02346152904318024, "ZIIYY": -0.010176966827435383, "IZIYY": 0.006887436100773434, "XXIXX": -0.038600529282518434, "ZXZXX": 0.013221039730548048, "IXIXX": -0.01322104760755884, "XXIYY": -0.038600529282518434, "ZXZYY": 0.013221039730548048, "IXIYY": -0.01322104760755884, "YYIXX": 0.038600526584568196, "YYIYY": 0.038600526584568196}, {"IIIIII": -96.21426287339155, "IXZIII": -0.3006790715640349, "IZZZII": 0.7778800086494154, "ZIIIII": -2.6998791404049194, "ZXZIII": 0.09921360457970213, "ZZZZII": -0.31561498798601906, "ZIIZII": 2.6998791404049176, "ZXZZII": -0.09921360457970213, "ZZZIII": 0.31561498798601906, "IIIZII": -0.8630877006840599, "IXIZII": -0.30067866177548697, "IZIIII": -1.2302490530708052, "IIZZII": -0.11987989938581699, "ZXIZII": 0.09921346706753721, "ZZIIII": 0.3582500482956664, "ZXIIII": -0.09921346706753721, "ZZIZII": -0.3582500482956664, "IIZIII": 1.7500837689783193, "IXIIII": -0.03191849848849301, "IZIZII": 0.14452127696185108, "ZIZIII": -0.3951602854935482, "ZIZZII": 0.3951602854935482, "IXZZII": -0.03191843895080457, "IZZIII": -0.14723739478723594, "IIIZZZ": -0.7778800700074274, "IXZZZZ": 0.00418149422105874, "IZZIZZ": -0.1769860402823935, "ZIIZZZ": 0.3156150082320215, "ZIIIZZ": -0.3156150082320215, "IXIIZZ": 0.004181424043528503, "IZIZZZ": 0.16691214492678313, "IIZZZZ": -0.16835236310025334, "IIIIZI": 1.2302489917128347, "IXZIZI": -0.02937533975917502, "IZZZZI": 0.1669121380790273, "ZIIIZI": -0.3582500280496781, "ZIIZZI": 0.3582500280496781, "IXIZZI": -0.029375267611211172, "IZIIZI": -0.18664196604980385, "IIZIZI": 0.1858379148583697, "IIIZIZ": -0.11987989938581699, "IIIIIZ": 1.7500837689783202, "IXZIIZ": -0.04513955095913722, "IZZZIZ": 0.1683523538888613, "ZIIIIZ": -0.3951602854935482, "ZIIZIZ": 0.3951602854935482, "IXIZIZ": -0.04513947868135266, "IZIIIZ": -0.18583792406975433, "IIZIIZ": 0.21458307935557125, "IIIZZI": -0.14452128347529156, "IIIIZZ": 0.14723738827380156, "XIIZII": -0.02688518504911921, "XIIIII": -0.02688518504911921, "IIXIII": 0.1534058720138838, "IIXZII": 0.03180225492979981, "ZXXZII": -0.028411081537875884, "ZZXIII": -0.049595389650067725, "ZXXIII": 0.028411081537875884, "ZZXZII": 0.049595389650067725, "IXXIII": -0.0935473759432562, "IZXZII": -0.15340589110361785, "IXXZII": 0.00315654163451826, "IZXIII": -0.03180225428566128, "ZIXZII": 0.049595383852363714, "ZIXIII": -0.049595383852363714, "IXXZZZ": -0.01650429171779535, "IZXIZZ": 0.016206980078768123, "IIXZZZ": -0.01620698344671354, "IXXIZI": -0.010176960337713125, "IZXZZI": -0.00834072588661891, "IIXIZI": 0.008340723809858891, "IXXIIZ": -0.006887429921871693, "IZXZIZ": -0.030279109812157264, "IIXIIZ": 0.030279108406674308, "IYYZII": -0.003156535144796068, "IYYIII": 0.0935474072480038, "ZYYIII": -0.02841109165855085, "ZYYZII": 0.02841109165855085, "IYYZZZ": 0.016504288410520113, "IYYIZI": 0.010176962039761858, "IYYIIZ": 0.006887436100773434, "YYIXZZ": 0.004107608636788491, "YIIYZZ": 0.007755582711536307, "XZZXZZ": -0.0077555835497546705, "YZZYII": -0.0077555835497546705, "XYIYII": -0.004107608636788491, "XIIXII": 0.007755582711536307, "ZYIYZZ": 0.004107608636788491, "ZIIXZZ": -0.007755582711536307, "IZZXZZ": 0.0077555835497546705, "ZZZXII": 0.0077555835497546705, "IYIYII": 0.004107608636788491, "IIIXII": -0.007755582711536307, "XXIXZZ": 0.0041076070541466135, "YXIYII": 0.0041076070541466135, "IXIXZZ": -0.0041076070541466135, "ZXIXII": -0.0041076070541466135, "XZXXZZ": 0.009924382363119398, "YZYXZZ": -0.009924382363119398, "YZXYII": 0.009924382363119398, "XZYYII": 0.009924382363119398, "IZXXZZ": -0.009924382363119398, "ZZYYZZ": -0.009924382363119398, "ZZXXII": -0.009924382363119398, "IZYYII": -0.009924382363119398, "XYIXYZ": 0.01127451906379013, "XIIYYZ": 0.004107604753413701, "YZZXYZ": 0.0041076070541466135, "XZZXXZ": -0.0041076070541466135, "YYIXXZ": 0.01127451906379013, "YIIYXZ": 0.004107604753413701, "IYIXYZ": -0.01127451906379013, "IIIYYZ": -0.004107604753413701, "ZZZYYZ": 0.0041076070541466135, "IZZXXZ": 0.0041076070541466135, "ZYIYXZ": 0.01127451906379013, "ZIIXXZ": -0.004107604753413701, "YXIXYZ": -0.011274518225572164, "XXIXXZ": 0.011274518225572164, "ZXIYYZ": -0.011274518225572164, "IXIXXZ": -0.011274518225572164, "YZXXYZ": 0.010006219260838703, "XZYXYZ": 0.010006219260838703, "XZXXXZ": -0.010006219260838703, "YZYXXZ": 0.010006219260838703, "ZZXYYZ": 0.010006219260838703, "IZYXYZ": -0.010006219260838703, "IZXXXZ": 0.010006219260838703, "ZZYYXZ": 0.010006219260838703, "ZIIZXI": -0.09921354017377612, "ZIIIXI": 0.09921354017377612, "IIIIXI": -0.3006789128260642, "IXZIXI": 0.047032245540968666, "IZZZXI": -0.004181448506801721, "IXIZXI": 0.047032238693212824, "IZIIXI": 0.0293753152959018, "IIZIXI": -0.0451395166043391, "ZIIIXZ": -0.09921354017377612, "ZIIZXZ": 0.09921354017377612, "IIIZXZ": -0.3006789128260642, "IXZZXZ": 0.047032245540968666, "IZZIXZ": -0.004181448506801721, "IXIIXZ": 0.047032238693212824, "IZIZXZ": 0.0293753152959018, "IIZZXZ": -0.0451395166043391, "IIIIXZ": -0.03191846899678021, "IIIZXI": -0.03191846899678021, "IXXIXI": 0.023461528396133215, "IZXZXI": 0.01334775805339751, "IIXIXI": -0.013347753265724053, "IXXZXZ": 0.023461528396133215, "IZXIXZ": 0.01334775805339751, "IIXZXZ": -0.013347753265724053, "IYYIXI": -0.02346153111994092, "IYYZXZ": -0.02346153111994092, "XYIXIY": -0.010006217235620934, "XIIYIY": 0.009924384405036785, "YZZXIY": 0.009924382363119398, "XZZXIX": -0.009924382363119398, "YYIXIX": -0.010006217235620934, "YIIYIX": 0.009924384405036785, "IYIXIY": 0.010006217235620934, "IIIYIY": -0.009924384405036785, "ZZZYIY": 0.009924382363119398, "IZZXIX": 0.009924382363119398, "ZYIYIX": -0.010006217235620934, "ZIIXIX": -0.009924384405036785, "YXIXIY": 0.010006219260838702, "XXIXIX": -0.010006219260838702, "ZXIYIY": 0.010006219260838702, "IXIXIX": 0.010006219260838702, "YZXXIY": -0.04569301635533742, "XZYXIY": -0.04569301635533742, "XZXXIX": 0.04569301635533742, "YZYXIX": -0.04569301635533742, "ZZXYIY": -0.04569301635533742, "IZYXIY": 0.04569301635533742, "IZXXIX": -0.04569301635533742, "ZZYYIX": -0.04569301635533742, "IIIZIX": -0.1534058720138838, "IIIIIX": -0.03180225492979981, "ZIIZZX": -0.049595383852363714, "ZIIIZX": 0.049595383852363714, "IIIIZX": -0.1534058720138838, "IXZIZX": 0.013347756572999355, "IZZZZX": -0.016206980722905984, "IXIZZX": 0.013347751563675252, "IZIIZX": 0.008340726533665934, "IIZIZX": -0.030279108406674308, "IIIZZX": -0.03180225492979981, "ZIIIIX": -0.049595383852363714, "ZIIZIX": 0.049595383852363714, "IXZZIX": 0.013347756572999355, "IZZIIX": -0.016206980722905984, "IXIIIX": 0.013347751563675252, "IZIZIX": 0.008340726533665934, "IIZZIX": -0.030279108406674308, "IXXIZX": -0.01322105247064416, "IZXZZX": 0.02383107692701021, "IIXIZX": -0.023831079624961754, "IXXZIX": -0.01322105247064416, "IZXIIX": 0.02383107692701021, "IIXZIX": -0.023831079624961754, "IYYIZX": 0.01322104760755884, "IYYZIX": 0.01322104760755884, "IIIIXX": 0.09354740724800381, "IXZIXX": -0.023461527751995354, "IZZZXX": -0.016504293198193506, "ZIIIXX": -0.02841109165855085, "ZIIZXX": 0.02841109165855085, "IXIZXX": -0.02346152904318024, "IZIIXX": -0.010176966827435383, "IIZIXX": 0.006887436100773434, "IIIZYY": -0.003156535144796068, "IIIIYY": 0.0935474072480038, "IXZIYY": -0.023461527751995354, "IZZZYY": -0.016504293198193506, "ZIIIYY": -0.02841109165855085, "ZIIZYY": 0.02841109165855085, "IXIZYY": -0.02346152904318024, "IZIIYY": -0.010176966827435383, "IIZIYY": 0.006887436100773434, "IIIZXX": -0.003156535144796068, "IXXIXX": -0.038600529282518434, "IZXZXX": 0.013221039730548048, "IIXIXX": -0.01322104760755884, "IXXIYY": -0.038600529282518434, "IZXZYY": 0.013221039730548048, "IIXIYY": -0.01322104760755884, "IYYIXX": 0.038600526584568196, "IYYIYY": 0.038600526584568196}, {"IIIIIII": -81.37653105552286, "IIXZIII": -0.39096269167351344, "ZIZZZII": -0.9913587888019415, "IZIIIII": -3.3244875976561183, "IZXZIII": 0.09921360457970213, "ZZZZZII": 0.31561498798601906, "IZIIZII": 3.3244875976561166, "IZXZZII": -0.09921360457970213, "ZZZZIII": -0.31561498798601906, "IIIIZII": -0.8630877006840599, "ZIXIZII": 0.39096218952698325, "IIZIIII": -1.469361613688011, "ZIIZZII": 0.11987989938581699, "ZZXIZII": -0.09921346706753721, "IZZIIII": 0.3582500482956664, "ZZXIIII": 0.09921346706753721, "IZZIZII": -0.3582500482956664, "ZIIZIII": 0.28265751634236563, "IIIZIII": 2.032741285320685, "IIXIIII": -0.03191849848849301, "ZIZIZII": -0.14452127696185108, "IZIZIII": -0.3951602854935482, "IZIZZII": 0.3951602854935482, "IIXIZII": 0.09028352775149626, "ZIZIIII": -0.2391125606172057, "ZIXZZII": 0.03191843895080457, "IIZZIII": -0.14723739478723594, "ZZIIZII": 0.6246084572511991, "ZZIIIII": -0.6246084572511991, "ZIXZIII": -0.09028362010947856, "IIZZZII": -0.21347878015252605, "ZIIIIII": 14.83773181786868, "IIIIZZZ": -0.9974783913201312, "IIXZZZZ": 0.00418149422105874, "ZIZZIZZ": 0.1769860402823935, "IZIIZZZ": 0.3156150082320215, "IZIIIZZ": -0.3156150082320215, "ZIXIIZZ": -0.004181424043528503, "IIZIZZZ": 0.16691214492678313, "IIIZZZZ": -0.16835236310025334, "ZIIIZZZ": -0.21959832131270368, "IIIIIZI": 1.4747991774828029, "IIXZIZI": -0.02937533975917502, "ZIZZZZI": -0.1669121380790273, "IZIIIZI": -0.3582500280496781, "IZIIZZI": 0.3582500280496781, "ZIXIZZI": 0.029375267611211172, "IIZIIZI": -0.18664196604980385, "IIIZIZI": 0.1858379148583697, "ZIIIIZI": 0.2445501857699682, "IIIIZIZ": -0.11987989938581699, "IIIIIIZ": 2.0518035567755932, "IIXZIIZ": -0.04513955095913722, "ZIZZZIZ": -0.1683523538888613, "IZIIIIZ": -0.3951602854935482, "IZIIZIZ": 0.3951602854935482, "ZIXIZIZ": 0.04513947868135266, "IIZIIIZ": -0.18583792406975433, "IIIZIIZ": 0.21458307935557125, "ZIIIIIZ": 0.30171978779727315, "IIIIZZI": -0.14452128347529156, "IIIIIZZ": 0.14723738827380156, "XIZZZII": 0.015718971613103982, "XZZZZII": -0.004633854930125676, "XZZZIII": 0.004633854930125676, "YIYZIII": 0.005230587216297103, "XIIZZII": -0.0022073505120071366, "YIYZZII": -0.0009603631745170775, "XIIZIII": -0.001050017458016646, "XIZIZII": -0.0010500176539929875, "XIZIIII": -0.0022073494446281155, "YZYIIII": -0.004807200208158738, "XZIIZII": 0.004633855911106342, "YZYIZII": 0.004807200208158738, "XZIIIII": -0.004633855911106342, "YIYIZII": -0.0034318980593957757, "XIIIIII": 0.015718972313434054, "XIZZIZZ": 0.0023296307112804946, "YIYIIZZ": 0.003682150282516192, "XIIIZZZ": 0.0023296299598831124, "XIZZZZI": 0.0027274074111326035, "YIYIZZI": 0.001168055653570472, "XIIIIZI": 0.002727407172773563, "XIZZZIZ": 0.00023689163966711686, "YIYIZIZ": -0.0029379284683166006, "XIIIIIZ": 0.0002368922391950425, "IXIIZII": -0.02688518504911921, "IXIIIII": -0.02688518504911921, "XZXIIII": 0.004807201153765732, "XZXIZII": -0.004807201153765732, "XIXIZII": 0.003431901267085369, "XIXZIII": -0.005230587666739637, "XIXZZII": 0.0009603629602454066, "XIXIIZZ": -0.0036821498071205358, "XIXIZZI": -0.0011680550970025226, "XIXIZIZ": 0.0029379285166579176, "YIZYZII": -0.041130462366547826, "YIYXZII": -0.006647953816862935, "XIIXIII": -0.006389761977952896, "YZZYZII": 0.017116579319930877, "YZZYIII": -0.017116579319930877, "YIYXIII": -0.006647950916069785, "XIIXZII": 0.007825293706143086, "XIYYIII": 0.007810000257057862, "YIIYZII": 0.007825293943276504, "XZZXIII": -0.017116579319930877, "XZZXZII": 0.017116579319930877, "XIYYZII": 0.007810003157851012, "YIIYIII": -0.006389761740819476, "XIZXZII": -0.041130462366547826, "YIZYIZZ": 0.002264731766434954, "XIZXIZZ": 0.002264731766434954, "YIZYZZI": -0.0026024507198914824, "XIZXZZI": -0.0026024507198914824, "YIZYZIZ": -0.005124055261080411, "XIZXZIZ": -0.005124055261080411, "ZIIXIII": 0.05027921664961526, "ZIIXZII": -0.03180225492979981, "IZXXZII": -0.028411081537875884, "ZZZXIII": 0.049595389650067725, "IZXXIII": 0.028411081537875884, "ZZZXZII": -0.049595389650067725, "IIXXIII": -0.12403918318705641, "ZIZXZII": 0.20368511397554012, "ZIXXIII": -0.03049180724380022, "IIZXZII": 0.050279222871922255, "ZIXXZII": -0.00315654163451826, "IIZXIII": -0.03180225428566128, "IZIXZII": 0.049595383852363714, "IZIXIII": -0.049595383852363714, "IIIXIII": 0.20368508866349908, "IIXXZZZ": -0.01650429171779535, "ZIZXIZZ": -0.016206980078768123, "IIIXZZZ": -0.01620698344671354, "IIXXIZI": -0.010176960337713125, "ZIZXZZI": 0.00834072588661891, "IIIXIZI": 0.008340723809858891, "IIXXIIZ": -0.006887429921871693, "ZIZXZIZ": 0.030279109812157264, "IIIXIIZ": 0.030279108406674308, "ZIYYZII": 0.003156535144796068, "ZIYYIII": 0.03049181750402146, "IIYYIII": 0.12403922475202526, "IZYYIII": -0.02841109165855085, "IZYYZII": 0.02841109165855085, "IIYYZZZ": 0.016504288410520113, "IIYYIZI": 0.010176962039761858, "IIYYIIZ": 0.006887436100773434, "XIXXZII": -0.0011620493409881037, "XIXXIII": -0.0011620493409881037, "XYIIYZZ": -0.0024915058510076617, "YXIIYZZ": -0.0024915058510076617, "XXIIXII": -0.0024915058510076617, "YYIIXII": 0.0024915058510076617, "IYYIXZZ": 0.004107608636788491, "ZYIIYZZ": -0.007755582711536307, "IXZZXZZ": -0.0077555835497546705, "IYZZYII": -0.0077555835497546705, "IXYIYII": -0.004107608636788491, "ZXIIXII": -0.007755582711536307, "XZIIXZZ": 0.0024915058510076617, "YIIIYZZ": 0.0024915058510076617, "XIIIXII": 0.0024915058510076617, "YZIIYII": 0.0024915058510076617, "IZYIYZZ": 0.004107608636788491, "ZZIIXZZ": 0.007755582711536307, "IIZZXZZ": 0.0077555835497546705, "IZZZXII": 0.0077555835497546705, "IIYIYII": 0.004107608636788491, "ZIIIXII": 0.007755582711536307, "IXXIXZZ": 0.0041076070541466135, "IYXIYII": 0.0041076070541466135, "IIXIXZZ": -0.0041076070541466135, "IZXIXII": -0.0041076070541466135, "IXZXXZZ": 0.009924382363119398, "IYZYXZZ": -0.009924382363119398, "IYZXYII": 0.009924382363119398, "IXZYYII": 0.009924382363119398, "IIZXXZZ": -0.009924382363119398, "IZZYYZZ": -0.009924382363119398, "IZZXXII": -0.009924382363119398, "IIZYYII": -0.009924382363119398, "XXIIYYZ": 0.0026393868311887603, "YYIIYYZ": -0.0026393868311887603, "XYIIYXZ": 0.0026393868311887603, "YXIIYXZ": 0.0026393868311887603, "IXYIXYZ": 0.01127451906379013, "ZXIIYYZ": -0.004107604753413701, "IYZZXYZ": 0.0041076070541466135, "IXZZXXZ": -0.0041076070541466135, "IYYIXXZ": 0.01127451906379013, "ZYIIYXZ": -0.004107604753413701, "XIIIYYZ": -0.0026393868311887603, "YZIIXYZ": 0.0026393868311887603, "XZIIXXZ": -0.0026393868311887603, "YIIIYXZ": -0.0026393868311887603, "IIYIXYZ": -0.01127451906379013, "ZIIIYYZ": 0.004107604753413701, "IZZZYYZ": 0.0041076070541466135, "IIZZXXZ": 0.0041076070541466135, "IZYIYXZ": 0.01127451906379013, "ZZIIXXZ": 0.004107604753413701, "IYXIXYZ": -0.011274518225572164, "IXXIXXZ": 0.011274518225572164, "IZXIYYZ": -0.011274518225572164, "IIXIXXZ": -0.011274518225572164, "IYZXXYZ": 0.010006219260838703, "IXZYXYZ": 0.010006219260838703, "IXZXXXZ": -0.010006219260838703, "IYZYXXZ": 0.010006219260838703, "IZZXYYZ": 0.010006219260838703, "IIZYXYZ": -0.010006219260838703, "IIZXXXZ": 0.010006219260838703, "IZZYYXZ": 0.010006219260838703, "IZIIZXI": -0.09921354017377612, "IZIIIXI": 0.09921354017377612, "IIIIIXI": -0.3933084102632959, "IIXZIXI": 0.047032245540968666, "ZIZZZXI": 0.004181448506801721, "ZIXIZXI": -0.047032238693212824, "IIZIIXI": 0.0293753152959018, "IIIZIXI": -0.0451395166043391, "ZIIIIXI": -0.09262949743723169, "IZIIIXZ": -0.09921354017377612, "IZIIZXZ": 0.09921354017377612, "IIIIZXZ": -0.3933084102632959, "IIXZZXZ": 0.047032245540968666, "ZIZZIXZ": 0.004181448506801721, "ZIXIIXZ": -0.047032238693212824, "IIZIZXZ": 0.0293753152959018, "IIIZZXZ": -0.0451395166043391, "ZIIIZXZ": -0.09262949743723169, "IIIIIXZ": -0.03191846899678021, "IIIIZXI": -0.03191846899678021, "XIZZZXI": -0.0015484378596191007, "YIYIZXI": -0.0005200582824862094, "XIIIIXI": -0.0015484377534935195, "XIZZIXZ": -0.0015484378596191007, "YIYIIXZ": -0.0005200582824862094, "XIIIZXZ": -0.0015484377534935195, "XIXIZXI": 0.0005200579665044868, "XIXIIXZ": 0.0005200579665044868, "YIZYZXI": 0.0016051489010195956, "XIZXZXI": 0.0016051489010195956, "YIZYIXZ": 0.0016051489010195956, "XIZXIXZ": 0.0016051489010195956, "IIXXIXI": 0.023461528396133215, "ZIZXZXI": -0.01334775805339751, "IIIXIXI": -0.013347753265724053, "IIXXZXZ": 0.023461528396133215, "ZIZXIXZ": -0.01334775805339751, "IIIXZXZ": -0.013347753265724053, "IIYYIXI": -0.02346153111994092, "IIYYZXZ": -0.02346153111994092, "XXIIYIY": -0.009826315961260072, "YYIIYIY": 0.009826315961260072, "XYIIYIX": -0.009826315961260072, "YXIIYIX": -0.009826315961260072, "IXYIXIY": -0.010006217235620934, "ZXIIYIY": -0.009924384405036785, "IYZZXIY": 0.009924382363119398, "IXZZXIX": -0.009924382363119398, "IYYIXIX": -0.010006217235620934, "ZYIIYIX": -0.009924384405036785, "XIIIYIY": 0.009826315961260072, "YZIIXIY": -0.009826315961260072, "XZIIXIX": 0.009826315961260072, "YIIIYIX": 0.009826315961260072, "IIYIXIY": 0.010006217235620934, "ZIIIYIY": 0.009924384405036785, "IZZZYIY": 0.009924382363119398, "IIZZXIX": 0.009924382363119398, "IZYIYIX": -0.010006217235620934, "ZZIIXIX": 0.009924384405036785, "IYXIXIY": 0.010006219260838702, "IXXIXIX": -0.010006219260838702, "IZXIYIY": 0.010006219260838702, "IIXIXIX": 0.010006219260838702, "IYZXXIY": -0.04569301635533742, "IXZYXIY": -0.04569301635533742, "IXZXXIX": 0.04569301635533742, "IYZYXIX": -0.04569301635533742, "IZZXYIY": -0.04569301635533742, "IIZYXIY": 0.04569301635533742, "IIZXXIX": -0.04569301635533742, "IZZYYIX": -0.04569301635533742, "IIIIZIX": -0.2099387852949695, "IIIIIIX": -0.03180225492979981, "IZIIZZX": -0.049595383852363714, "IZIIIZX": 0.049595383852363714, "IIIIIZX": -0.2099387852949695, "IIXZIZX": 0.013347756572999355, "ZIZZZZX": 0.016206980722905984, "ZIXIZZX": -0.013347751563675252, "IIZIIZX": 0.008340726533665934, "IIIZIZX": -0.030279108406674308, "ZIIIIZX": -0.0565329132810857, "IIIIZZX": -0.03180225492979981, "IZIIIIX": -0.049595383852363714, "IZIIZIX": 0.049595383852363714, "IIXZZIX": 0.013347756572999355, "ZIZZIIX": 0.016206980722905984, "ZIXIIIX": -0.013347751563675252, "IIZIZIX": 0.008340726533665934, "IIIZZIX": -0.030279108406674308, "ZIIIZIX": -0.0565329132810857, "XIZZZZX": 0.0041250315681314815, "YIYIZZX": 0.005042804453691233, "XIIIIZX": 0.0041250305390724525, "XIZZIIX": 0.0041250315681314815, "YIYIIIX": 0.005042804453691233, "XIIIZIX": 0.0041250305390724525, "XIXIZZX": -0.005042803611917406, "XIXIIIX": -0.005042803611917406, "YIZYZZX": 0.0012869092936601033, "XIZXZZX": 0.0012869092936601033, "YIZYIIX": 0.0012869092936601033, "XIZXIIX": 0.0012869092936601033, "IIXXIZX": -0.01322105247064416, "ZIZXZZX": -0.02383107692701021, "IIIXIZX": -0.023831079624961754, "IIXXZIX": -0.01322105247064416, "ZIZXIIX": -0.02383107692701021, "IIIXZIX": -0.023831079624961754, "IIYYIZX": 0.01322104760755884, "IIYYZIX": 0.01322104760755884, "IIIIIXX": 0.1292198973476963, "IIXZIXX": -0.023461527751995354, "ZIZZZXX": 0.016504293198193506, "IZIIIXX": -0.02841109165855085, "IZIIZXX": 0.02841109165855085, "ZIXIZXX": 0.02346152904318024, "IIZIIXX": -0.010176966827435383, "IIIZIXX": 0.006887436100773434, "ZIIIIXX": 0.03567249009969249, "IIIIZYY": -0.003156535144796068, "IIIIIYY": 0.1292198973476963, "IIXZIYY": -0.023461527751995354, "ZIZZZYY": 0.016504293198193506, "IZIIIYY": -0.02841109165855085, "IZIIZYY": 0.02841109165855085, "ZIXIZYY": 0.02346152904318024, "IIZIIYY": -0.010176966827435383, "IIIZIYY": 0.006887436100773434, "ZIIIIYY": 0.03567249009969249, "IIIIZXX": -0.003156535144796068, "XIZZZXX": 0.006204852952905509, "YIYIZXX": 0.005222842895830613, "XIIIIXX": 0.006204851887107007, "XIZZZYY": 0.006204852952905509, "YIYIZYY": 0.005222842895830613, "XIIIIYY": 0.006204851887107007, "XIXIZXX": -0.0052228416296383594, "XIXIZYY": -0.0052228416296383594, "YIZYZXX": -0.0019775655564125095, "XIZXZXX": -0.0019775655564125095, "YIZYZYY": -0.0019775655564125095, "XIZXZYY": -0.0019775655564125095, "IIXXIXX": -0.038600529282518434, "ZIZXZXX": -0.013221039730548048, "IIIXIXX": -0.01322104760755884, "IIXXIYY": -0.038600529282518434, "ZIZXZYY": -0.013221039730548048, "IIIXIYY": -0.01322104760755884, "IIYYIXX": 0.038600526584568196, "IIYYIYY": 0.038600526584568196}, {"IIIIIIII": -65.19806590288756, "IIIXZIII": -0.48359223392304085, "ZZIZZZII": 1.2109570912122165, "IZZIIIII": 3.9490960549073173, "IZZXZIII": -0.09921360457970213, "ZIZZZZII": 0.31561498798601906, "IIZIIZII": 3.9490960549073155, "IIZXZZII": -0.09921360457970213, "ZZZZZIII": 0.31561498798601906, "IZIIIZII": 0.8630877006840599, "ZZIXIZII": -0.483591637060117, "IIIZIIII": -1.7139118183603983, "ZZIIZZII": -0.11987989938581699, "ZIZXIZII": -0.09921346706753721, "IZZZIIII": -0.3582500482956664, "ZZZXIIII": -0.09921346706753721, "IIZZIZII": -0.3582500482956664, "ZIIIZIII": 0.28265751634236563, "IIIIZIII": 2.334461073117958, "IIIXIIII": -0.03191849848849301, "ZZIZIZII": 0.14452127696185108, "IZZIZIII": 0.3951602854935482, "IIZIZZII": 0.3951602854935482, "IZIXIZII": -0.09028352775149626, "ZIIZIIII": -0.2391125606172057, "ZZIXZZII": -0.03191843895080457, "IIIZZIII": -0.14723739478723594, "ZIZIIZII": 0.6246084572511991, "ZZZIIIII": 0.6246084572511991, "ZIIXZIII": -0.09028362010947856, "IZIZZZII": 0.21347878015252605, "ZIIIIIII": 16.178465152635294, "IIIIIZZZ": -1.2109571898963658, "IIIXZZZZ": 0.00418149422105874, "ZZIZZIZZ": -0.1769860402823935, "IZZIIZZZ": -0.3156150082320215, "IIZIIIZZ": -0.3156150082320215, "ZZIXIIZZ": 0.004181424043528503, "IIIZIZZZ": 0.16691214492678313, "IIIIZZZZ": -0.16835236310025334, "ZIIIIZZZ": -0.21959832131270368, "IIIIIIZI": 1.7139117196763094, "IIIXZIZI": -0.02937533975917502, "ZZIZZZZI": 0.1669121380790273, "IZZIIIZI": 0.3582500280496781, "IIZIIZZI": 0.3582500280496781, "ZZIXIZZI": -0.029375267611211172, "IIIZIIZI": -0.18664196604980385, "IIIIZIZI": 0.1858379148583697, "ZIIIIIZI": 0.2445501857699682, "IIIIIZIZ": -0.11987989938581699, "IZIIIIIZ": 0.28265751634236563, "IIIIIIIZ": 2.334461073117959, "IIIXZIIZ": -0.04513955095913722, "ZZIZZZIZ": 0.1683523538888613, "IZZIIIIZ": 0.3951602854935482, "IIZIIZIZ": 0.3951602854935482, "ZZIXIZIZ": -0.04513947868135266, "IIIZIIIZ": -0.18583792406975433, "IIIIZIIZ": 0.21458307935557125, "ZIIIIIIZ": 0.30171978779727315, "IIIIIZZI": -0.14452128347529156, "IZIIIIZI": 0.23911254219350656, "IIIIIIZZ": 0.14723738827380156, "IZIIIZZZ": -0.21347879857623467, "IZZIIZII": 0.6246084572511991, "IIZIIIII": 0.6246084572511991, "IZIIIIII": 16.178465152635294, "IZIXZIII": -0.0926295422495274, "ZIIZZZII": 0.21959830241027498, "ZIIXIZII": -0.09262944753313374, "IZIZIIII": -0.24455020467238722, "IZIIZIII": 0.30171978779727315, "ZZIIIIII": 1.3407333347666144, "XZIZZZII": -0.05437482549431816, "XIZZZZII": -0.004633854930125676, "XZZZZIII": -0.004633854930125676, "YIIYZIII": 0.005230587216297103, "XZIIZZII": 0.0022073505120071366, "YZIYZZII": 0.0009603631745170775, "XIIIZIII": -0.001050017458016646, "XZIZIZII": 0.0010500176539929875, "XIIZIIII": -0.0022073494446281155, "YZZYIIII": 0.004807200208158738, "XIZIIZII": 0.004633855911106342, "YIZYIZII": 0.004807200208158738, "XZZIIIII": 0.004633855911106342, "YZIYIZII": 0.0406355304129084, "XIIIIIII": 0.054374833786602544, "XZIZZIZZ": -0.0023296307112804946, "YZIYIIZZ": -0.003682150282516192, "XIIIIZZZ": 0.0023296299598831124, "XZIZZZZI": -0.0027274074111326035, "YZIYIZZI": -0.001168055653570472, "XIIIIIZI": 0.002727407172773563, "XZIZZZIZ": -0.00023689163966711686, "YZIYIZIZ": 0.0029379284683166006, "XIIIIIIZ": 0.0002368922391950425, "XIIZZZII": -0.038655853881214175, "YIIYIZII": 0.03720363235351262, "XZIIIIII": 0.03865586147316849, "XXZIIZZZ": 0.0073969529076285115, "YYIIIZZZ": 0.0073969529076285115, "XXIIIZZZ": -0.0073969529076285115, "YYZIIZZZ": -0.0073969529076285115, "IYZYIIZZ": 0.0026393863227599473, "ZXZIIZZZ": 0.002491506389613677, "IXIZZIZZ": -0.0024915058510076617, "IYIYIIZZ": -0.0026393863227599473, "ZXIIIZZZ": -0.002491506389613677, "IXZZZIZZ": 0.0024915058510076617, "XYYIIIZZ": 0.0073969529076285115, "YYXIIZZZ": -0.0073969529076285115, "XXXIIZZZ": 0.0073969529076285115, "YXYIIIZZ": 0.0073969529076285115, "IXYYIZZZ": -0.0026393863227599473, "ZYYIIIZZ": 0.002491506389613677, "IXXZZIZZ": 0.0024915058510076617, "IYXYIIZZ": 0.0026393863227599473, "ZXXIIZZZ": 0.002491506389613677, "IYYZZZZZ": 0.0024915058510076617, "IZXIIZII": 0.02688518504911921, "IIXIIIII": -0.02688518504911921, "XZZXIIII": -0.004807201153765732, "XIZXIZII": -0.004807201153765732, "XZIXIZII": -0.04063554150889964, "XIIXZIII": -0.005230587666739637, "XZIXZZII": -0.0009603629602454066, "XZIXIIZZ": 0.0036821498071205358, "XZIXIZZI": 0.0011680550970025226, "XZIXIZIZ": -0.0029379285166579176, "XIIXIZII": -0.03720364024181427, "IXIXIIZZ": -0.0026393868311887603, "IXZXIIZZ": 0.0026393868311887603, "IXXXIIZZ": 0.0026393868311887603, "IYYXIZZZ": 0.0026393868311887603, "YZIZYZII": 0.16830208354320664, "YZIYXZII": 0.006647953816862935, "XIIIXIII": -0.006389761977952896, "YIZZYZII": 0.017116579319930877, "YZZZYIII": 0.017116579319930877, "YIIYXIII": -0.006647950916069785, "XZIIXZII": -0.007825293706143086, "XIIYYIII": 0.007810000257057862, "YZIIYZII": -0.007825293943276504, "XZZZXIII": 0.017116579319930877, "XIZZXZII": 0.017116579319930877, "XZIYYZII": -0.007810003157851012, "YIIIYIII": -0.006389761740819476, "XZIZXZII": 0.16830208354320664, "YZIZYIZZ": -0.002264731766434954, "XZIZXIZZ": -0.002264731766434954, "YZIZYZZI": 0.0026024507198914824, "XZIZXZZI": 0.0026024507198914824, "YZIZYZIZ": 0.005124055261080411, "XZIZXZIZ": 0.005124055261080411, "YIIZYZII": 0.1271716211766588, "XIIZXZII": 0.1271716211766588, "ZIIIXIII": 0.05027921664961526, "ZZIIXZII": 0.03180225492979981, "IIZXXZII": -0.028411081537875884, "ZZZZXIII": -0.049595389650067725, "IZZXXIII": -0.028411081537875884, "ZIZZXZII": -0.049595389650067725, "IIIXXIII": -0.1597116617503679, "ZZIZXZII": -0.26021803453612585, "ZIIXXIII": -0.03049180724380022, "IZIZXZII": -0.050279222871922255, "ZZIXXZII": 0.00315654163451826, "IIIZXIII": -0.03180225428566128, "IIZIXZII": 0.049595383852363714, "IZZIXIII": 0.049595383852363714, "IIIIXIII": 0.2602180019445848, "IIIXXZZZ": -0.01650429171779535, "ZZIZXIZZ": 0.016206980078768123, "IIIIXZZZ": -0.01620698344671354, "IIIXXIZI": -0.010176960337713125, "ZZIZXZZI": -0.00834072588661891, "IIIIXIZI": 0.008340723809858891, "IIIXXIIZ": -0.006887429921871693, "ZZIZXZIZ": -0.030279109812157264, "IIIIXIIZ": 0.030279108406674308, "IZIXXIII": -0.0356724785633115, "ZIIZXZII": -0.056532920560585724, "IZIIXIII": 0.0565329132810857, "IXIZXIZZ": 0.009826315961260072, "IYZZYIZZ": 0.009826315961260072, "IXZZXIZZ": -0.009826315961260072, "IYIZYIZZ": -0.009826315961260072, "IXXZXIZZ": -0.009826315961260072, "IXYZYZZZ": -0.009826315961260072, "IYYZXZZZ": -0.009826315961260072, "IYXZYIZZ": 0.009826315961260072, "ZZIYYZII": -0.003156535144796068, "ZIIYYIII": 0.03049181750402146, "IIIYYIII": 0.15971171485171776, "IZZYYIII": 0.02841109165855085, "IIZYYZII": 0.02841109165855085, "IIIYYZZZ": 0.016504288410520113, "IIIYYIZI": 0.010176962039761858, "IIIYYIIZ": 0.006887436100773434, "IZIYYIII": 0.03567249009969249, "XZIXXZII": 0.0011620493409881037, "XIIXXIII": -0.0011620493409881037, "IYXIIYZZ": 0.05437482549431816, "IYXXZYZZ": -0.0015484373842233358, "ZXXZZXZZ": 0.0023296310272621795, "IXYIIYZZ": 0.004633854930125676, "IYYIIXZZ": 0.004633854930125676, "ZXXXIXZZ": 0.0015484373030510948, "IYXZIYZZ": -0.00272740772711428, "IYXIZYZZ": 0.00023689163966711686, "ZYXIIYZZ": 0.038655853881214175, "IYXIIYIZ": 0.0022073494446281155, "IXXIIXIZ": 0.0010500176539929875, "IYXIIYZI": -0.0010500176539929875, "IXXIIXZI": -0.0022073494446281155, "IXYIIYII": 0.004633854930125676, "IYYIIXII": 0.004633854930125676, "IXXIIXII": -0.05437482549431816, "IXXXZXII": 0.0015484373842233358, "ZYXZZYII": -0.0023296310272621795, "ZYXXIYII": -0.0015484373030510948, "IXXZIXII": 0.00272740772711428, "IXXIZXII": -0.00023689163966711686, "ZXXIIXII": -0.038655853881214175, "XXXZZXZZ": 0.006119522736469046, "YXXYIXZZ": 0.002345922140048817, "XYXIIYZZ": 0.006119522257748933, "XYXZZYII": -0.006119522736469046, "YYXYIYII": -0.002345922140048817, "XXXIIXII": -0.006119522257748933, "XZYIIYZZ": 0.0024915058510076617, "YIXIIYZZ": -0.0024915058510076617, "XIXIIXII": -0.0024915058510076617, "YZYIIXII": -0.0024915058510076617, "IIYYIXZZ": 0.004107608636788491, "ZZYIIYZZ": 0.007755582711536307, "IZXZZXZZ": 0.0077555835497546705, "IIYZZYII": -0.0077555835497546705, "IZXYIYII": 0.004107608636788491, "ZIXIIXII": -0.007755582711536307, "XIZIIXZZ": 0.0024915058510076617, "YIIIIYZZ": 0.0024915058510076617, "XIIIIXII": 0.0024915058510076617, "YIZIIYII": 0.0024915058510076617, "IZZYIYZZ": -0.004107608636788491, "ZIZIIXZZ": 0.007755582711536307, "IZIZZXZZ": -0.0077555835497546705, "IZZZZXII": -0.0077555835497546705, "IZIYIYII": -0.004107608636788491, "ZIIIIXII": 0.007755582711536307, "XXXXIXZZ": -0.0023459208912694008, "XYXXIYII": 0.0023459208912694008, "IZXXIXZZ": -0.0041076070541466135, "IIYXIYII": 0.0041076070541466135, "IZIXIXZZ": 0.0041076070541466135, "IZZXIXII": 0.0041076070541466135, "YXXZYXZZ": -0.0062536966314704415, "XXXZXXZZ": -0.0062536966314704415, "YYXZYYII": 0.0062536966314704415, "XYXZXYII": 0.0062536966314704415, "IYXXXYZZ": -0.006204853794679312, "ZXXZXXZZ": -0.004125030301939033, "IYXIXYZZ": -0.0041250315681314815, "IXXXXXII": 0.006204853794679312, "ZYXZXYII": 0.004125030301939033, "IXXIXXII": 0.0041250315681314815, "IZXZXXZZ": -0.009924382363119398, "IIYZYXZZ": -0.009924382363119398, "IIYZXYII": 0.009924382363119398, "IZXZYYII": -0.009924382363119398, "IZIZXXZZ": 0.009924382363119398, "IZZZYYZZ": 0.009924382363119398, "IZZZXXII": 0.009924382363119398, "IZIZYYII": 0.009924382363119398, "IYXYYYZZ": 0.006204852952905509, "IXXYYXII": -0.006204852952905509, "IYXIIXYZ": -0.0009603629602454066, "IXXIIYYZ": -0.005230587666739637, "IXYIIYXI": 0.004807201153765732, "IYYIIXXI": 0.004807201153765732, "IXXIIXXI": -0.04063554150889964, "IXXXZXXI": -0.0005200572151071423, "ZYXZZYXI": 0.003682149913246008, "ZYXXIYXI": 0.0005200577281454923, "IXXZIXXI": -0.0011680552031280472, "IXXIZXXI": -0.0029379285166579176, "ZXXIIXXI": -0.03720364024181427, "IYXIIXYI": -0.04063554150889964, "IYXXZXYI": -0.0005200572151071423, "ZXXZZYYI": -0.003682149913246008, "IXYIIXYI": -0.004807201153765732, "IYYIIYYI": 0.004807201153765732, "ZXXXIYYI": -0.0005200577281454923, "IYXZIXYI": -0.0011680552031280472, "IYXIZXYI": -0.0029379285166579176, "ZYXIIXYI": -0.03720364024181427, "IYXIIYXZ": 0.005230587666739637, "IXXIIXXZ": -0.0009603629602454066, "XYXZZYXI": 0.0023459208912694008, "YYXYIYXI": 0.005437644055181492, "XXXIIXXI": 0.0023459197816374524, "XXXZZYYI": -0.0023459208912694008, "YXXYIYYI": -0.005437644055181492, "XYXIIXYI": 0.0023459197816374524, "XZXIIYYZ": -0.0026393868311887603, "YIYIIYYZ": -0.0026393868311887603, "XIYIIYXZ": 0.0026393868311887603, "YZXIIYXZ": -0.0026393868311887603, "IIXYIXYZ": 0.01127451906379013, "ZZXIIYYZ": 0.004107604753413701, "IZYZZXYZ": -0.0041076070541466135, "IIXZZXXZ": -0.0041076070541466135, "IZYYIXXZ": -0.01127451906379013, "ZIYIIYXZ": -0.004107604753413701, "XZIIIYYZ": 0.0026393868311887603, "YZZIIXYZ": -0.0026393868311887603, "XZZIIXXZ": 0.0026393868311887603, "YZIIIYXZ": 0.0026393868311887603, "IIIYIXYZ": -0.01127451906379013, "ZZIIIYYZ": -0.004107604753413701, "IIZZZYYZ": 0.0041076070541466135, "IIIZZXXZ": 0.0041076070541466135, "IIZYIYXZ": 0.01127451906379013, "ZZZIIXXZ": -0.004107604753413701, "XYXXIYXI": -0.0054376435764616204, "XXXXIYYI": 0.0054376435764616204, "IZYXIXYZ": 0.011274518225572164, "IIXXIXXZ": 0.011274518225572164, "IIZXIYYZ": -0.011274518225572164, "IIIXIXXZ": -0.011274518225572164, "YYXZYYXI": 0.005180672595671039, "XYXZXYXI": 0.005180672595671039, "YXXZYYYI": -0.005180672595671039, "XXXZXYYI": -0.005180672595671039, "IXXXXXXI": -0.005222842658697192, "ZYXZXYXI": -0.005042802546118929, "IXXIXXXI": -0.005042803611917407, "IYXXXXYI": -0.005222842658697192, "ZXXZXYYI": 0.005042802546118929, "IYXIXXYI": -0.005042803611917407, "IZYZXXYZ": -0.010006219260838703, "IIXZYXYZ": 0.010006219260838703, "IIXZXXXZ": -0.010006219260838703, "IZYZYXXZ": -0.010006219260838703, "IIZZXYYZ": 0.010006219260838703, "IIIZYXYZ": -0.010006219260838703, "IIIZXXXZ": 0.010006219260838703, "IIZZYYXZ": 0.010006219260838703, "IXXYYXXI": 0.005222841629638359, "IYXYYXYI": 0.005222841629638359, "IZZIIZXI": 0.09921354017377612, "IIZIIIXI": 0.09921354017377612, "IZIIIIXI": 0.48359198680925813, "IZIXZIXI": -0.047032245540968666, "ZIIZZZXI": 0.004181448506801721, "ZIIXIZXI": -0.047032238693212824, "IZIZIIXI": -0.0293753152959018, "IZIIZIXI": 0.0451395166043391, "ZZIIIIXI": 0.09262949743723169, "IZZIIIXZ": 0.09921354017377612, "IIZIIZXZ": 0.09921354017377612, "IZIIIZXZ": 0.48359198680925813, "IZIXZZXZ": -0.047032245540968666, "ZIIZZIXZ": 0.004181448506801721, "ZIIXIIXZ": -0.047032238693212824, "IZIZIZXZ": -0.0293753152959018, "IZIIZZXZ": 0.0451395166043391, "ZZIIIZXZ": 0.09262949743723169, "IIIIIZXZ": 0.09028357654596227, "IZIIIIXZ": 0.03191846899678021, "IIIIIIXI": 0.09028357654596227, "IZIIIZXI": 0.03191846899678021, "XIIZZZXI": -0.0015484378596191007, "YIIYIZXI": -0.0005200582824862094, "XZIIIIXI": 0.0015484377534935195, "XIIZZIXZ": -0.0015484378596191007, "YIIYIIXZ": -0.0005200582824862094, "XZIIIZXZ": 0.0015484377534935195, "XIIXIZXI": 0.0005200579665044868, "XIIXIIXZ": 0.0005200579665044868, "YIIZYZXI": 0.0016051489010195956, "XIIZXZXI": 0.0016051489010195956, "YIIZYIXZ": 0.0016051489010195956, "XIIZXIXZ": 0.0016051489010195956, "IZIXXIXI": -0.023461528396133215, "ZIIZXZXI": -0.01334775805339751, "IZIIXIXI": 0.013347753265724053, "IZIXXZXZ": -0.023461528396133215, "ZIIZXIXZ": -0.01334775805339751, "IZIIXZXZ": 0.013347753265724053, "IZIYYIXI": 0.02346153111994092, "IZIYYZXZ": 0.02346153111994092, "IYXIIXZY": 0.16830208354320658, "IYXXZXZY": -0.0016051493631717012, "ZXXZZYZY": 0.002264731438880443, "IXYIIXZY": 0.017116579319930877, "IYYIIYZY": -0.017116579319930877, "ZXXXIYZY": -0.0016051483699508562, "IYXZIXZY": -0.002602451047445892, "IYXIZXZY": 0.005124055261080411, "ZYXIIXZY": 0.1271716211766588, "IYXIIYIX": -0.006389763334566436, "IXXIIXIX": 0.007825292349529842, "IYXIIXIY": 0.007825292349529842, "IXXIIYIY": 0.006389763334566436, "IXYIIYZX": -0.017116579319930877, "IYYIIXZX": -0.017116579319930877, "IXXIIXZX": 0.16830208354320658, "IXXXZXZX": -0.0016051493631717012, "ZYXZZYZX": -0.002264731438880443, "ZYXXIYZX": 0.0016051483699508562, "IXXZIXZX": -0.002602451047445892, "IXXIZXZX": 0.005124055261080411, "ZXXIIXZX": 0.1271716211766588, "XXXZZYZY": -0.0062536966314704415, "YXXYIYZY": 0.00518067131951129, "XYXIIXZY": 0.006253697688663467, "XYXZZYZX": 0.0062536966314704415, "YYXYIYZX": -0.00518067131951129, "XXXIIXZX": 0.006253697688663467, "XZXIIYIY": 0.009826315961260072, "YIYIIYIY": 0.009826315961260072, "XIYIIYIX": -0.009826315961260072, "YZXIIYIX": 0.009826315961260072, "IIXYIXIY": -0.010006217235620934, "ZZXIIYIY": 0.009924384405036785, "IZYZZXIY": -0.009924382363119398, "IIXZZXIX": -0.009924382363119398, "IZYYIXIX": 0.010006217235620934, "ZIYIIYIX": -0.009924384405036785, "XZIIIYIY": -0.009826315961260072, "YZZIIXIY": 0.009826315961260072, "XZZIIXIX": -0.009826315961260072, "YZIIIYIX": -0.009826315961260072, "IIIYIXIY": 0.010006217235620934, "ZZIIIYIY": -0.009924384405036785, "IIZZZYIY": 0.009924382363119398, "IIIZZXIX": 0.009924382363119398, "IIZYIYIX": -0.010006217235620934, "ZZZIIXIX": -0.009924384405036785, "XXXXIYZY": -0.005180672595671039, "XYXXIYZX": 0.005180672595671039, "IZYXIXIY": -0.010006219260838702, "IIXXIXIX": -0.010006219260838702, "IIZXIYIY": 0.010006219260838702, "IIIXIXIX": 0.010006219260838702, "YXXZYYZY": 0.01906227145490747, "XXXZXYZY": 0.01906227145490747, "YYXZYYZX": -0.01906227145490747, "XYXZXYZX": -0.01906227145490747, "IYXXXXZY": -0.0019775652937995213, "ZXXZXYZY": -0.0012869096972116874, "IYXIXXZY": 0.0012869092936601033, "IXXXXXZX": -0.0019775652937995213, "ZYXZXYZX": 0.0012869096972116874, "IXXIXXZX": 0.0012869092936601033, "IZYZXXIY": 0.04569301635533742, "IIXZYXIY": -0.04569301635533742, "IIXZXXIX": 0.04569301635533742, "IZYZYXIX": 0.04569301635533742, "IIZZXYIY": -0.04569301635533742, "IIIZYXIY": 0.04569301635533742, "IIIZXXIX": -0.04569301635533742, "IIZZYYIX": -0.04569301635533742, "IYXYYXZY": 0.0019775655564125095, "IXXYYXZX": 0.0019775655564125095, "IIIIIZIX": 0.05027921664961526, "IZIIIIIX": 0.03180225492979981, "IZZIIZZX": 0.049595383852363714, "IIZIIIZX": 0.049595383852363714, "IZIIIIZX": 0.2602180019445848, "IZIXZIZX": -0.013347756572999355, "ZIIZZZZX": 0.016206980722905984, "ZIIXIZZX": -0.013347751563675252, "IZIZIIZX": -0.008340726533665934, "IZIIZIZX": 0.030279108406674308, "ZZIIIIZX": 0.0565329132810857, "IIIIIIZX": 0.05027921664961526, "IZIIIZZX": 0.03180225492979981, "IZZIIIIX": 0.049595383852363714, "IIZIIZIX": 0.049595383852363714, "IZIIIZIX": 0.2602180019445848, "IZIXZZIX": -0.013347756572999355, "ZIIZZIIX": 0.016206980722905984, "ZIIXIIIX": -0.013347751563675252, "IZIZIZIX": -0.008340726533665934, "IZIIZZIX": 0.030279108406674308, "ZZIIIZIX": 0.0565329132810857, "XIIZZZZX": 0.0041250315681314815, "YIIYIZZX": 0.005042804453691233, "XZIIIIZX": -0.0041250305390724525, "XIIZZIIX": 0.0041250315681314815, "YIIYIIIX": 0.005042804453691233, "XZIIIZIX": -0.0041250305390724525, "XIIXIZZX": -0.005042803611917406, "XIIXIIIX": -0.005042803611917406, "YIIZYZZX": 0.0012869092936601033, "XIIZXZZX": 0.0012869092936601033, "YIIZYIIX": 0.0012869092936601033, "XIIZXIIX": 0.0012869092936601033, "IZIXXIZX": 0.01322105247064416, "ZIIZXZZX": -0.02383107692701021, "IZIIXIZX": 0.023831079624961754, "IZIXXZIX": 0.01322105247064416, "ZIIZXIIX": -0.02383107692701021, "IZIIXZIX": 0.023831079624961754, "IZIYYIZX": -0.01322104760755884, "IZIYYZIX": -0.01322104760755884, "IIIIIIXX": 0.15971171485171776, "IIIXZIXX": -0.023461527751995354, "ZZIZZZXX": -0.016504293198193506, "IZZIIIXX": 0.02841109165855085, "IIZIIZXX": 0.02841109165855085, "ZZIXIZXX": -0.02346152904318024, "IIIZIIXX": -0.010176966827435383, "IIIIZIXX": 0.006887436100773434, "ZIIIIIXX": 0.03567249009969249, "IIIIIZYY": -0.003156535144796068, "IZIIIIYY": 0.03049181750402146, "IIIIIIYY": 0.15971171485171776, "IIIXZIYY": -0.023461527751995354, "ZZIZZZYY": -0.016504293198193506, "IZZIIIYY": 0.02841109165855085, "IIZIIZYY": 0.02841109165855085, "ZZIXIZYY": -0.02346152904318024, "IIIZIIYY": -0.010176966827435383, "IIIIZIYY": 0.006887436100773434, "ZIIIIIYY": 0.03567249009969249, "IIIIIZXX": -0.003156535144796068, "IZIIIIXX": 0.03049181750402146, "XZIZZZXX": -0.006204852952905509, "YZIYIZXX": -0.005222842895830613, "XIIIIIXX": 0.006204851887107007, "XZIZZZYY": -0.006204852952905509, "YZIYIZYY": -0.005222842895830613, "XIIIIIYY": 0.006204851887107007, "XZIXIZXX": 0.0052228416296383594, "XZIXIZYY": 0.0052228416296383594, "YZIZYZXX": 0.0019775655564125095, "XZIZXZXX": 0.0019775655564125095, "YZIZYZYY": 0.0019775655564125095, "XZIZXZYY": 0.0019775655564125095, "IIIXXIXX": -0.038600529282518434, "ZZIZXZXX": 0.013221039730548048, "IIIIXIXX": -0.01322104760755884, "IIIXXIYY": -0.038600529282518434, "ZZIZXZYY": 0.013221039730548048, "IIIIXIYY": -0.01322104760755884, "IIIYYIXX": 0.038600526584568196, "IIIYYIYY": 0.038600526584568196, "IYXIIYYY": -0.007810001853925104, "IXXIIXYY": -0.007810001853925104, "IYXIIXYX": 0.006647952512937002, "IXXIIYYX": -0.006647952512937002, "IYXIIYXX": -0.0011620493409881037, "IXXIIXXX": -0.0011620493409881037}], "expressible": {"uccs": ["11101101", "11110101", "11101110", "11110110", "11011111", "10111111"], "uccsd": "full", "uccsdt": "full", "excite2": ["11110101", "11101110", "11110110", "11011111", "10111111", "11101011", "01111101"], "excite3": ["11110101", "11101110", "11110110", "11011111", "10111111", "11101011", "01111101"], "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["IZZIIIZIIZZZ", "IIZIIIIIZIII", "IZIIIIIZIIII", "ZZZZZZIIIIII"], "taperqubits": [0, 3, 4, 6], "tapersector": [-1, 1, 1, -1], "stabilizers": ["IIIIIIIIIIIX", "IIIIIIIIXIII", "IIIIIIIXIIII", "IIIIIXIIIIII"], "hf_energy": -103.35962730689874}

==> anc/model_data/model_data_LiH_STO-3G_SINGLET.json <==
{"ham": {"IIIIIIII": -4.988537911800993, "ZIIIIIII": -0.3921870977557365, "IZIIIIII": -0.45924064708739587, "ZZIIIIII": 0.12948880836012866, "IIZIIIII": -0.45924064708739565, "ZIZIIIII": 0.12948880836012866, "IZZIIIII": 0.27077266237518155, "IIIZIIII": -0.19773614325752528, "ZIIZIIII": 0.053852725619408015, "IZIZIIII": 0.1307349842404517, "IIZZIIII": 0.1307349842404517, "ZZZZIIII": 0.08981618949750116, "IIIIZIII": -0.11669460811584698, "ZIIIZIII": 0.08310753794400164, "IZIIZIII": 0.13046166402986134, "IIZIZIII": 0.1304616640298613, "ZZZIZIII": 0.09355967628356442, "IIIZZIII": 0.05315028507373022, "ZZIZZIII": 0.19570240366981567, "ZIZZZIII": 0.19570240366981567, "IZZZZIII": 0.08846873212474353, "ZZZZZIII": 1.0087162175588564, "IIIIIZII": -0.3921870977557365, "ZIIIIZII": 0.11384398820287325, "IZIIIZII": 0.12948880836012866, "IIZIIZII": 0.12948880836012866, "IIIZIZII": 0.060440275058331466, "IIIIZZII": 0.11395339246515433, "ZZZZZZII": 0.09044344672317431, "IIIIIIZI": -0.19773614325752548, "ZIIIIIZI": 0.060440275058331466, "IZIIIIZI": 0.1307349842404517, "IIZIIIZI": 0.1307349842404517, "IIIZIIZI": 0.0846015456939032, "IIIIZIZI": 0.05628953731782687, "ZZZZZIZI": 0.0989567737990705, "IIIIIZZI": 0.053852725619408015, "IZZIIZZI": 0.08981618949750116, "IIIIIIIZ": -0.11669460811584684, "ZIIIIIIZ": 0.11395339246515433, "IZIIIIIZ": 0.13046166402986134, "IIZIIIIZ": 0.1304616640298613, "IIIZIIIZ": 0.05628953731782687, "IIIIZIIZ": 0.12274418444186552, "ZZZZZIIZ": 0.09331777834579366, "IIIIIZIZ": 0.08310753794400164, "IZZIIZIZ": 0.09355967628356442, "IIIIIIZZ": 0.05315028507373022, "IZZIIIZZ": 0.08846873212474353, "IZIIIZZZ": 0.19570240366981567, "IIZIIZZZ": 0.19570240366981567, "IZZIIZZZ": 1.0087162175588578, "ZZZIIZZZ": 0.09044344672317431, "IZZZIZZZ": 0.0989567737990705, "IZZIZZZZ": 0.09331777834579366, "ZIIZZZZZ": 0.4145959466968303, "XIIIIIII": 0.000891301487734098, "XZIIIIII": 0.0017098258290617352, "XIZIIIII": 0.0017098258290617412, "XIIZIIII": 0.0013957952957186033, "XZZZIIII": 0.0029190015332881524, "XIIIZIII": -0.0029190015332881524, "XZZIZIII": -0.0013957952957186033, "XZIZZIII": -0.0017098258290617412, "XIZZZIII": -0.0017098258290617352, "XZZZZIII": -0.000891301487734098, "XIIIIZII": -0.0006521116533318042, "XZZZZZII": 0.0006521116533318042, "XIIIIIZI": 0.002508806672945114, "XZZZZIZI": -0.002508806672945114, "XIIIIIIZ": -0.0016118160263876048, "XZZZZIIZ": 0.0016118160263876048, "XZZIIZZZ": 0.012094261001690929, "XIIZZZZZ": -0.012094261001690929, "ZXIIIZII": 0.0024546316800948937, "IXZZZZII": -0.0024546316800948937, "ZXZIIIZZ": -0.0024546316800948937, "IXIZZIZZ": 0.0024546316800948937, "XXIIIZII": 0.0015148512224616116, "YYIIIZII": 0.0015148512224616116, "XXZIIIZZ": -0.0015148512224616116, "YYZIIIZZ": -0.0015148512224616116, "ZIXIIZII": 0.002454631680094894, "IZXZZZII": -0.002454631680094894, "ZZXIIIZZ": -0.002454631680094894, "IIXZZIZZ": 0.002454631680094894, "XIXIIZII": 0.001514851222461612, "YIYIIZII": 0.001514851222461612, "XZXIIIZZ": -0.001514851222461612, "YZYIIIZZ": -0.001514851222461612, "IXXIIIII": 0.008434569756845495, "IYYIIIII": 0.008434569756845495, "IIIXIIII": 0.0032474251685457815, "ZZIXIIII": -0.005041311436432508, "ZIZXIIII": -0.005041311436432505, "IZZXIIII": -0.0039011112899612252, "ZZZXIIII": -0.025554779296887382, "IIIXZIII": 0.025554779296887382, "ZIIXZIII": 0.0039011112899612252, "IZIXZIII": 0.005041311436432505, "IIZXZIII": 0.005041311436432508, "ZZZXZIII": -0.0032474251685457815, "ZZZXIZII": -0.0028372065758318805, "IIIXZZII": 0.0028372065758318805, "ZZZXIIZI": 0.0004790966995878878, "IIIXZIZI": -0.0004790966995878878, "ZZZXIIIZ": -0.004123346662048891, "IIIXZIIZ": 0.004123346662048891, "ZIIXIZZZ": -0.03452585150644355, "IZZXZZZZ": 0.03452585150644355, "XZIXIIII": -0.00434699750141018, "XIZXIIII": -0.004346997501410179, "XZZXIIII": 0.014602390965295739, "YZIYIIII": -0.00434699750141018, "YIZYIIII": -0.004346997501410179, "YZZYIIII": 0.014602390965295739, "XIIXZIII": 0.004828132106095465, "XZZXZIII": 0.004280343812467223, "YIIYZIII": 0.004828132106095465, "YZZYZIII": 0.004280343812467223, "XZZXIZII": 0.010952643666415945, "YZZYIZII": 0.010952643666415945, "XZZXIIZI": -0.009002518925725823, "YZZYIIZI": -0.009002518925725823, "XZZXIIIZ": 0.012779227070099241, "YZZYIIIZ": 0.012779227070099241, "XIIXIZZZ": -0.00437291682951701, "YIIYIZZZ": -0.00437291682951701, "IXZXIZII": -0.002562386821862235, "IYZYIZII": -0.002562386821862235, "IXIXIIZZ": 0.002562386821862235, "IYIYIIZZ": 0.002562386821862235, "IZXXIZII": -0.002562386821862236, "IZYYIZII": -0.002562386821862236, "IIXXIIZZ": 0.002562386821862236, "IIYYIIZZ": 0.002562386821862236, "IIIIXIII": 0.014743726410188517, "ZIIIXIII": -0.0008860538076492505, "IZIIXIII": 0.004121496103910599, "IIZIXIII": 0.0041214961039105985, "ZZZIXIII": -0.00289156321178875, "IIIZXIII": 0.00289156321178875, "ZZIZXIII": -0.0041214961039105985, "ZIZZXIII": -0.004121496103910599, "IZZZXIII": 0.0008860538076492505, "ZZZZXIII": -0.014743726410188517, "IIIIXZII": -0.0009462353192156901, "ZZZZXZII": 0.0009462353192156901, "IIIIXIZI": 0.0028398221701524473, "ZZZZXIZI": -0.0028398221701524473, "IIIIXIIZ": -0.0016845393710861135, "ZZZZXIIZ": 0.0016845393710861135, "IZZIXZZZ": 0.028570354162997726, "ZIIZXZZZ": -0.028570354162997726, "XIIIXIII": -0.006621091995401533, "XZZIXIII": 0.004957881538316297, "XZIZXIII": 0.0018749554176027729, "XIZZXIII": 0.0018749554176027683, "XZZZXIII": 0.00593208630192265, "YIIIYIII": -0.006621091995401533, "YZZIYIII": 0.004957881538316297, "YZIZYIII": 0.0018749554176027729, "YIZZYIII": 0.0018749554176027683, "YZZZYIII": 0.00593208630192265, "XZZZXZII": -0.03439131375895362, "YZZZYZII": -0.03439131375895362, "XZZZXIZI": 0.0027365107156143353, "YZZZYIZI": 0.0027365107156143353, "XZZZXIIZ": -0.03239666246017882, "YZZZYIIZ": -0.03239666246017882, "XIIZXZZZ": 0.008760645944998088, "YIIZYZZZ": 0.008760645944998088, "IXZZXZII": -0.0018832658827275684, "IYZZYZII": -0.0018832658827275684, "IXIZXIZZ": 0.0018832658827275684, "IYIZYIZZ": 0.0018832658827275684, "IZXZXZII": -0.001883265882727569, "IZYZYZII": -0.001883265882727569, "IIXZXIZZ": 0.001883265882727569, "IIYZYIZZ": 0.001883265882727569, "IIIXXIII": -0.007631751816138539, "ZIIXXIII": 0.0028227649792877778, "IZIXXIII": 0.002205959305035669, "IIZXXIII": 0.0022059593050356733, "ZZZXXIII": 0.0002465001864556494, "IIIYYIII": -0.007631751816138539, "ZIIYYIII": 0.0028227649792877778, "IZIYYIII": 0.002205959305035669, "IIZYYIII": 0.0022059593050356733, "ZZZYYIII": 0.0002465001864556494, "IIIXXZII": 0.010681557955916321, "IIIYYZII": 0.010681557955916321, "IIIXXIZI": -0.0016971346930571203, "IIIYYIZI": -0.0016971346930571203, "IIIXXIIZ": 0.011925118863873653, "IIIYYIIZ": 0.011925118863873653, "IZZXXZZZ": -0.0030912667602032693, "IZZYYZZZ": -0.0030912667602032693, "XIIXXIII": -0.0013577635558035754, "XZZXXIII": -0.0013577635558035754, "YIIYXIII": -0.0009687326493440549, "YZZYXIII": -0.0009687326493440549, "XIIYYIII": -0.0003890309064595193, "XZZYYIII": -0.0003890309064595193, "IIIIIXII": 0.0008913014877340938, "ZIIIIXII": -0.0006521116533318042, "IZIIIXII": 0.0017098258290617352, "IIZIIXII": 0.0017098258290617412, "IIIZIXII": 0.002508806672945114, "IIIIZXII": -0.0016118160263876048, "ZZZZZXII": 0.012094261001690929, "IIIIIXZI": 0.0013957952957186033, "IZZIIXZI": 0.0029190015332881524, "IIIIIXIZ": -0.0029190015332881524, "IZZIIXIZ": -0.0013957952957186033, "IZIIIXZZ": -0.0017098258290617412, "IIZIIXZZ": -0.0017098258290617352, "IZZIIXZZ": -0.0008913014877340938, "ZZZIIXZZ": 0.0006521116533318042, "IZZZIXZZ": -0.002508806672945114, "IZZIZXZZ": 0.0016118160263876048, "ZIIZZXZZ": -0.012094261001690929, "XIIIIXII": 0.001974714598430771, "XZZZZXII": -0.001974714598430771, "XZZIIXZZ": -0.001974714598430771, "XIIZZXZZ": 0.001974714598430771, "ZXIIIXII": 0.0015148512224616116, "IXZZZXII": -0.0015148512224616116, "ZYIIIYII": 0.0015148512224616116, "IYZZZYII": -0.0015148512224616116, "XXIIIXII": 0.004902698293840477, "YYIIIXII": 0.004902698293840477, "YXIIIYII": -0.004902698293840477, "XYIIIYII": 0.004902698293840477, "ZIXIIXII": 0.001514851222461612, "IZXZZXII": -0.001514851222461612, "ZIYIIYII": 0.001514851222461612, "IZYZZYII": -0.001514851222461612, "XIXIIXII": 0.004902698293840477, "YIYIIXII": 0.004902698293840477, "YIXIIYII": -0.004902698293840477, "XIYIIYII": 0.004902698293840477, "ZZZXIXII": -0.0004552152765784548, "IIIXZXII": 0.0004552152765784548, "ZIIXIXZZ": 0.0004552152765784548, "IZZXZXZZ": -0.0004552152765784548, "XZZXIXII": -0.0010639047141293443, "YZZYIXII": -0.0010639047141293443, "XIIXIXZZ": 0.0010639047141293443, "YIIYIXZZ": 0.0010639047141293443, "IXZXIXII": -0.003452305004035172, "IYZYIXII": -0.003452305004035172, "IYZXIYII": -0.003452305004035172, "IXZYIYII": 0.003452305004035172, "IZXXIXII": -0.003452305004035172, "IZYYIXII": -0.003452305004035172, "IZYXIYII": -0.003452305004035172, "IZXYIYII": 0.003452305004035172, "IIIIXXII": 0.0021395539495965544, "ZZZZXXII": -0.0021395539495965544, "IZZIXXZZ": -0.0021395539495965544, "ZIIZXXZZ": 0.0021395539495965544, "XZZZXXII": -6.0181511566440154e-05, "YZZZYXII": -6.0181511566440154e-05, "XIIZXXZZ": 6.0181511566440154e-05, "YIIZYXZZ": 6.0181511566440154e-05, "IXZZXXII": -0.004890547622572363, "IYZZYXII": -0.004890547622572363, "IYZZXYII": -0.004890547622572363, "IXZZYYII": 0.004890547622572363, "IZXZXXII": -0.004890547622572363, "IZYZYXII": -0.004890547622572363, "IZYZXYII": -0.004890547622572363, "IZXZYYII": 0.004890547622572363, "IIIXXXII": -0.0003672557630298687, "IIIYYXII": -0.0003672557630298687, "IZZXXXZZ": 0.0003672557630298687, "IZZYYXZZ": 0.0003672557630298687, "IIIIIIXI": 0.0032474251685457815, "IZZIIIXI": -0.0039011112899612252, "IZIIIZXI": -0.005041311436432508, "IIZIIZXI": -0.005041311436432505, "IZZIIZXI": -0.025554779296887334, "ZZZIIZXI": -0.0028372065758318805, "IZZZIZXI": 0.0004790966995878878, "IZZIZZXI": -0.004123346662048891, "ZIIZZZXI": -0.03452585150644355, "IIIIIIXZ": 0.025554779296887334, "ZIIIIIXZ": 0.0028372065758318805, "IZIIIIXZ": 0.005041311436432505, "IIZIIIXZ": 0.005041311436432508, "IIIZIIXZ": -0.0004790966995878878, "IIIIZIXZ": 0.004123346662048891, "ZZZZZIXZ": 0.03452585150644355, "IIIIIZXZ": 0.0039011112899612252, "IZZIIZXZ": -0.0032474251685457815, "XZZIIZXI": -0.0004552152765784548, "XIIZZZXI": 0.0004552152765784548, "XIIIIIXZ": 0.0004552152765784548, "XZZZZIXZ": -0.0004552152765784548, "ZXZIIIXI": -0.002562386821862235, "IXIZZIXI": 0.002562386821862235, "ZYZIIIYI": -0.002562386821862235, "IYIZZIYI": 0.002562386821862235, "XXZIIIXI": -0.003452305004035172, "YYZIIIXI": -0.003452305004035172, "YXZIIIYI": 0.003452305004035172, "XYZIIIYI": -0.003452305004035172, "ZZXIIIXI": -0.002562386821862236, "IIXZZIXI": 0.002562386821862236, "ZZYIIIYI": -0.002562386821862236, "IIYZZIYI": 0.002562386821862236, "XZXIIIXI": -0.003452305004035172, "YZYIIIXI": -0.003452305004035172, "YZXIIIYI": 0.003452305004035172, "XZYIIIYI": -0.003452305004035172, "ZIIXIZXI": 0.005397097515506103, "IZZXZZXI": -0.005397097515506103, "ZZZXIIXZ": -0.005397097515506103, "IIIXZIXZ": 0.005397097515506103, "XIIXIZXI": -0.00111301137722651, "YIIYIZXI": -0.00111301137722651, "XZZXIIXZ": 0.00111301137722651, "YZZYIIXZ": 0.00111301137722651, "IXIXIIXI": 0.010323110848824186, "IYIYIIXI": 0.010323110848824186, "IYIXIIYI": 0.010323110848824186, "IXIYIIYI": -0.010323110848824186, "IIXXIIXI": 0.010323110848824186, "IIYYIIXI": 0.010323110848824186, "IIYXIIYI": 0.010323110848824186, "IIXYIIYI": -0.010323110848824186, "IZZIXZXI": -0.002844766573747621, "ZIIZXZXI": 0.002844766573747621, "IIIIXIXZ": 0.002844766573747621, "ZZZZXIXZ": -0.002844766573747621, "XIIZXZXI": 2.177514342965092e-05, "YIIZYZXI": 2.177514342965092e-05, "XZZZXIXZ": -2.177514342965092e-05, "YZZZYIXZ": -2.177514342965092e-05, "IXIZXIXI": 0.004809190018445566, "IYIZYIXI": 0.004809190018445566, "IYIZXIYI": 0.004809190018445566, "IXIZYIYI": -0.004809190018445566, "IIXZXIXI": 0.004809190018445564, "IIYZYIXI": 0.004809190018445564, "IIYZXIYI": 0.004809190018445564, "IIXZYIYI": -0.004809190018445564, "IZZXXZXI": -5.174104163630177e-05, "IZZYYZXI": -5.174104163630177e-05, "IIIXXIXZ": 5.174104163630177e-05, "IIIYYIXZ": 5.174104163630177e-05, "IZIIIXXI": -0.00434699750141018, "IIZIIXXI": -0.004346997501410179, "IZZIIXXI": 0.014602390965295744, "ZZZIIXXI": 0.010952643666415945, "IZZZIXXI": -0.009002518925725823, "IZZIZXXI": 0.012779227070099241, "ZIIZZXXI": -0.00437291682951701, "IZIIIYYI": -0.00434699750141018, "IIZIIYYI": -0.004346997501410179, "IZZIIYYI": 0.014602390965295744, "ZZZIIYYI": 0.010952643666415945, "IZZZIYYI": -0.009002518925725823, "IZZIZYYI": 0.012779227070099241, "ZIIZZYYI": -0.00437291682951701, "IIIIIXXZ": 0.004828132106095465, "IZZIIXXZ": 0.004280343812467223, "IIIIIYYZ": 0.004828132106095465, "IZZIIYYZ": 0.004280343812467223, "XZZIIXXI": -0.0010639047141293443, "XIIZZXXI": 0.0010639047141293443, "XZZIIYYI": -0.0010639047141293443, "XIIZZYYI": 0.0010639047141293443, "ZIIXIXXI": -0.00111301137722651, "IZZXZXXI": 0.00111301137722651, "ZIIXIYYI": -0.00111301137722651, "IZZXZYYI": 0.00111301137722651, "XIIXIXXI": 0.006587549438923449, "YIIYIXXI": 0.006587549438923449, "XIIXIYYI": 0.006587549438923449, "YIIYIYYI": 0.006587549438923449, "IZZIXXXI": -0.000990507792773706, "ZIIZXXXI": 0.000990507792773706, "IZZIXYYI": -0.000990507792773706, "ZIIZXYYI": 0.000990507792773706, "XIIZXXXI": -0.007858792976628549, "YIIZYXXI": -0.007858792976628549, "XIIZXYYI": -0.007858792976628549, "YIIZYYYI": -0.007858792976628549, "IZZXXXXI": 0.002221370822701966, "IZZYYXXI": 0.002221370822701966, "IZZXXYYI": 0.002221370822701966, "IZZYYYYI": 0.002221370822701966, "IIIIIIIX": 0.01474372641018851, "ZIIIIIIX": -0.0009462353192156901, "IZIIIIIX": 0.004121496103910599, "IIZIIIIX": 0.0041214961039105985, "IIIZIIIX": 0.0028398221701524473, "IIIIZIIX": -0.0016845393710861135, "ZZZZZIIX": 0.028570354162997726, "IIIIIZIX": -0.0008860538076492505, "IZZIIZIX": -0.00289156321178875, "IIIIIIZX": 0.00289156321178875, "IZZIIIZX": 0.0008860538076492505, "IZIIIZZX": -0.0041214961039105985, "IIZIIZZX": -0.004121496103910599, "IZZIIZZX": -0.01474372641018851, "ZZZIIZZX": 0.0009462353192156901, "IZZZIZZX": -0.0028398221701524473, "IZZIZZZX": 0.0016845393710861135, "ZIIZZZZX": -0.028570354162997726, "XIIIIIIX": 0.0021395539495965544, "XZZZZIIX": -0.0021395539495965544, "XZZIIZZX": -0.0021395539495965544, "XIIZZZZX": 0.0021395539495965544, "ZXZIIIZX": -0.0018832658827275684, "IXIZZIZX": 0.0018832658827275684, "ZYZIIIZY": -0.0018832658827275684, "IYIZZIZY": 0.0018832658827275684, "XXZIIIZX": -0.004890547622572364, "YYZIIIZX": -0.004890547622572364, "YXZIIIZY": 0.004890547622572364, "XYZIIIZY": -0.004890547622572364, "ZZXIIIZX": -0.001883265882727569, "IIXZZIZX": 0.001883265882727569, "ZZYIIIZY": -0.001883265882727569, "IIYZZIZY": 0.001883265882727569, "XZXIIIZX": -0.004890547622572363, "YZYIIIZX": -0.004890547622572363, "YZXIIIZY": 0.004890547622572363, "XZYIIIZY": -0.004890547622572363, "ZZZXIIIX": -0.002844766573747621, "IIIXZIIX": 0.002844766573747621, "ZIIXIZZX": 0.002844766573747621, "IZZXZZZX": -0.002844766573747621, "XZZXIIIX": -0.000990507792773706, "YZZYIIIX": -0.000990507792773706, "XIIXIZZX": 0.000990507792773706, "YIIYIZZX": 0.000990507792773706, "IXIXIIZX": 0.004809190018445566, "IYIYIIZX": 0.004809190018445566, "IYIXIIZY": 0.004809190018445566, "IXIYIIZY": -0.004809190018445566, "IIXXIIZX": 0.004809190018445564, "IIYYIIZX": 0.004809190018445564, "IIYXIIZY": 0.004809190018445564, "IIXYIIZY": -0.004809190018445564, "IIIIXIIX": 0.003501588848292502, "ZZZZXIIX": -0.003501588848292502, "IZZIXZZX": -0.003501588848292502, "ZIIZXZZX": 0.003501588848292502, "XZZZXIIX": 0.0013071855069005487, "YZZZYIIX": 0.0013071855069005487, "XIIZXZZX": -0.0013071855069005487, "YIIZYZZX": -0.0013071855069005487, "IXIZXIZX": 0.005929057934936509, "IYIZYIZX": 0.005929057934936509, "IYIZXIZY": 0.005929057934936509, "IXIZYIZY": -0.005929057934936509, "IIXZXIZX": 0.00592905793493651, "IIYZYIZX": 0.00592905793493651, "IIYZXIZY": 0.00592905793493651, "IIXZYIZY": -0.00592905793493651, "IIIXXIIX": -0.00087592149350311, "IIIYYIIX": -0.00087592149350311, "IZZXXZZX": 0.00087592149350311, "IZZYYZZX": 0.00087592149350311, "IIIIIXIX": -0.006621091995401533, "IZZIIXIX": 0.004957881538316297, "IZIIIXZX": 0.0018749554176027729, "IIZIIXZX": 0.0018749554176027683, "IZZIIXZX": 0.005932086301922647, "ZZZIIXZX": -0.03439131375895362, "IZZZIXZX": 0.0027365107156143353, "IZZIZXZX": -0.03239666246017882, "ZIIZZXZX": 0.008760645944998088, "IIIIIYIY": -0.006621091995401533, "IZZIIYIY": 0.004957881538316297, "IZIIIYZY": 0.0018749554176027729, "IIZIIYZY": 0.0018749554176027683, "IZZIIYZY": 0.005932086301922647, "ZZZIIYZY": -0.03439131375895362, "IZZZIYZY": 0.0027365107156143353, "IZZIZYZY": -0.03239666246017882, "ZIIZZYZY": 0.008760645944998088, "XZZIIXZX": -6.0181511566440154e-05, "XIIZZXZX": 6.0181511566440154e-05, "XZZIIYZY": -6.0181511566440154e-05, "XIIZZYZY": 6.0181511566440154e-05, "ZIIXIXZX": 2.177514342965092e-05, "IZZXZXZX": -2.177514342965092e-05, "ZIIXIYZY": 2.177514342965092e-05, "IZZXZYZY": -2.177514342965092e-05, "XIIXIXZX": -0.007858792976628549, "YIIYIXZX": -0.007858792976628549, "XIIXIYZY": -0.007858792976628549, "YIIYIYZY": -0.007858792976628549, "IZZIXXZX": 0.0013071855069005487, "ZIIZXXZX": -0.0013071855069005487, "IZZIXYZY": 0.0013071855069005487, "ZIIZXYZY": -0.0013071855069005487, "XIIZXXZX": 0.0308458545211527, "YIIZYXZX": 0.0308458545211527, "XIIZXYZY": 0.0308458545211527, "YIIZYYZY": 0.0308458545211527, "IZZXXXZX": -0.008498883257632015, "IZZYYXZX": -0.008498883257632015, "IZZXXYZY": -0.008498883257632015, "IZZYYYZY": -0.008498883257632015, "IIIIIIXX": -0.007631751816138535, "ZIIIIIXX": 0.010681557955916321, "IZIIIIXX": 0.002205959305035669, "IIZIIIXX": 0.0022059593050356733, "IIIZIIXX": -0.0016971346930571203, "IIIIZIXX": 0.011925118863873653, "ZZZZZIXX": -0.0030912667602032693, "IIIIIZXX": 0.0028227649792877778, "IZZIIZXX": 0.0002465001864556494, "IIIIIIYY": -0.007631751816138535, "ZIIIIIYY": 0.010681557955916321, "IZIIIIYY": 0.002205959305035669, "IIZIIIYY": 0.0022059593050356733, "IIIZIIYY": -0.0016971346930571203, "IIIIZIYY": 0.011925118863873653, "ZZZZZIYY": -0.0030912667602032693, "IIIIIZYY": 0.0028227649792877778, "IZZIIZYY": 0.0002465001864556494, "XIIIIIXX": -0.0003672557630298687, "XZZZZIXX": 0.0003672557630298687, "XIIIIIYY": -0.0003672557630298687, "XZZZZIYY": 0.0003672557630298687, "ZZZXIIXX": -5.174104163630177e-05, "IIIXZIXX": 5.174104163630177e-05, "ZZZXIIYY": -5.174104163630177e-05, "IIIXZIYY": 5.174104163630177e-05, "XZZXIIXX": 0.002221370822701966, "YZZYIIXX": 0.002221370822701966, "XZZXIIYY": 0.002221370822701966, "YZZYIIYY": 0.002221370822701966, "IIIIXIXX": -0.00087592149350311, "ZZZZXIXX": 0.00087592149350311, "IIIIXIYY": -0.00087592149350311, "ZZZZXIYY": 0.00087592149350311, "XZZZXIXX": -0.008498883257632015, "YZZZYIXX": -0.008498883257632015, "XZZZXIYY": -0.008498883257632015, "YZZZYIYY": -0.008498883257632015, "IIIXXIXX": 0.0031392522440966395, "IIIYYIXX": 0.0031392522440966395, "IIIXXIYY": 0.0031392522440966395, "IIIYYIYY": 0.0031392522440966395, "IIIIIXXX": -0.0013577635558035754, "IZZIIXXX": -0.0013577635558035754, "IIIIIYYX": -0.0009687326493440549, "IZZIIYYX": -0.0009687326493440549, "IIIIIXYY": -0.0003890309064595193, "IZZIIXYY": -0.0003890309064595193}, "ansatze": {"uccs": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": -0.49999999999999967, "IZZIIZYI": 0.49999999999999967, "IIIIIIYZ": -0.49999999999999967, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "IIIIIIYX": -0.49999999999999967, "IIIIIIXY": 0.49999999999999967}, "uccsd": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZYIIIZII": -0.24999999999999983, "IYZZZZII": 0.24999999999999983, "ZYZIIIZZ": 0.24999999999999983, "IYIZZIZZ": -0.24999999999999983, "ZIYIIZII": -0.24999999999999983, "IZYZZZII": 0.24999999999999983, "ZZYIIIZZ": 0.24999999999999983, "IIYZZIZZ": -0.24999999999999983, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IYZZXZII": 0.24999999999999983, "IXZZYZII": -0.24999999999999983, "IYIZXIZZ": -0.24999999999999983, "IXIZYIZZ": 0.24999999999999983, "IZYZXZII": 0.24999999999999983, "IZXZYZII": -0.24999999999999983, "IIYZXIZZ": -0.24999999999999983, "IIXZYIZZ": 0.24999999999999983, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "YIIXXIII": 0.12499999999999992, "YZZXXIII": 0.12499999999999992, "XIIYXIII": 0.12499999999999992, "XZZYXIII": 0.12499999999999992, "XIIXYIII": -0.12499999999999992, "XZZXYIII": -0.12499999999999992, "YIIYYIII": 0.12499999999999992, "YZZYYIII": 0.12499999999999992, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": -0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": 0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": 0.12499999999999992, "YZZIIXZZ": 0.12499999999999992, "YIIZZXZZ": -0.12499999999999992, "XZZIIYZZ": 0.12499999999999992, "XIIZZYZZ": -0.12499999999999992, "ZZZYIXII": -0.12499999999999992, "IIIYZXII": 0.12499999999999992, "ZZZXIYII": -0.12499999999999992, "IIIXZYII": 0.12499999999999992, "ZIIYIXZZ": 0.12499999999999992, "IZZYZXZZ": -0.12499999999999992, "ZIIXIYZZ": 0.12499999999999992, "IZZXZYZZ": -0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": -0.12499999999999992, "XIIZYXZZ": 0.12499999999999992, "XIIZXYZZ": -0.12499999999999992, "YIIZYYZZ": -0.12499999999999992, "IIIYXXII": 0.12499999999999992, "IIIXYXII": -0.12499999999999992, "IIIXXYII": 0.12499999999999992, "IIIYYYII": 0.12499999999999992, "IZZYXXZZ": -0.12499999999999992, "IZZXYXZZ": 0.12499999999999992, "IZZXXYZZ": -0.12499999999999992, "IZZYYYZZ": -0.12499999999999992, "IZZIIZYI": 0.49999999999999967, "IIIIIIYZ": -0.49999999999999967, "YZZIIZXI": -0.12499999999999992, "YIIZZZXI": 0.12499999999999992, "XZZIIZYI": -0.12499999999999992, "XIIZZZYI": 0.12499999999999992, "YIIIIIXZ": 0.12499999999999992, "YZZZZIXZ": -0.12499999999999992, "XIIIIIYZ": 0.12499999999999992, "XZZZZIYZ": -0.12499999999999992, "ZIIYIZXI": -0.12499999999999992, "IZZYZZXI": 0.12499999999999992, "ZIIXIZYI": -0.12499999999999992, "IZZXZZYI": 0.12499999999999992, "ZZZYIIXZ": 0.12499999999999992, "IIIYZIXZ": -0.12499999999999992, "ZZZXIIYZ": 0.12499999999999992, "IIIXZIYZ": -0.12499999999999992, "YIIZXZXI": 0.12499999999999992, "XIIZYZXI": -0.12499999999999992, "XIIZXZYI": 0.12499999999999992, "YIIZYZYI": 0.12499999999999992, "YZZZXIXZ": -0.12499999999999992, "XZZZYIXZ": 0.12499999999999992, "XZZZXIYZ": -0.12499999999999992, "YZZZYIYZ": -0.12499999999999992, "IZZYXZXI": 0.12499999999999992, "IZZXYZXI": -0.12499999999999992, "IZZXXZYI": 0.12499999999999992, "IZZYYZYI": 0.12499999999999992, "IIIYXIXZ": -0.12499999999999992, "IIIXYIXZ": 0.12499999999999992, "IIIXXIYZ": -0.12499999999999992, "IIIYYIYZ": -0.12499999999999992, "ZYZIIIZX": 0.24999999999999983, "IYIZZIZX": -0.24999999999999983, "ZXZIIIZY": -0.24999999999999983, "IXIZZIZY": 0.24999999999999983, "ZZYIIIZX": 0.24999999999999983, "IIYZZIZX": -0.24999999999999983, "ZZXIIIZY": -0.24999999999999983, "IIXZZIZY": 0.24999999999999983, "IYIZXIZX": -0.24999999999999983, "IXIZYIZX": 0.24999999999999983, "IXIZXIZY": 0.24999999999999983, "IYIZYIZY": 0.24999999999999983, "IIYZXIZX": -0.24999999999999983, "IIXZYIZX": 0.24999999999999983, "IIXZXIZY": 0.24999999999999983, "IIYZYIZY": 0.24999999999999983, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": -0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": -0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": 0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": -0.12499999999999992, "ZIIYIXZX": 0.12499999999999992, "IZZYZXZX": -0.12499999999999992, "ZIIXIYZX": 0.12499999999999992, "IZZXZYZX": -0.12499999999999992, "ZIIXIXZY": -0.12499999999999992, "IZZXZXZY": 0.12499999999999992, "ZIIYIYZY": 0.12499999999999992, "IZZYZYZY": -0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992, "IZZYXXZX": -0.12499999999999992, "IZZXYXZX": 0.12499999999999992, "IZZXXYZX": -0.12499999999999992, "IZZYYYZX": -0.12499999999999992, "IZZXXXZY": 0.12499999999999992, "IZZYYXZY": 0.12499999999999992, "IZZYXYZY": -0.12499999999999992, "IZZXYYZY": 0.12499999999999992, "IIIIIIYX": -0.49999999999999967, "IIIIIIXY": 0.49999999999999967, "YIIIIIXX": 0.12499999999999992, "YZZZZIXX": -0.12499999999999992, "XIIIIIYX": 0.12499999999999992, "XZZZZIYX": -0.12499999999999992, "XIIIIIXY": -0.12499999999999992, "XZZZZIXY": 0.12499999999999992, "YIIIIIYY": 0.12499999999999992, "YZZZZIYY": -0.12499999999999992, "ZZZYIIXX": 0.12499999999999992, "IIIYZIXX": -0.12499999999999992, "ZZZXIIYX": 0.12499999999999992, "IIIXZIYX": -0.12499999999999992, "ZZZXIIXY": -0.12499999999999992, "IIIXZIXY": 0.12499999999999992, "ZZZYIIYY": 0.12499999999999992, "IIIYZIYY": -0.12499999999999992, "YZZZXIXX": -0.12499999999999992, "XZZZYIXX": 0.12499999999999992, "XZZZXIYX": -0.12499999999999992, "YZZZYIYX": -0.12499999999999992, "XZZZXIXY": 0.12499999999999992, "YZZZYIXY": 0.12499999999999992, "YZZZXIYY": -0.12499999999999992, "XZZZYIYY": 0.12499999999999992, "IIIYXIXX": -0.12499999999999992, "IIIXYIXX": 0.12499999999999992, "IIIXXIYX": -0.12499999999999992, "IIIYYIYX": -0.12499999999999992, "IIIXXIXY": 0.12499999999999992, "IIIYYIXY": 0.12499999999999992, "IIIYXIYY": -0.12499999999999992, "IIIXYIYY": 0.12499999999999992, "IIIIIYXX": 0.12499999999999992, "IZZIIYXX": 0.12499999999999992, "IIIIIXYX": 0.12499999999999992, "IZZIIXYX": 0.12499999999999992, "IIIIIXXY": -0.12499999999999992, "IZZIIXXY": -0.12499999999999992, "IIIIIYYY": 0.12499999999999992, "IZZIIYYY": 0.12499999999999992}, "uccsdt": {"YIIIIIII": 0.49999999999999967, "YZZZZIII": -0.49999999999999967, "ZYIIIZII": -0.24999999999999983, "IYZZZZII": 0.24999999999999983, "ZYZIIIZZ": 0.24999999999999983, "IYIZZIZZ": -0.24999999999999983, "ZIYIIZII": -0.24999999999999983, "IZYZZZII": 0.24999999999999983, "ZZYIIIZZ": 0.24999999999999983, "IIYZZIZZ": -0.24999999999999983, "ZZZYIIII": 0.49999999999999967, "IIIYZIII": -0.49999999999999967, "YZZZXIII": -0.49999999999999967, "XZZZYIII": 0.49999999999999967, "IYZZXZII": 0.24999999999999983, "IXZZYZII": -0.24999999999999983, "IYIZXIZZ": -0.24999999999999983, "IXIZYIZZ": 0.24999999999999983, "YXIIXZII": -0.06249999999999996, "XYIIXZII": -0.06249999999999996, "YXZZXZII": -0.06249999999999996, "XYZZXZII": -0.06249999999999996, "XXIIYZII": 0.06249999999999996, "YYIIYZII": -0.06249999999999996, "XXZZYZII": 0.06249999999999996, "YYZZYZII": -0.06249999999999996, "YXZIXIZZ": 0.06249999999999996, "XYZIXIZZ": 0.06249999999999996, "YXIZXIZZ": 0.06249999999999996, "XYIZXIZZ": 0.06249999999999996, "XXZIYIZZ": -0.06249999999999996, "YYZIYIZZ": 0.06249999999999996, "XXIZYIZZ": -0.06249999999999996, "YYIZYIZZ": 0.06249999999999996, "IZYZXZII": 0.24999999999999983, "IZXZYZII": -0.24999999999999983, "IIYZXIZZ": -0.24999999999999983, "IIXZYIZZ": 0.24999999999999983, "YIXIXZII": -0.06249999999999996, "XIYIXZII": -0.06249999999999996, "YZXZXZII": -0.06249999999999996, "XZYZXZII": -0.06249999999999996, "XIXIYZII": 0.06249999999999996, "YIYIYZII": -0.06249999999999996, "XZXZYZII": 0.06249999999999996, "YZYZYZII": -0.06249999999999996, "YZXIXIZZ": 0.06249999999999996, "XZYIXIZZ": 0.06249999999999996, "YIXZXIZZ": 0.06249999999999996, "XIYZXIZZ": 0.06249999999999996, "XZXIYIZZ": -0.06249999999999996, "YZYIYIZZ": 0.06249999999999996, "XIXZYIZZ": -0.06249999999999996, "YIYZYIZZ": 0.06249999999999996, "IIIYXIII": -0.49999999999999967, "IIIXYIII": 0.49999999999999967, "YIIXXIII": 0.12499999999999992, "YZZXXIII": 0.12499999999999992, "XIIYXIII": 0.12499999999999992, "XZZYXIII": 0.12499999999999992, "XIIXYIII": -0.12499999999999992, "XZZXYIII": -0.12499999999999992, "YIIYYIII": 0.12499999999999992, "YZZYYIII": 0.12499999999999992, "ZYIXXZII": -0.06249999999999996, "IYZXXZII": -0.06249999999999996, "ZXIYXZII": -0.06249999999999996, "IXZYXZII": -0.06249999999999996, "ZXIXYZII": 0.06249999999999996, "IXZXYZII": 0.06249999999999996, "ZYIYYZII": -0.06249999999999996, "IYZYYZII": -0.06249999999999996, "IYIXXIZZ": 0.06249999999999996, "ZYZXXIZZ": 0.06249999999999996, "IXIYXIZZ": 0.06249999999999996, "ZXZYXIZZ": 0.06249999999999996, "IXIXYIZZ": -0.06249999999999996, "ZXZXYIZZ": -0.06249999999999996, "IYIYYIZZ": 0.06249999999999996, "ZYZYYIZZ": 0.06249999999999996, "ZIYXXZII": -0.06249999999999996, "IZYXXZII": -0.06249999999999996, "ZIXYXZII": -0.06249999999999996, "IZXYXZII": -0.06249999999999996, "ZIXXYZII": 0.06249999999999996, "IZXXYZII": 0.06249999999999996, "ZIYYYZII": -0.06249999999999996, "IZYYYZII": -0.06249999999999996, "IIYXXIZZ": 0.06249999999999996, "ZZYXXIZZ": 0.06249999999999996, "IIXYXIZZ": 0.06249999999999996, "ZZXYXIZZ": 0.06249999999999996, "IIXXYIZZ": -0.06249999999999996, "ZZXXYIZZ": -0.06249999999999996, "IIYYYIZZ": 0.06249999999999996, "ZZYYYIZZ": 0.06249999999999996, "IIIIIYII": 0.49999999999999967, "IZZIIYZZ": -0.49999999999999967, "YIIIIXII": -0.12499999999999992, "YZZZZXII": 0.12499999999999992, "XIIIIYII": -0.12499999999999992, "XZZZZYII": 0.12499999999999992, "YZZIIXZZ": 0.12499999999999992, "YIIZZXZZ": -0.12499999999999992, "XZZIIYZZ": 0.12499999999999992, "XIIZZYZZ": -0.12499999999999992, "ZZZYIXII": -0.12499999999999992, "IIIYZXII": 0.12499999999999992, "ZZZXIYII": -0.12499999999999992, "IIIXZYII": 0.12499999999999992, "ZIIYIXZZ": 0.12499999999999992, "IZZYZXZZ": -0.12499999999999992, "ZIIXIYZZ": 0.12499999999999992, "IZZXZYZZ": -0.12499999999999992, "YZZZXXII": 0.12499999999999992, "XZZZYXII": -0.12499999999999992, "XZZZXYII": 0.12499999999999992, "YZZZYYII": 0.12499999999999992, "YIIZXXZZ": -0.12499999999999992, "XIIZYXZZ": 0.12499999999999992, "XIIZXYZZ": -0.12499999999999992, "YIIZYYZZ": -0.12499999999999992, "IIIYXXII": 0.12499999999999992, "IIIXYXII": -0.12499999999999992, "IIIXXYII": 0.12499999999999992, "IIIYYYII": 0.12499999999999992, "IZZYXXZZ": -0.12499999999999992, "IZZXYXZZ": 0.12499999999999992, "IZZXXYZZ": -0.12499999999999992, "IZZYYYZZ": -0.12499999999999992, "YIIXXXII": -0.03124999999999998, "YZZXXXII": -0.03124999999999998, "XIIYXXII": -0.03124999999999998, "XZZYXXII": -0.03124999999999998, "XIIXYXII": 0.03124999999999998, "XZZXYXII": 0.03124999999999998, "YIIYYXII": -0.03124999999999998, "YZZYYXII": -0.03124999999999998, "XIIXXYII": -0.03124999999999998, "XZZXXYII": -0.03124999999999998, "YIIYXYII": 0.03124999999999998, "YZZYXYII": 0.03124999999999998, "YIIXYYII": -0.03124999999999998, "YZZXYYII": -0.03124999999999998, "XIIYYYII": -0.03124999999999998, "XZZYYYII": -0.03124999999999998, "YIIXXXZZ": 0.03124999999999998, "YZZXXXZZ": 0.03124999999999998, "XIIYXXZZ": 0.03124999999999998, "XZZYXXZZ": 0.03124999999999998, "XIIXYXZZ": -0.03124999999999998, "XZZXYXZZ": -0.03124999999999998, "YIIYYXZZ": 0.03124999999999998, "YZZYYXZZ": 0.03124999999999998, "XIIXXYZZ": 0.03124999999999998, "XZZXXYZZ": 0.03124999999999998, "YIIYXYZZ": -0.03124999999999998, "YZZYXYZZ": -0.03124999999999998, "YIIXYYZZ": 0.03124999999999998, "YZZXYYZZ": 0.03124999999999998, "XIIYYYZZ": 0.03124999999999998, "XZZYYYZZ": 0.03124999999999998, "IZZIIZYI": 0.49999999999999967, "IIIIIIYZ": -0.49999999999999967, "YZZIIZXI": -0.12499999999999992, "YIIZZZXI": 0.12499999999999992, "XZZIIZYI": -0.12499999999999992, "XIIZZZYI": 0.12499999999999992, "YIIIIIXZ": 0.12499999999999992, "YZZZZIXZ": -0.12499999999999992, "XIIIIIYZ": 0.12499999999999992, "XZZZZIYZ": -0.12499999999999992, "ZIIYIZXI": -0.12499999999999992, "IZZYZZXI": 0.12499999999999992, "ZIIXIZYI": -0.12499999999999992, "IZZXZZYI": 0.12499999999999992, "ZZZYIIXZ": 0.12499999999999992, "IIIYZIXZ": -0.12499999999999992, "ZZZXIIYZ": 0.12499999999999992, "IIIXZIYZ": -0.12499999999999992, "YIIZXZXI": 0.12499999999999992, "XIIZYZXI": -0.12499999999999992, "XIIZXZYI": 0.12499999999999992, "YIIZYZYI": 0.12499999999999992, "YZZZXIXZ": -0.12499999999999992, "XZZZYIXZ": 0.12499999999999992, "XZZZXIYZ": -0.12499999999999992, "YZZZYIYZ": -0.12499999999999992, "IZZYXZXI": 0.12499999999999992, "IZZXYZXI": -0.12499999999999992, "IZZXXZYI": 0.12499999999999992, "IZZYYZYI": 0.12499999999999992, "IIIYXIXZ": -0.12499999999999992, "IIIXYIXZ": 0.12499999999999992, "IIIXXIYZ": -0.12499999999999992, "IIIYYIYZ": -0.12499999999999992, "YIIXXZXI": -0.03124999999999998, "YZZXXZXI": -0.03124999999999998, "XIIYXZXI": -0.03124999999999998, "XZZYXZXI": -0.03124999999999998, "XIIXYZXI": 0.03124999999999998, "XZZXYZXI": 0.03124999999999998, "YIIYYZXI": -0.03124999999999998, "YZZYYZXI": -0.03124999999999998, "XIIXXZYI": -0.03124999999999998, "XZZXXZYI": -0.03124999999999998, "YIIYXZYI": 0.03124999999999998, "YZZYXZYI": 0.03124999999999998, "YIIXYZYI": -0.03124999999999998, "YZZXYZYI": -0.03124999999999998, "XIIYYZYI": -0.03124999999999998, "XZZYYZYI": -0.03124999999999998, "YIIXXIXZ": 0.03124999999999998, "YZZXXIXZ": 0.03124999999999998, "XIIYXIXZ": 0.03124999999999998, "XZZYXIXZ": 0.03124999999999998, "XIIXYIXZ": -0.03124999999999998, "XZZXYIXZ": -0.03124999999999998, "YIIYYIXZ": 0.03124999999999998, "YZZYYIXZ": 0.03124999999999998, "XIIXXIYZ": 0.03124999999999998, "XZZXXIYZ": 0.03124999999999998, "YIIYXIYZ": -0.03124999999999998, "YZZYXIYZ": -0.03124999999999998, "YIIXYIYZ": 0.03124999999999998, "YZZXYIYZ": 0.03124999999999998, "XIIYYIYZ": 0.03124999999999998, "XZZYYIYZ": 0.03124999999999998, "ZYZIIIZX": 0.24999999999999983, "IYIZZIZX": -0.24999999999999983, "ZXZIIIZY": -0.24999999999999983, "IXIZZIZY": 0.24999999999999983, "ZZYIIIZX": 0.24999999999999983, "IIYZZIZX": -0.24999999999999983, "ZZXIIIZY": -0.24999999999999983, "IIXZZIZY": 0.24999999999999983, "IYIZXIZX": -0.24999999999999983, "IXIZYIZX": 0.24999999999999983, "IXIZXIZY": 0.24999999999999983, "IYIZYIZY": 0.24999999999999983, "YXZIXIZX": 0.06249999999999996, "XYZIXIZX": 0.06249999999999996, "YXIZXIZX": 0.06249999999999996, "XYIZXIZX": 0.06249999999999996, "XXZIYIZX": -0.06249999999999996, "YYZIYIZX": 0.06249999999999996, "XXIZYIZX": -0.06249999999999996, "YYIZYIZX": 0.06249999999999996, "XXZIXIZY": -0.06249999999999996, "YYZIXIZY": 0.06249999999999996, "XXIZXIZY": -0.06249999999999996, "YYIZXIZY": 0.06249999999999996, "YXZIYIZY": -0.06249999999999996, "XYZIYIZY": -0.06249999999999996, "YXIZYIZY": -0.06249999999999996, "XYIZYIZY": -0.06249999999999996, "IIYZXIZX": -0.24999999999999983, "IIXZYIZX": 0.24999999999999983, "IIXZXIZY": 0.24999999999999983, "IIYZYIZY": 0.24999999999999983, "YZXIXIZX": 0.06249999999999996, "XZYIXIZX": 0.06249999999999996, "YIXZXIZX": 0.06249999999999996, "XIYZXIZX": 0.06249999999999996, "XZXIYIZX": -0.06249999999999996, "YZYIYIZX": 0.06249999999999996, "XIXZYIZX": -0.06249999999999996, "YIYZYIZX": 0.06249999999999996, "XZXIXIZY": -0.06249999999999996, "YZYIXIZY": 0.06249999999999996, "XIXZXIZY": -0.06249999999999996, "YIYZXIZY": 0.06249999999999996, "YZXIYIZY": -0.06249999999999996, "XZYIYIZY": -0.06249999999999996, "YIXZYIZY": -0.06249999999999996, "XIYZYIZY": -0.06249999999999996, "IYIXXIZX": 0.06249999999999996, "ZYZXXIZX": 0.06249999999999996, "IXIYXIZX": 0.06249999999999996, "ZXZYXIZX": 0.06249999999999996, "IXIXYIZX": -0.06249999999999996, "ZXZXYIZX": -0.06249999999999996, "IYIYYIZX": 0.06249999999999996, "ZYZYYIZX": 0.06249999999999996, "IXIXXIZY": -0.06249999999999996, "ZXZXXIZY": -0.06249999999999996, "IYIYXIZY": 0.06249999999999996, "ZYZYXIZY": 0.06249999999999996, "IYIXYIZY": -0.06249999999999996, "ZYZXYIZY": -0.06249999999999996, "IXIYYIZY": -0.06249999999999996, "ZXZYYIZY": -0.06249999999999996, "IIYXXIZX": 0.06249999999999996, "ZZYXXIZX": 0.06249999999999996, "IIXYXIZX": 0.06249999999999996, "ZZXYXIZX": 0.06249999999999996, "IIXXYIZX": -0.06249999999999996, "ZZXXYIZX": -0.06249999999999996, "IIYYYIZX": 0.06249999999999996, "ZZYYYIZX": 0.06249999999999996, "IIXXXIZY": -0.06249999999999996, "ZZXXXIZY": -0.06249999999999996, "IIYYXIZY": 0.06249999999999996, "ZZYYXIZY": 0.06249999999999996, "IIYXYIZY": -0.06249999999999996, "ZZYXYIZY": -0.06249999999999996, "IIXYYIZY": -0.06249999999999996, "ZZXYYIZY": -0.06249999999999996, "IZZIIYZX": -0.49999999999999967, "IZZIIXZY": 0.49999999999999967, "YZZIIXZX": 0.12499999999999992, "YIIZZXZX": -0.12499999999999992, "XZZIIYZX": 0.12499999999999992, "XIIZZYZX": -0.12499999999999992, "XZZIIXZY": -0.12499999999999992, "XIIZZXZY": 0.12499999999999992, "YZZIIYZY": 0.12499999999999992, "YIIZZYZY": -0.12499999999999992, "ZYIIIXIX": -0.06249999999999996, "IYZZZXIX": 0.06249999999999996, "ZXIIIYIX": -0.06249999999999996, "IXZZZYIX": 0.06249999999999996, "ZYZIIXZX": -0.06249999999999996, "IYIZZXZX": 0.06249999999999996, "ZXZIIYZX": -0.06249999999999996, "IXIZZYZX": 0.06249999999999996, "ZXIIIXIY": 0.06249999999999996, "IXZZZXIY": -0.06249999999999996, "ZYIIIYIY": -0.06249999999999996, "IYZZZYIY": 0.06249999999999996, "ZXZIIXZY": 0.06249999999999996, "IXIZZXZY": -0.06249999999999996, "ZYZIIYZY": -0.06249999999999996, "IYIZZYZY": 0.06249999999999996, "ZIYIIXIX": -0.06249999999999996, "IZYZZXIX": 0.06249999999999996, "ZIXIIYIX": -0.06249999999999996, "IZXZZYIX": 0.06249999999999996, "ZZYIIXZX": -0.06249999999999996, "IIYZZXZX": 0.06249999999999996, "ZZXIIYZX": -0.06249999999999996, "IIXZZYZX": 0.06249999999999996, "ZIXIIXIY": 0.06249999999999996, "IZXZZXIY": -0.06249999999999996, "ZIYIIYIY": -0.06249999999999996, "IZYZZYIY": 0.06249999999999996, "ZZXIIXZY": 0.06249999999999996, "IIXZZXZY": -0.06249999999999996, "ZZYIIYZY": -0.06249999999999996, "IIYZZYZY": 0.06249999999999996, "ZIIYIXZX": 0.12499999999999992, "IZZYZXZX": -0.12499999999999992, "ZIIXIYZX": 0.12499999999999992, "IZZXZYZX": -0.12499999999999992, "ZIIXIXZY": -0.12499999999999992, "IZZXZXZY": 0.12499999999999992, "ZIIYIYZY": 0.12499999999999992, "IZZYZYZY": -0.12499999999999992, "YIIZXXZX": -0.12499999999999992, "XIIZYXZX": 0.12499999999999992, "XIIZXYZX": -0.12499999999999992, "YIIZYYZX": -0.12499999999999992, "XIIZXXZY": 0.12499999999999992, "YIIZYXZY": 0.12499999999999992, "YIIZXYZY": -0.12499999999999992, "XIIZYYZY": 0.12499999999999992, "IYZZXXIX": 0.06249999999999996, "IXZZYXIX": -0.06249999999999996, "IXZZXYIX": 0.06249999999999996, "IYZZYYIX": 0.06249999999999996, "IYIZXXZX": 0.06249999999999996, "IXIZYXZX": -0.06249999999999996, "IXIZXYZX": 0.06249999999999996, "IYIZYYZX": 0.06249999999999996, "IXZZXXIY": -0.06249999999999996, "IYZZYXIY": -0.06249999999999996, "IYZZXYIY": 0.06249999999999996, "IXZZYYIY": -0.06249999999999996, "IXIZXXZY": -0.06249999999999996, "IYIZYXZY": -0.06249999999999996, "IYIZXYZY": 0.06249999999999996, "IXIZYYZY": -0.06249999999999996, "IZYZXXIX": 0.06249999999999996, "IZXZYXIX": -0.06249999999999996, "IZXZXYIX": 0.06249999999999996, "IZYZYYIX": 0.06249999999999996, "IIYZXXZX": 0.06249999999999996, "IIXZYXZX": -0.06249999999999996, "IIXZXYZX": 0.06249999999999996, "IIYZYYZX": 0.06249999999999996, "IZXZXXIY": -0.06249999999999996, "IZYZYXIY": -0.06249999999999996, "IZYZXYIY": 0.06249999999999996, "IZXZYYIY": -0.06249999999999996, "IIXZXXZY": -0.06249999999999996, "IIYZYXZY": -0.06249999999999996, "IIYZXYZY": 0.06249999999999996, "IIXZYYZY": -0.06249999999999996, "IZZYXXZX": -0.12499999999999992, "IZZXYXZX": 0.12499999999999992, "IZZXXYZX": -0.12499999999999992, "IZZYYYZX": -0.12499999999999992, "IZZXXXZY": 0.12499999999999992, "IZZYYXZY": 0.12499999999999992, "IZZYXYZY": -0.12499999999999992, "IZZXYYZY": 0.12499999999999992, "YIIXXXZX": 0.03124999999999998, "YZZXXXZX": 0.03124999999999998, "XIIYXXZX": 0.03124999999999998, "XZZYXXZX": 0.03124999999999998, "XIIXYXZX": -0.03124999999999998, "XZZXYXZX": -0.03124999999999998, "YIIYYXZX": 0.03124999999999998, "YZZYYXZX": 0.03124999999999998, "XIIXXYZX": 0.03124999999999998, "XZZXXYZX": 0.03124999999999998, "YIIYXYZX": -0.03124999999999998, "YZZYXYZX": -0.03124999999999998, "YIIXYYZX": 0.03124999999999998, "YZZXYYZX": 0.03124999999999998, "XIIYYYZX": 0.03124999999999998, "XZZYYYZX": 0.03124999999999998, "XIIXXXZY": -0.03124999999999998, "XZZXXXZY": -0.03124999999999998, "YIIYXXZY": 0.03124999999999998, "YZZYXXZY": 0.03124999999999998, "YIIXYXZY": -0.03124999999999998, "YZZXYXZY": -0.03124999999999998, "XIIYYXZY": -0.03124999999999998, "XZZYYXZY": -0.03124999999999998, "YIIXXYZY": 0.03124999999999998, "YZZXXYZY": 0.03124999999999998, "XIIYXYZY": 0.03124999999999998, "XZZYXYZY": 0.03124999999999998, "XIIXYYZY": -0.03124999999999998, "XZZXYYZY": -0.03124999999999998, "YIIYYYZY": 0.03124999999999998, "YZZYYYZY": 0.03124999999999998, "IIIIIIYX": -0.49999999999999967, "IIIIIIXY": 0.49999999999999967, "YIIIIIXX": 0.12499999999999992, "YZZZZIXX": -0.12499999999999992, "XIIIIIYX": 0.12499999999999992, "XZZZZIYX": -0.12499999999999992, "XIIIIIXY": -0.12499999999999992, "XZZZZIXY": 0.12499999999999992, "YIIIIIYY": 0.12499999999999992, "YZZZZIYY": -0.12499999999999992, "ZYZIIIXX": -0.06249999999999996, "IYIZZIXX": 0.06249999999999996, "ZYIIIZXX": -0.06249999999999996, "IYZZZZXX": 0.06249999999999996, "ZXZIIIYX": -0.06249999999999996, "IXIZZIYX": 0.06249999999999996, "ZXIIIZYX": -0.06249999999999996, "IXZZZZYX": 0.06249999999999996, "ZXZIIIXY": 0.06249999999999996, "IXIZZIXY": -0.06249999999999996, "ZXIIIZXY": 0.06249999999999996, "IXZZZZXY": -0.06249999999999996, "ZYZIIIYY": -0.06249999999999996, "IYIZZIYY": 0.06249999999999996, "ZYIIIZYY": -0.06249999999999996, "IYZZZZYY": 0.06249999999999996, "ZZYIIIXX": -0.06249999999999996, "IIYZZIXX": 0.06249999999999996, "ZIYIIZXX": -0.06249999999999996, "IZYZZZXX": 0.06249999999999996, "ZZXIIIYX": -0.06249999999999996, "IIXZZIYX": 0.06249999999999996, "ZIXIIZYX": -0.06249999999999996, "IZXZZZYX": 0.06249999999999996, "ZZXIIIXY": 0.06249999999999996, "IIXZZIXY": -0.06249999999999996, "ZIXIIZXY": 0.06249999999999996, "IZXZZZXY": -0.06249999999999996, "ZZYIIIYY": -0.06249999999999996, "IIYZZIYY": 0.06249999999999996, "ZIYIIZYY": -0.06249999999999996, "IZYZZZYY": 0.06249999999999996, "ZZZYIIXX": 0.12499999999999992, "IIIYZIXX": -0.12499999999999992, "ZZZXIIYX": 0.12499999999999992, "IIIXZIYX": -0.12499999999999992, "ZZZXIIXY": -0.12499999999999992, "IIIXZIXY": 0.12499999999999992, "ZZZYIIYY": 0.12499999999999992, "IIIYZIYY": -0.12499999999999992, "YZZZXIXX": -0.12499999999999992, "XZZZYIXX": 0.12499999999999992, "XZZZXIYX": -0.12499999999999992, "YZZZYIYX": -0.12499999999999992, "XZZZXIXY": 0.12499999999999992, "YZZZYIXY": 0.12499999999999992, "YZZZXIYY": -0.12499999999999992, "XZZZYIYY": 0.12499999999999992, "IYIZXIXX": 0.06249999999999996, "IXIZYIXX": -0.06249999999999996, "IYZZXZXX": 0.06249999999999996, "IXZZYZXX": -0.06249999999999996, "IXIZXIYX": 0.06249999999999996, "IYIZYIYX": 0.06249999999999996, "IXZZXZYX": 0.06249999999999996, "IYZZYZYX": 0.06249999999999996, "IXIZXIXY": -0.06249999999999996, "IYIZYIXY": -0.06249999999999996, "IXZZXZXY": -0.06249999999999996, "IYZZYZXY": -0.06249999999999996, "IYIZXIYY": 0.06249999999999996, "IXIZYIYY": -0.06249999999999996, "IYZZXZYY": 0.06249999999999996, "IXZZYZYY": -0.06249999999999996, "IIYZXIXX": 0.06249999999999996, "IIXZYIXX": -0.06249999999999996, "IZYZXZXX": 0.06249999999999996, "IZXZYZXX": -0.06249999999999996, "IIXZXIYX": 0.06249999999999996, "IIYZYIYX": 0.06249999999999996, "IZXZXZYX": 0.06249999999999996, "IZYZYZYX": 0.06249999999999996, "IIXZXIXY": -0.06249999999999996, "IIYZYIXY": -0.06249999999999996, "IZXZXZXY": -0.06249999999999996, "IZYZYZXY": -0.06249999999999996, "IIYZXIYY": 0.06249999999999996, "IIXZYIYY": -0.06249999999999996, "IZYZXZYY": 0.06249999999999996, "IZXZYZYY": -0.06249999999999996, "IIIYXIXX": -0.12499999999999992, "IIIXYIXX": 0.12499999999999992, "IIIXXIYX": -0.12499999999999992, "IIIYYIYX": -0.12499999999999992, "IIIXXIXY": 0.12499999999999992, "IIIYYIXY": 0.12499999999999992, "IIIYXIYY": -0.12499999999999992, "IIIXYIYY": 0.12499999999999992, "YIIXXIXX": 0.03124999999999998, "YZZXXIXX": 0.03124999999999998, "XIIYXIXX": 0.03124999999999998, "XZZYXIXX": 0.03124999999999998, "XIIXYIXX": -0.03124999999999998, "XZZXYIXX": -0.03124999999999998, "YIIYYIXX": 0.03124999999999998, "YZZYYIXX": 0.03124999999999998, "XIIXXIYX": 0.03124999999999998, "XZZXXIYX": 0.03124999999999998, "YIIYXIYX": -0.03124999999999998, "YZZYXIYX": -0.03124999999999998, "YIIXYIYX": 0.03124999999999998, "YZZXYIYX": 0.03124999999999998, "XIIYYIYX": 0.03124999999999998, "XZZYYIYX": 0.03124999999999998, "XIIXXIXY": -0.03124999999999998, "XZZXXIXY": -0.03124999999999998, "YIIYXIXY": 0.03124999999999998, "YZZYXIXY": 0.03124999999999998, "YIIXYIXY": -0.03124999999999998, "YZZXYIXY": -0.03124999999999998, "XIIYYIXY": -0.03124999999999998, "XZZYYIXY": -0.03124999999999998, "YIIXXIYY": 0.03124999999999998, "YZZXXIYY": 0.03124999999999998, "XIIYXIYY": 0.03124999999999998, "XZZYXIYY": 0.03124999999999998, "XIIXYIYY": -0.03124999999999998, "XZZXYIYY": -0.03124999999999998, "YIIYYIYY": 0.03124999999999998, "YZZYYIYY": 0.03124999999999998, "IIIIIYXX": 0.12499999999999992, "IZZIIYXX": 0.12499999999999992, "IIIIIXYX": 0.12499999999999992, "IZZIIXYX": 0.12499999999999992, "IIIIIXXY": -0.12499999999999992, "IZZIIXXY": -0.12499999999999992, "IIIIIYYY": 0.12499999999999992, "IZZIIYYY": 0.12499999999999992, "YIIIIXXX": -0.03124999999999998, "YZZIIXXX": -0.03124999999999998, "YIIZZXXX": 0.03124999999999998, "YZZZZXXX": 0.03124999999999998, "XIIIIYXX": -0.03124999999999998, "XZZIIYXX": -0.03124999999999998, "XIIZZYXX": 0.03124999999999998, "XZZZZYXX": 0.03124999999999998, "XIIIIXYX": -0.03124999999999998, "XZZIIXYX": -0.03124999999999998, "XIIZZXYX": 0.03124999999999998, "XZZZZXYX": 0.03124999999999998, "YIIIIYYX": 0.03124999999999998, "YZZIIYYX": 0.03124999999999998, "YIIZZYYX": -0.03124999999999998, "YZZZZYYX": -0.03124999999999998, "XIIIIXXY": 0.03124999999999998, "XZZIIXXY": 0.03124999999999998, "XIIZZXXY": -0.03124999999999998, "XZZZZXXY": -0.03124999999999998, "YIIIIYXY": -0.03124999999999998, "YZZIIYXY": -0.03124999999999998, "YIIZZYXY": 0.03124999999999998, "YZZZZYXY": 0.03124999999999998, "YIIIIXYY": -0.03124999999999998, "YZZIIXYY": -0.03124999999999998, "YIIZZXYY": 0.03124999999999998, "YZZZZXYY": 0.03124999999999998, "XIIIIYYY": -0.03124999999999998, "XZZIIYYY": -0.03124999999999998, "XIIZZYYY": 0.03124999999999998, "XZZZZYYY": 0.03124999999999998, "ZIIYIXXX": -0.03124999999999998, "ZZZYIXXX": -0.03124999999999998, "IIIYZXXX": 0.03124999999999998, "IZZYZXXX": 0.03124999999999998, "ZIIXIYXX": -0.03124999999999998, "ZZZXIYXX": -0.03124999999999998, "IIIXZYXX": 0.03124999999999998, "IZZXZYXX": 0.03124999999999998, "ZIIXIXYX": -0.03124999999999998, "ZZZXIXYX": -0.03124999999999998, "IIIXZXYX": 0.03124999999999998, "IZZXZXYX": 0.03124999999999998, "ZIIYIYYX": 0.03124999999999998, "ZZZYIYYX": 0.03124999999999998, "IIIYZYYX": -0.03124999999999998, "IZZYZYYX": -0.03124999999999998, "ZIIXIXXY": 0.03124999999999998, "ZZZXIXXY": 0.03124999999999998, "IIIXZXXY": -0.03124999999999998, "IZZXZXXY": -0.03124999999999998, "ZIIYIYXY": -0.03124999999999998, "ZZZYIYXY": -0.03124999999999998, "IIIYZYXY": 0.03124999999999998, "IZZYZYXY": 0.03124999999999998, "ZIIYIXYY": -0.03124999999999998, "ZZZYIXYY": -0.03124999999999998, "IIIYZXYY": 0.03124999999999998, "IZZYZXYY": 0.03124999999999998, "ZIIXIYYY": -0.03124999999999998, "ZZZXIYYY": -0.03124999999999998, "IIIXZYYY": 0.03124999999999998, "IZZXZYYY": 0.03124999999999998, "YIIZXXXX": 0.03124999999999998, "YZZZXXXX": 0.03124999999999998, "XIIZYXXX": -0.03124999999999998, "XZZZYXXX": -0.03124999999999998, "XIIZXYXX": 0.03124999999999998, "XZZZXYXX": 0.03124999999999998, "YIIZYYXX": 0.03124999999999998, "YZZZYYXX": 0.03124999999999998, "XIIZXXYX": 0.03124999999999998, "XZZZXXYX": 0.03124999999999998, "YIIZYXYX": 0.03124999999999998, "YZZZYXYX": 0.03124999999999998, "YIIZXYYX": -0.03124999999999998, "YZZZXYYX": -0.03124999999999998, "XIIZYYYX": 0.03124999999999998, "XZZZYYYX": 0.03124999999999998, "XIIZXXXY": -0.03124999999999998, "XZZZXXXY": -0.03124999999999998, "YIIZYXXY": -0.03124999999999998, "YZZZYXXY": -0.03124999999999998, "YIIZXYXY": 0.03124999999999998, "YZZZXYXY": 0.03124999999999998, "XIIZYYXY": -0.03124999999999998, "XZZZYYXY": -0.03124999999999998, "YIIZXXYY": 0.03124999999999998, "YZZZXXYY": 0.03124999999999998, "XIIZYXYY": -0.03124999999999998, "XZZZYXYY": -0.03124999999999998, "XIIZXYYY": 0.03124999999999998, "XZZZXYYY": 0.03124999999999998, "YIIZYYYY": 0.03124999999999998, "YZZZYYYY": 0.03124999999999998, "IIIYXXXX": 0.03124999999999998, "IZZYXXXX": 0.03124999999999998, "IIIXYXXX": -0.03124999999999998, "IZZXYXXX": -0.03124999999999998, "IIIXXYXX": 0.03124999999999998, "IZZXXYXX": 0.03124999999999998, "IIIYYYXX": 0.03124999999999998, "IZZYYYXX": 0.03124999999999998, "IIIXXXYX": 0.03124999999999998, "IZZXXXYX": 0.03124999999999998, "IIIYYXYX": 0.03124999999999998, "IZZYYXYX": 0.03124999999999998, "IIIYXYYX": -0.03124999999999998, "IZZYXYYX": -0.03124999999999998, "IIIXYYYX": 0.03124999999999998, "IZZXYYYX": 0.03124999999999998, "IIIXXXXY": -0.03124999999999998, "IZZXXXXY": -0.03124999999999998, "IIIYYXXY": -0.03124999999999998, "IZZYYXXY": -0.03124999999999998, "IIIYXYXY": 0.03124999999999998, "IZZYXYXY": 0.03124999999999998, "IIIXYYXY": -0.03124999999999998, "IZZXYYXY": -0.03124999999999998, "IIIYXXYY": 0.03124999999999998, "IZZYXXYY": 0.03124999999999998, "IIIXYXYY": -0.03124999999999998, "IZZXYXYY": -0.03124999999999998, "IIIXXYYY": 0.03124999999999998, "IZZXXYYY": 0.03124999999999998, "IIIYYYYY": 0.03124999999999998, "IZZYYYYY": 0.03124999999999998}, "excite2": {"YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601}, "excite3": {"IIIYXIII": 0.0006874452004009873, "IIIXYIII": -0.0006874452004009873, "YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601, "IZZYXXZX": 0.00040375101623932953, "IZZXYXZX": -0.00040375101623932953, "IZZXXYZX": 0.00040375101623932953, "IZZYYYZX": 0.00040375101623932953, "IZZXXXZY": -0.00040375101623932953, "IZZYYXZY": -0.00040375101623932953, "IZZYXYZY": 0.00040375101623932953, "IZZXYYZY": -0.00040375101623932953, "IIIIIIYX": 0.0006874452004004218, "IIIIIIXY": -0.0006874452004004218, "YZZZXIXX": 0.0004037510162392921, "XZZZYIXX": -0.0004037510162392921, "XZZZXIYX": 0.0004037510162392921, "YZZZYIYX": 0.0004037510162392921, "XZZZXIXY": -0.0004037510162392921, "YZZZYIXY": -0.0004037510162392921, "YZZZXIYY": 0.0004037510162392921, "XZZZYIYY": -0.0004037510162392921, "IIIYXIXX": 0.00013245355137314082, "IIIXYIXX": -0.00013245355137314082, "IIIXXIYX": 0.00013245355137314082, "IIIYYIYX": 0.00013245355137314082, "IIIXXIXY": -0.00013245355137314082, "IIIYYIXY": -0.00013245355137314082, "IIIYXIYY": 0.00013245355137314082, "IIIXYIYY": -0.00013245355137314082}, "excite4": {"IIIYXIII": 0.0006874452004009873, "IIIXYIII": -0.0006874452004009873, "IYIZXIZX": 0.0001923437379575245, "IXIZYIZX": -0.0001923437379575245, "IXIZXIZY": -0.0001923437379575245, "IYIZYIZY": -0.0001923437379575245, "IIYZXIZX": 0.00019234373795752076, "IIXZYIZX": -0.00019234373795752076, "IIXZXIZY": -0.00019234373795752076, "IIYZYIZY": -0.00019234373795752076, "YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601, "IZZYXXZX": 0.00040375101623932953, "IZZXYXZX": -0.00040375101623932953, "IZZXXYZX": 0.00040375101623932953, "IZZYYYZX": 0.00040375101623932953, "IZZXXXZY": -0.00040375101623932953, "IZZYYXZY": -0.00040375101623932953, "IZZYXYZY": 0.00040375101623932953, "IZZXYYZY": -0.00040375101623932953, "IIIIIIYX": 0.0006874452004004218, "IIIIIIXY": -0.0006874452004004218, "YZZZXIXX": 0.0004037510162392921, "XZZZYIXX": -0.0004037510162392921, "XZZZXIYX": 0.0004037510162392921, "YZZZYIYX": 0.0004037510162392921, "XZZZXIXY": -0.0004037510162392921, "YZZZYIXY": -0.0004037510162392921, "YZZZXIYY": 0.0004037510162392921, "XZZZYIYY": -0.0004037510162392921, "IIIYXIXX": 0.00013245355137314082, "IIIXYIXX": -0.00013245355137314082, "IIIXXIYX": 0.00013245355137314082, "IIIYYIYX": 0.00013245355137314082, "IIIXXIXY": -0.00013245355137314082, "IIIYYIXY": -0.00013245355137314082, "IIIYXIYY": 0.00013245355137314082, "IIIXYIYY": -0.00013245355137314082}, "excite5": {"YZZZXIII": 5.54217903420414e-06, "XZZZYIII": -5.54217903420414e-06, "IIIYXIII": 0.0006874452004009873, "IIIXYIII": -0.0006874452004009873, "ZIIYIZXI": 1.7681362812850895e-06, "IZZYZZXI": -1.7681362812850895e-06, "ZIIXIZYI": 1.7681362812850895e-06, "IZZXZZYI": -1.7681362812850895e-06, "ZZZYIIXZ": -1.7681362812850895e-06, "IIIYZIXZ": 1.7681362812850895e-06, "ZZZXIIYZ": -1.7681362812850895e-06, "IIIXZIYZ": 1.7681362812850895e-06, "IYIZXIZX": 0.0001923437379575245, "IXIZYIZX": -0.0001923437379575245, "IXIZXIZY": -0.0001923437379575245, "IYIZYIZY": -0.0001923437379575245, "IIYZXIZX": 0.00019234373795752076, "IIXZYIZX": -0.00019234373795752076, "IIXZXIZY": -0.00019234373795752076, "IIYZYIZY": -0.00019234373795752076, "IZZIIYZX": 5.5421790342109875e-06, "IZZIIXZY": -5.5421790342109875e-06, "YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601, "IZZYXXZX": 0.00040375101623932953, "IZZXYXZX": -0.00040375101623932953, "IZZXXYZX": 0.00040375101623932953, "IZZYYYZX": 0.00040375101623932953, "IZZXXXZY": -0.00040375101623932953, "IZZYYXZY": -0.00040375101623932953, "IZZYXYZY": 0.00040375101623932953, "IZZXYYZY": -0.00040375101623932953, "IIIIIIYX": 0.0006874452004004218, "IIIIIIXY": -0.0006874452004004218, "YZZZXIXX": 0.0004037510162392921, "XZZZYIXX": -0.0004037510162392921, "XZZZXIYX": 0.0004037510162392921, "YZZZYIYX": 0.0004037510162392921, "XZZZXIXY": -0.0004037510162392921, "YZZZYIXY": -0.0004037510162392921, "YZZZXIYY": 0.0004037510162392921, "XZZZYIYY": -0.0004037510162392921, "IIIYXIXX": 0.00013245355137314082, "IIIXYIXX": -0.00013245355137314082, "IIIXXIYX": 0.00013245355137314082, "IIIYYIYX": 0.00013245355137314082, "IIIXXIXY": -0.00013245355137314082, "IIIYYIXY": -0.00013245355137314082, "IIIYXIYY": 0.00013245355137314082, "IIIXYIYY": -0.00013245355137314082}, "excite6": {"ZYIIIZII": 8.052180426251828e-07, "IYZZZZII": -8.052180426251828e-07, "ZYZIIIZZ": -8.052180426251828e-07, "IYIZZIZZ": 8.052180426251828e-07, "ZIYIIZII": 8.052180426251651e-07, "IZYZZZII": -8.052180426251651e-07, "ZZYIIIZZ": -8.052180426251651e-07, "IIYZZIZZ": 8.052180426251651e-07, "YZZZXIII": 5.54217903420414e-06, "XZZZYIII": -5.54217903420414e-06, "IYZZXZII": -2.423570233421706e-06, "IXZZYZII": 2.423570233421706e-06, "IYIZXIZZ": 2.423570233421706e-06, "IXIZYIZZ": -2.423570233421706e-06, "IZYZXZII": -2.4235702334217206e-06, "IZXZYZII": 2.4235702334217206e-06, "IIYZXIZZ": 2.4235702334217206e-06, "IIXZYIZZ": -2.4235702334217206e-06, "IIIYXIII": 0.0006874452004009873, "IIIXYIII": -0.0006874452004009873, "ZIIYIZXI": 1.7681362812850895e-06, "IZZYZZXI": -1.7681362812850895e-06, "ZIIXIZYI": 1.7681362812850895e-06, "IZZXZZYI": -1.7681362812850895e-06, "ZZZYIIXZ": -1.7681362812850895e-06, "IIIYZIXZ": 1.7681362812850895e-06, "ZZZXIIYZ": -1.7681362812850895e-06, "IIIXZIYZ": 1.7681362812850895e-06, "ZYZIIIZX": -2.4235702334216093e-06, "IYIZZIZX": 2.4235702334216093e-06, "ZXZIIIZY": 2.4235702334216093e-06, "IXIZZIZY": -2.4235702334216093e-06, "ZZYIIIZX": -2.4235702334215474e-06, "IIYZZIZX": 2.4235702334215474e-06, "ZZXIIIZY": 2.4235702334215474e-06, "IIXZZIZY": -2.4235702334215474e-06, "IYIZXIZX": 0.0001923437379575245, "IXIZYIZX": -0.0001923437379575245, "IXIZXIZY": -0.0001923437379575245, "IYIZYIZY": -0.0001923437379575245, "IIYZXIZX": 0.00019234373795752076, "IIXZYIZX": -0.00019234373795752076, "IIXZXIZY": -0.00019234373795752076, "IIYZYIZY": -0.00019234373795752076, "IZZIIYZX": 5.5421790342109875e-06, "IZZIIXZY": -5.5421790342109875e-06, "YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601, "IZZYXXZX": 0.00040375101623932953, "IZZXYXZX": -0.00040375101623932953, "IZZXXYZX": 0.00040375101623932953, "IZZYYYZX": 0.00040375101623932953, "IZZXXXZY": -0.00040375101623932953, "IZZYYXZY": -0.00040375101623932953, "IZZYXYZY": 0.00040375101623932953, "IZZXYYZY": -0.00040375101623932953, "IIIIIIYX": 0.0006874452004004218, "IIIIIIXY": -0.0006874452004004218, "YZZZXIXX": 0.0004037510162392921, "XZZZYIXX": -0.0004037510162392921, "XZZZXIYX": 0.0004037510162392921, "YZZZYIYX": 0.0004037510162392921, "XZZZXIXY": -0.0004037510162392921, "YZZZYIXY": -0.0004037510162392921, "YZZZXIYY": 0.0004037510162392921, "XZZZYIYY": -0.0004037510162392921, "IIIYXIXX": 0.00013245355137314082, "IIIXYIXX": -0.00013245355137314082, "IIIXXIYX": 0.00013245355137314082, "IIIYYIYX": 0.00013245355137314082, "IIIXXIXY": -0.00013245355137314082, "IIIYYIXY": -0.00013245355137314082, "IIIYXIYY": 0.00013245355137314082, "IIIXYIYY": -0.00013245355137314082}, "excite7": {"YIIIIIII": -1.2114100873873686e-07, "YZZZZIII": 1.2114100873873686e-07, "ZYIIIZII": 8.052180426251828e-07, "IYZZZZII": -8.052180426251828e-07, "ZYZIIIZZ": -8.052180426251828e-07, "IYIZZIZZ": 8.052180426251828e-07, "ZIYIIZII": 8.052180426251651e-07, "IZYZZZII": -8.052180426251651e-07, "ZZYIIIZZ": -8.052180426251651e-07, "IIYZZIZZ": 8.052180426251651e-07, "YZZZXIII": 5.54217903420414e-06, "XZZZYIII": -5.54217903420414e-06, "IYZZXZII": -2.423570233421706e-06, "IXZZYZII": 2.423570233421706e-06, "IYIZXIZZ": 2.423570233421706e-06, "IXIZYIZZ": -2.423570233421706e-06, "IZYZXZII": -2.4235702334217206e-06, "IZXZYZII": 2.4235702334217206e-06, "IIYZXIZZ": 2.4235702334217206e-06, "IIXZYIZZ": -2.4235702334217206e-06, "IIIYXIII": 0.0006874452004009873, "IIIXYIII": -0.0006874452004009873, "YIIXXIII": 8.532635277685788e-08, "YZZXXIII": 8.532635277685788e-08, "XIIYXIII": 8.532635277685788e-08, "XZZYXIII": 8.532635277685788e-08, "XIIXYIII": -8.532635277685788e-08, "XZZXYIII": -8.532635277685788e-08, "YIIYYIII": 8.532635277685788e-08, "YZZYYIII": 8.532635277685788e-08, "IIIIIYII": -1.211410087387302e-07, "IZZIIYZZ": 1.211410087387302e-07, "YIIIIXII": 1.1458382263550442e-07, "YZZZZXII": -1.1458382263550442e-07, "XIIIIYII": 1.1458382263550442e-07, "XZZZZYII": -1.1458382263550442e-07, "YZZIIXZZ": -1.1458382263550442e-07, "YIIZZXZZ": 1.1458382263550442e-07, "XZZIIYZZ": -1.1458382263550442e-07, "XIIZZYZZ": 1.1458382263550442e-07, "IIIYXXII": -1.1663545348542872e-07, "IIIXYXII": 1.1663545348542872e-07, "IIIXXYII": -1.1663545348542872e-07, "IIIYYYII": -1.1663545348542872e-07, "IZZYXXZZ": 1.1663545348542872e-07, "IZZXYXZZ": -1.1663545348542872e-07, "IZZXXYZZ": 1.1663545348542872e-07, "IZZYYYZZ": 1.1663545348542872e-07, "ZIIYIZXI": 1.7681362812850895e-06, "IZZYZZXI": -1.7681362812850895e-06, "ZIIXIZYI": 1.7681362812850895e-06, "IZZXZZYI": -1.7681362812850895e-06, "ZZZYIIXZ": -1.7681362812850895e-06, "IIIYZIXZ": 1.7681362812850895e-06, "ZZZXIIYZ": -1.7681362812850895e-06, "IIIXZIYZ": 1.7681362812850895e-06, "ZYZIIIZX": -2.4235702334216093e-06, "IYIZZIZX": 2.4235702334216093e-06, "ZXZIIIZY": 2.4235702334216093e-06, "IXIZZIZY": -2.4235702334216093e-06, "ZZYIIIZX": -2.4235702334215474e-06, "IIYZZIZX": 2.4235702334215474e-06, "ZZXIIIZY": 2.4235702334215474e-06, "IIXZZIZY": -2.4235702334215474e-06, "IYIZXIZX": 0.0001923437379575245, "IXIZYIZX": -0.0001923437379575245, "IXIZXIZY": -0.0001923437379575245, "IYIZYIZY": -0.0001923437379575245, "YXZIXIZX": -4.155961831686764e-08, "XYZIXIZX": -4.155961831686764e-08, "YXIZXIZX": -4.155961831686764e-08, "XYIZXIZX": -4.155961831686764e-08, "XXZIYIZX": 4.155961831686764e-08, "YYZIYIZX": -4.155961831686764e-08, "XXIZYIZX": 4.155961831686764e-08, "YYIZYIZX": -4.155961831686764e-08, "XXZIXIZY": 4.155961831686764e-08, "YYZIXIZY": -4.155961831686764e-08, "XXIZXIZY": 4.155961831686764e-08, "YYIZXIZY": -4.155961831686764e-08, "YXZIYIZY": 4.155961831686764e-08, "XYZIYIZY": 4.155961831686764e-08, "YXIZYIZY": 4.155961831686764e-08, "XYIZYIZY": 4.155961831686764e-08, "IIYZXIZX": 0.00019234373795752076, "IIXZYIZX": -0.00019234373795752076, "IIXZXIZY": -0.00019234373795752076, "IIYZYIZY": -0.00019234373795752076, "YZXIXIZX": -4.1559618316866516e-08, "XZYIXIZX": -4.1559618316866516e-08, "YIXZXIZX": -4.1559618316866516e-08, "XIYZXIZX": -4.1559618316866516e-08, "XZXIYIZX": 4.1559618316866516e-08, "YZYIYIZX": -4.1559618316866516e-08, "XIXZYIZX": 4.1559618316866516e-08, "YIYZYIZX": -4.1559618316866516e-08, "XZXIXIZY": 4.1559618316866516e-08, "YZYIXIZY": -4.1559618316866516e-08, "XIXZXIZY": 4.1559618316866516e-08, "YIYZXIZY": -4.1559618316866516e-08, "YZXIYIZY": 4.1559618316866516e-08, "XZYIYIZY": 4.1559618316866516e-08, "YIXZYIZY": 4.1559618316866516e-08, "XIYZYIZY": 4.1559618316866516e-08, "IZZIIYZX": 5.5421790342109875e-06, "IZZIIXZY": -5.5421790342109875e-06, "YIIZXXZX": 0.001518023590102601, "XIIZYXZX": -0.001518023590102601, "XIIZXYZX": 0.001518023590102601, "YIIZYYZX": 0.001518023590102601, "XIIZXXZY": -0.001518023590102601, "YIIZYXZY": -0.001518023590102601, "YIIZXYZY": 0.001518023590102601, "XIIZYYZY": -0.001518023590102601, "IYZZXXIX": -4.155961831687225e-08, "IXZZYXIX": 4.155961831687225e-08, "IXZZXYIX": -4.155961831687225e-08, "IYZZYYIX": -4.155961831687225e-08, "IYIZXXZX": -4.155961831687225e-08, "IXIZYXZX": 4.155961831687225e-08, "IXIZXYZX": -4.155961831687225e-08, "IYIZYYZX": -4.155961831687225e-08, "IXZZXXIY": 4.155961831687225e-08, "IYZZYXIY": 4.155961831687225e-08, "IYZZXYIY": -4.155961831687225e-08, "IXZZYYIY": 4.155961831687225e-08, "IXIZXXZY": 4.155961831687225e-08, "IYIZYXZY": 4.155961831687225e-08, "IYIZXYZY": -4.155961831687225e-08, "IXIZYYZY": 4.155961831687225e-08, "IZYZXXIX": -4.155961831687135e-08, "IZXZYXIX": 4.155961831687135e-08, "IZXZXYIX": -4.155961831687135e-08, "IZYZYYIX": -4.155961831687135e-08, "IIYZXXZX": -4.155961831687135e-08, "IIXZYXZX": 4.155961831687135e-08, "IIXZXYZX": -4.155961831687135e-08, "IIYZYYZX": -4.155961831687135e-08, "IZXZXXIY": 4.155961831687135e-08, "IZYZYXIY": 4.155961831687135e-08, "IZYZXYIY": -4.155961831687135e-08, "IZXZYYIY": 4.155961831687135e-08, "IIXZXXZY": 4.155961831687135e-08, "IIYZYXZY": 4.155961831687135e-08, "IIYZXYZY": -4.155961831687135e-08, "IIXZYYZY": 4.155961831687135e-08, "IZZYXXZX": 0.00040375101623932953, "IZZXYXZX": -0.00040375101623932953, "IZZXXYZX": 0.00040375101623932953, "IZZYYYZX": 0.00040375101623932953, "IZZXXXZY": -0.00040375101623932953, "IZZYYXZY": -0.00040375101623932953, "IZZYXYZY": 0.00040375101623932953, "IZZXYYZY": -0.00040375101623932953, "IIIIIIYX": 0.0006874452004004218, "IIIIIIXY": -0.0006874452004004218, "YIIIIIXX": -1.166354534853979e-07, "YZZZZIXX": 1.166354534853979e-07, "XIIIIIYX": -1.166354534853979e-07, "XZZZZIYX": 1.166354534853979e-07, "XIIIIIXY": 1.166354534853979e-07, "XZZZZIXY": -1.166354534853979e-07, "YIIIIIYY": -1.166354534853979e-07, "YZZZZIYY": 1.166354534853979e-07, "YZZZXIXX": 0.0004037510162392921, "XZZZYIXX": -0.0004037510162392921, "XZZZXIYX": 0.0004037510162392921, "YZZZYIYX": 0.0004037510162392921, "XZZZXIXY": -0.0004037510162392921, "YZZZYIXY": -0.0004037510162392921, "YZZZXIYY": 0.0004037510162392921, "XZZZYIYY": -0.0004037510162392921, "IIIYXIXX": 0.00013245355137314082, "IIIXYIXX": -0.00013245355137314082, "IIIXXIYX": 0.00013245355137314082, "IIIYYIYX": 0.00013245355137314082, "IIIXXIXY": -0.00013245355137314082, "IIIYYIXY": -0.00013245355137314082, "IIIYXIYY": 0.00013245355137314082, "IIIXYIYY": -0.00013245355137314082, "IIIIIYXX": 8.532635277684098e-08, "IZZIIYXX": 8.532635277684098e-08, "IIIIIXYX": 8.532635277684098e-08, "IZZIIXYX": 8.532635277684098e-08, "IIIIIXXY": -8.532635277684098e-08, "IZZIIXXY": -8.532635277684098e-08, "IIIIIYYY": 8.532635277684098e-08, "IZZIIYYY": 8.532635277684098e-08}}, "num_qubits": 8, "hf_config": "00001001", "nc_config": "00011001", "terms_noncon": ["IIIIIIII", "IZZIIZZZ", "ZZZZZIII", "IZIIIIII", "IIZIIIII", "ZIIZZZZZ", "ZIIIIIII", "IIIIIZII", "IZZIIIII", "IIIIIIZI", "IIIZIIII", "ZZIZZIII", "ZIZZZIII", "IZIIIZZZ", "IIZIIZZZ", "IZIZIIII", "IIZZIIII", "IZIIIIZI", "IIZIIIZI", "IZIIZIII", "IZIIIIIZ", "IIZIZIII", "IIZIIIIZ", "ZZIIIIII", "ZIZIIIII", "IZIIIZII", "IIZIIZII", "IIIIZIIZ", "IIIIZIII", "IIIIIIIZ", "IIIIZZII", "ZIIIIIIZ", "ZIIIIZII", "ZZZZZIZI", "IZZZIZZZ", "ZZZIZIII", "IZZIIZIZ", "ZZZZZIIZ", "IZZIZZZZ", "ZZZZZZII", "ZZZIIZZZ", "ZZZZIIII", "IZZIIZZI", "IZZZZIII", "IZZIIIZZ", "IIIZIIZI", "ZIIIZIII", "IIIIIZIZ", "IIIZIZII", "ZIIIIIZI", "IIIIZIZI", "IIIZIIIZ", "ZIIZIIII", "IIIIIZZI", "IIIZZIII", "IIIIIIZZ", "ZIIXIZZZ", "IZZXZZZZ", "ZZZXIIII", "IIIXZIII", "ZZIXIIII", "IIZXZIII", "ZIZXIIII", "IZIXZIII", "ZZZXIIIZ", "IIIXZIIZ", "IZZXIIII", "ZIIXZIII", "IIIXIIII", "ZZZXZIII", "ZZZXIZII", "IIIXZZII", "ZZZXIIZI", "IIIXZIZI"], "num_tapered": 4, "true_gs_nrg": -8.908763415461054, "ham_rotations": [[-4.712388974362444, "IZZYZZZZ"], ["pi/2", "IYIIIIII"], ["pi/2", "IYZIIZZZ"], ["pi/2", "IIYIIIII"], ["pi/2", "IIYIIZZZ"], ["pi/2", "IIIIIYII"], ["pi/2", "IIIIIYZZ"], ["pi/2", "IIIIIIYI"], ["pi/2", "IIIIIIYZ"], ["pi/2", "ZIIYIZII"]], "noncon": -8.889116506294533, "truegs": -8.908763415461117, "G": {"ZIIIIIII": 1.0, "IZIIIIII": 1.0, "IIZIIIII": 1.0, "IIIIZIII": -1.0, "IIIIIZII": 1.0, "IIIIIIZI": 1.0, "IIIIIIIZ": -1.0}, "A": {"IIIZIIII": -1.0, "IZIXZIII": -2.449293597636856e-16}, "X_index": 3, "X_qubit": 4, "cs_vqe_energy": [-8.889116506294531, -8.88911650629453, -8.889357019177515, -8.891740628278761, -8.907462516049948, -8.908008926137061, -8.908538996469183, -8.9085914504565, -8.90876341546108], "cs_vqe_errors": [0.019646909166585402, 0.01964690916658718, 0.019406396283601524, 0.017022787182355614, 0.0013008994111682881, 0.0007544893240556405, 0.00022441899193381687, 0.00017196500461658104, 3.730349362740526e-14], "chem_acc_num_q": 4, "order": [4, 7, 6, 0, 5, 2, 1, 3], "ham_reduced": [{"": -8.889116506294531}, {"I": -8.811237855103391, "Z": 0.07787865119113915, "X": -6.202902686717332e-09}, {"II": -8.638592548439851, "ZI": 0.1726453067189712, "IZ": 0.17264530666353745, "ZZ": 0.09476665552783202, "XI": -0.027244513289517415, "XZ": -0.02724450708661473, "IX": 0.027244513350968457, "ZX": 0.027244507114484742, "XX": -0.012557008965836529}, {"III": -8.387164591668508, "ZII": 0.11913218929506193, "IZI": -0.25142795677134033, "ZZI": 0.05351311742390922, "IZZ": 0.15144988774204188, "ZZZ": 0.028312008378961567, "IIZ": 0.02119541892149551, "ZIZ": 0.06645464714887045, "XII": -0.005881397383383235, "XZI": -0.02136311590613418, "XZZ": -0.0033942693690121326, "XIZ": -0.0238502377176026, "IXZ": -0.030342432370268197, "ZXZ": -0.021781746002527896, "IXI": -0.030342432370268197, "ZXI": -0.021781746002527896, "XXZ": 0.00444274163943885, "XXI": 0.00444274163943885, "IYY": 0.035133173023777615, "IXX": 0.03513317302377762, "ZXX": 0.03513317317592429, "ZYY": 0.03513317317592429, "XXX": -0.016997766507391838, "XYY": -0.016997766507391838, "IZX": 0.013622256675484227, "ZZX": 0.013622253557242371, "IIX": 0.013622256675484225, "ZIX": 0.013622253557242371, "XZX": -0.006278504482918264, "XIX": -0.006278504482918264}, {"IIII": -8.021892646707443, "ZIII": -0.36527194496106385, "ZZII": 0.21189016280995243, "IZII": -0.09275797351489047, "IIZI": -0.3652719449742136, "ZIZI": 0.11384398820287325, "ZZZI": -0.06044027504124511, "IZZI": 0.11395339246515433, "IIZZ": 0.21189016280037337, "ZIZZ": -0.060440275058331466, "ZZZZ": 0.08460154569678843, "IZZZ": -0.05628953731782687, "IIIZ": -0.09275797354365883, "ZIIZ": 0.11395339246515433, "ZZIZ": -0.05628953729299506, "IZIZ": 0.12274418444186552, "XIII": 0.019389788736539845, "XZII": 0.019389788757428077, "XZZI": 0.010952643670343121, "XZZZ": 0.009002518940834474, "XZIZ": 0.012779227079805994, "XIZI": 0.010952643666415945, "XIZZ": 0.009002518925725823, "XIIZ": 0.012779227070099241, "IXII": -0.002940698686253473, "ZXII": -0.0029406986971297613, "IXZI": -0.010681557950217859, "IXZZ": -0.0016971346759550125, "IXIZ": -0.011925118853728944, "YYII": 0.0007418592602694521, "XXII": 0.0007418592766230243, "XXZI": 0.03439131375895362, "YYZI": 0.03439131375895362, "XXZZ": 0.0027365107156143353, "YYZZ": 0.0027365107156143353, "XXIZ": 0.03239666246017882, "YYIZ": 0.03239666246017882, "ZXZI": -0.010681557955916321, "ZXZZ": -0.0016971346930571203, "ZXIZ": -0.011925118863873653, "IIXZ": -0.019389788703852256, "ZIXZ": -0.010952643666415945, "ZZXZ": -0.009002518932428651, "IZXZ": -0.012779227070099241, "IIXI": -0.019389788703852256, "ZIXI": -0.010952643666415945, "ZZXI": -0.009002518932428651, "IZXI": -0.012779227070099241, "XZXZ": -0.006587549445330545, "XZXI": -0.006587549445330545, "XIXZ": -0.006587549438923449, "XIXI": -0.006587549438923449, "IXXZ": 0.002221370816736884, "IXXI": 0.002221370816736884, "XXXZ": -0.007858792976628549, "YYXZ": -0.007858792976628549, "XXXI": -0.007858792976628549, "YYXI": -0.007858792976628549, "ZXXZ": 0.002221370822701966, "ZXXI": 0.002221370822701966, "IIYY": 0.000741859264824, "IIXX": 0.000741859264824, "ZIXX": 0.03439131375895362, "ZZXX": 0.0027365107157454704, "IZXX": 0.03239666246017882, "ZIYY": 0.03439131375895362, "ZZYY": 0.0027365107157454704, "IZYY": 0.03239666246017882, "XZXX": 0.007858792976266122, "XZYY": 0.007858792976266122, "XIXX": 0.007858792976628549, "XIYY": 0.007858792976628549, "IXXX": -0.008498883249759823, "IXYY": -0.008498883249759823, "XXXX": 0.0308458545211527, "YYXX": 0.0308458545211527, "XXYY": 0.0308458545211527, "YYYY": 0.0308458545211527, "ZXXX": -0.008498883257632015, "ZXYY": -0.008498883257632015, "IIZX": 0.0029406987195679064, "ZIZX": 0.010681557955916321, "ZZZX": 0.0016971346933687176, "IZZX": 0.011925118863873653, "IIIX": 0.002940698719567906, "ZIIX": 0.010681557955916321, "ZZIX": 0.0016971346933687176, "IZIX": 0.011925118863873653, "XZZX": 0.00222137082491367, "XZIX": 0.00222137082491367, "XIZX": 0.002221370822701966, "XIIX": 0.002221370822701966, "IXZX": -0.0031392522388216247, "IXIX": -0.0031392522388216247, "XXZX": 0.008498883257632015, "YYZX": 0.008498883257632015, "XXIX": 0.008498883257632015, "YYIX": 0.008498883257632015, "ZXZX": -0.0031392522440966395, "ZXIX": -0.0031392522440966395}, {"IIIII": -7.442019854625237, "ZIIII": -0.4416104682670191, "IIZII": -0.5798727920822054, "ZIZII": 0.07633852330595522, "ZZZII": 0.25951760907604243, "IZZII": 0.07660893843394675, "ZZIII": -0.04762744626609006, "IZIII": -0.16936691194883724, "IIZZI": -0.44161046826061207, "ZIZZI": 0.11384398820287325, "IIIZI": 0.07633852328639844, "ZZIZI": -0.06044027504124511, "IZZZI": 0.11395339246515433, "IIIZZ": 0.2595176090968234, "ZIIZZ": -0.060440275058331466, "IIZZZ": -0.04762744629645008, "ZZZZZ": 0.08460154569678843, "IZIZZ": -0.05628953731782687, "IIZIZ": 0.0766089384104533, "IIIIZ": -0.16936691195411213, "ZIIIZ": 0.11395339246515433, "ZZZIZ": -0.05628953729299506, "IZIIZ": 0.12274418444186552, "XIIII": 0.019456442407903857, "XIZII": -6.665367136401198e-05, "XZIII": -6.665369923994878e-05, "XZZII": 0.01945644245666802, "XZIZI": 0.010952643670343121, "XZZZZ": 0.009002518940834474, "XZZIZ": 0.012779227079805994, "XIZZI": 0.010952643666415945, "XIIZZ": 0.009002518925725823, "XIIIZ": 0.012779227070099241, "IXIII": 0.0020880256228906413, "ZXIII": -0.0050287242789874165, "IXZII": -0.005028724309144115, "ZXZII": 0.0020880255818576557, "IXZZI": -0.010681557950217859, "IXIZZ": -0.0016971346759550125, "IXIIZ": -0.011925118853728944, "YYZII": 0.007574696218531363, "YYIII": -0.006832836958261909, "XXIII": -0.0068328369500851235, "XXZII": 0.0075746962267081485, "XXIZI": 0.03439131375895362, "YYIZI": 0.03439131375895362, "XXZZZ": 0.0027365107156143353, "YYZZZ": 0.0027365107156143353, "XXZIZ": 0.03239666246017882, "YYZIZ": 0.03239666246017882, "ZXIZI": -0.010681557955916321, "ZXZZZ": -0.0016971346930571203, "ZXZIZ": -0.011925118863873653, "IZXZI": -0.0034523050131579787, "IZXII": 0.0034523050131579787, "XIXZI": 0.004902698293840477, "YIYZI": 0.004902698293840477, "YIYII": -0.004902698293840477, "XIXII": -0.004902698293840477, "ZIXZI": -0.003452305004035172, "ZIXII": 0.003452305004035172, "IXXZI": 0.004890547622572363, "IYYZI": 0.004890547622572363, "IXXII": -0.004890547622572363, "IYYII": -0.004890547622572363, "IZYYZ": -0.01032311086425551, "IZXXI": 0.01032311086425551, "XIYYZ": 0.003452305004035172, "YIXYZ": -0.003452305004035172, "YIYXI": -0.003452305004035172, "XIXXI": -0.003452305004035172, "ZIYYZ": -0.010323110848824186, "ZIXXI": 0.010323110848824186, "IXYYZ": 0.004809190018445564, "IYXYZ": -0.004809190018445564, "IXXXI": -0.004809190018445564, "IYYXI": -0.004809190018445564, "IIZXZ": 6.665368894295722e-05, "IIIXZ": -0.01945644239279521, "ZIIXZ": -0.010952643666415945, "ZZZXZ": -0.009002518932428651, "IZIXZ": -0.012779227070099241, "IIIXI": 6.665368894295722e-05, "IIZXI": -0.01945644239279521, "ZIZXI": -0.010952643666415945, "ZZIXI": -0.009002518932428651, "IZZXI": -0.012779227070099241, "XZZXZ": -0.006587549445330545, "XZIXI": -0.006587549445330545, "XIIXZ": -0.006587549438923449, "XIZXI": -0.006587549438923449, "IXIXZ": 0.002221370816736884, "IXZXI": 0.002221370816736884, "XXZXZ": -0.007858792976628549, "YYZXZ": -0.007858792976628549, "XXIXI": -0.007858792976628549, "YYIXI": -0.007858792976628549, "ZXZXZ": 0.002221370822701966, "ZXIXI": 0.002221370822701966, "IZYYX": -0.004809190029787054, "IZXYY": 0.004809190029787054, "XIYYX": 0.004890547622572363, "YIXYX": -0.004890547622572363, "YIYYY": -0.004890547622572363, "XIXYY": -0.004890547622572363, "ZIYYX": -0.004809190018445564, "ZIXYY": 0.004809190018445564, "IXYYX": 0.00592905793493651, "IYXYX": -0.00592905793493651, "IXXYY": -0.00592905793493651, "IYYYY": -0.00592905793493651, "IIZYY": 0.007574696220743069, "IIIYY": -0.00683283695591907, "IIZXX": -0.00683283695591907, "IIIXX": 0.007574696220743069, "ZIIXX": 0.03439131375895362, "ZZZXX": 0.0027365107157454704, "IZIXX": 0.03239666246017882, "ZIZYY": 0.03439131375895362, "ZZIYY": 0.0027365107157454704, "IZZYY": 0.03239666246017882, "XZZXX": 0.007858792976266122, "XZIYY": 0.007858792976266122, "XIIXX": 0.007858792976628549, "XIZYY": 0.007858792976628549, "IXIXX": -0.008498883249759823, "IXZYY": -0.008498883249759823, "XXZXX": 0.0308458545211527, "YYZXX": 0.0308458545211527, "XXIYY": 0.0308458545211527, "YYIYY": 0.0308458545211527, "ZXZXX": -0.008498883257632015, "ZXIYY": -0.008498883257632015, "IIIZX": -0.0020880255647555447, "ZIIZX": 0.010681557955916321, "IIZZX": 0.005028724284323451, "ZZZZX": 0.0016971346933687176, "IZIZX": 0.011925118863873653, "IIZIX": 0.005028724284323451, "IIIIX": -0.0020880255647555443, "ZIIIX": 0.010681557955916321, "ZZZIX": 0.0016971346933687176, "IZIIX": 0.011925118863873653, "XZZZX": 0.00222137082491367, "XZZIX": 0.00222137082491367, "XIIZX": 0.002221370822701966, "XIIIX": 0.002221370822701966, "IXIZX": -0.0031392522388216247, "IXIIX": -0.0031392522388216247, "XXZZX": 0.008498883257632015, "YYZZX": 0.008498883257632015, "XXZIX": 0.008498883257632015, "YYZIX": 0.008498883257632015, "ZXZZX": -0.0031392522440966395, "ZXZIX": -0.0031392522440966395}, {"IIIIII": -6.591374400167851, "ZIIIII": -0.5710992766271478, "IZIIII": -0.8506454544573873, "ZZIIII": 0.12948880836012866, "IZIZII": -0.850645454457387, "ZZIZII": 0.12948880836012866, "IIIZII": 0.27077266237518155, "ZIZZII": 0.39025259328613415, "IIZZII": -0.053852725595914565, "ZZZZII": -0.1307349842100917, "ZZZIII": -0.1307349842100917, "IIZIII": -0.2998285759786986, "ZIZIII": 0.08310753794400164, "IZZIII": 0.13046166402986134, "IZZZII": 0.1304616640298613, "ZIIZII": -0.05315028505417343, "IIIZZI": -0.5710992766207407, "ZIIZZI": 0.11384398820287325, "IZIZZI": 0.12948880836012866, "IZIIZI": 0.12948880836012866, "ZIZIZI": -0.06044027504124511, "IIZZZI": 0.11395339246515433, "IIIIZZ": 0.39025259333727513, "ZIIIZZ": -0.060440275058331466, "IZIIZZ": -0.1307349842404517, "IZIZZZ": -0.1307349842404517, "ZIZZZZ": 0.08460154569678843, "IIZIZZ": -0.05628953731782687, "IIIZIZ": -0.053852725619408015, "IIIIIZ": -0.2998285759839735, "ZIIIIZ": 0.11395339246515433, "IZIIIZ": 0.13046166402986134, "IZIZIZ": 0.1304616640298613, "ZIZZIZ": -0.05628953729299506, "IIZIIZ": 0.12274418444186552, "IIIZZZ": 0.08310753794400164, "IIIIZI": -0.05315028507373022, "XIIIII": 0.023803439909314036, "XIIZII": 0.004280343830046168, "XZZIII": -0.0043469975117071714, "XZZZII": -0.004346997511707171, "XIZZII": 0.02380343996837519, "XIZIZI": 0.010952643670343121, "XIZZZZ": 0.009002518940834474, "XIZZIZ": 0.012779227079805994, "IXIZII": 0.008434569756845495, "IXIIII": -0.008434569756845495, "XZIZII": -0.00434699750141018, "XZIIII": -0.004346997501410179, "XIZIII": 0.004280343812467223, "XIIZZI": 0.010952643666415945, "XIIIZZ": 0.009002518925725823, "XIIIIZ": 0.012779227070099241, "IIXIII": 0.004293984952746974, "ZIXIII": -0.0028227649739517436, "IZXIII": -0.0022059593298563323, "IZXZII": -0.0022059593298563366, "ZIXZII": 0.004293984886893325, "IIXZZI": -0.010681557950217859, "IIXIZZ": -0.0016971346759550125, "IIXIIZ": -0.011925118853728944, "YIYZII": 0.009449651636134131, "YIYIII": -0.004957881540659136, "XZXIII": -0.0018749554176027729, "XZXZII": -0.0018749554176027683, "XIXZII": 0.009449651644310917, "XIXIII": -0.004957881532482351, "YZYIII": -0.0018749554176027729, "YZYZII": -0.0018749554176027683, "XIXIZI": 0.03439131375895362, "YIYIZI": 0.03439131375895362, "XIXZZZ": 0.0027365107156143353, "YIYZZZ": 0.0027365107156143353, "XIXZIZ": 0.03239666246017882, "YIYZIZ": 0.03239666246017882, "IIXZII": -0.0028227649792877778, "ZZXZII": -0.002205959305035669, "ZZXIII": -0.0022059593050356733, "ZIXIZI": -0.010681557955916321, "ZIXZZZ": -0.0016971346930571203, "ZIXZIZ": -0.011925118863873653, "IXZXZI": 0.0034523050131579787, "IYZYII": 0.0034523050131579787, "XYIYZI": 0.004902698293840477, "YXIYZI": -0.004902698293840477, "YYIXII": 0.004902698293840477, "XXIXII": 0.004902698293840477, "IIZXZI": -0.0034523050131579787, "IZZXII": 0.0034523050131579787, "XZIXZI": 0.004902698293840477, "YIIYZI": 0.004902698293840477, "YZIYII": -0.004902698293840477, "XIIXII": -0.004902698293840477, "ZYIYZI": -0.003452305004035172, "ZXIXII": -0.003452305004035172, "ZZIXZI": -0.003452305004035172, "ZIIXII": 0.003452305004035172, "IXXXZI": -0.004890547622572363, "IYYXZI": -0.004890547622572363, "IYXYII": -0.004890547622572363, "IXYYII": 0.004890547622572363, "IIXXZI": 0.004890547622572363, "IZYYZI": 0.004890547622572363, "IZXXII": -0.004890547622572363, "IIYYII": -0.004890547622572363, "IYZXYZ": 0.01032311086425551, "IXZXXI": -0.01032311086425551, "XXIYYZ": -0.003452305004035172, "YYIYYZ": -0.003452305004035172, "YXIYXI": 0.003452305004035172, "XYIYXI": -0.003452305004035172, "IZZYYZ": -0.01032311086425551, "IIZXXI": 0.01032311086425551, "XIIYYZ": 0.003452305004035172, "YZIXYZ": -0.003452305004035172, "YIIYXI": -0.003452305004035172, "XZIXXI": -0.003452305004035172, "ZXIYYZ": 0.010323110848824186, "ZYIYXI": 0.010323110848824186, "ZIIYYZ": -0.010323110848824186, "ZZIXXI": 0.010323110848824186, "IYXXYZ": -0.004809190018445566, "IXYXYZ": 0.004809190018445566, "IXXXXI": 0.004809190018445566, "IYYXXI": 0.004809190018445566, "IZXYYZ": 0.004809190018445564, "IIYXYZ": -0.004809190018445564, "IIXXXI": -0.004809190018445564, "IZYYXI": -0.004809190018445564, "IZIZXZ": 0.00434699750141018, "IZIIXZ": 0.004346997501410179, "IIIIXZ": -0.02380343989420539, "ZIIIXZ": -0.010952643666415945, "ZIZZXZ": -0.009002518932428651, "IIZIXZ": -0.012779227070099241, "IZIIXI": 0.00434699750141018, "IZIZXI": 0.004346997501410179, "IIIZXI": -0.02380343989420539, "ZIIZXI": -0.010952643666415945, "ZIZIXI": -0.009002518932428651, "IIZZXI": -0.012779227070099241, "IIIIXI": -0.004280343812467223, "IIIZXZ": -0.004280343812467223, "XIZZXZ": -0.006587549445330545, "XIZIXI": -0.006587549445330545, "XIIIXZ": -0.006587549438923449, "XIIZXI": -0.006587549438923449, "IIXIXZ": 0.002221370816736884, "IIXZXI": 0.002221370816736884, "XIXZXZ": -0.007858792976628549, "YIYZXZ": -0.007858792976628549, "XIXIXI": -0.007858792976628549, "YIYIXI": -0.007858792976628549, "ZIXZXZ": 0.002221370822701966, "ZIXIXI": 0.002221370822701966, "IYZXYX": 0.004809190029787056, "IXZXYY": -0.004809190029787056, "XXIYYX": -0.004890547622572364, "YYIYYX": -0.004890547622572364, "YXIYYY": 0.004890547622572364, "XYIYYY": -0.004890547622572364, "IZZYYX": -0.004809190029787054, "IIZXYY": 0.004809190029787054, "XIIYYX": 0.004890547622572363, "YZIXYX": -0.004890547622572363, "YIIYYY": -0.004890547622572363, "XZIXYY": -0.004890547622572363, "ZXIYYX": 0.004809190018445566, "ZYIYYY": 0.004809190018445566, "ZIIYYX": -0.004809190018445564, "ZZIXYY": 0.004809190018445564, "IYXXYX": -0.005929057934936509, "IXYXYX": 0.005929057934936509, "IXXXYY": 0.005929057934936509, "IYYXYY": 0.005929057934936509, "IZXYYX": 0.00592905793493651, "IIYXYX": -0.00592905793493651, "IIXXYY": -0.00592905793493651, "IZYYYY": -0.00592905793493651, "IIIZYY": 0.009449651638345838, "IIIIYY": -0.004957881538316297, "IZIZXX": -0.0018749554176027729, "IZIIXX": -0.0018749554176027683, "IIIIXX": 0.009449651638345838, "ZIIIXX": 0.03439131375895362, "ZIZZXX": 0.0027365107157454704, "IIZIXX": 0.03239666246017882, "IIIZXX": -0.004957881538316297, "IZIIYY": -0.0018749554176027729, "IZIZYY": -0.0018749554176027683, "ZIIZYY": 0.03439131375895362, "ZIZIYY": 0.0027365107157454704, "IIZZYY": 0.03239666246017882, "XIZZXX": 0.007858792976266122, "XIZIYY": 0.007858792976266122, "XIIIXX": 0.007858792976628549, "XIIZYY": 0.007858792976628549, "IIXIXX": -0.008498883249759823, "IIXZYY": -0.008498883249759823, "XIXZXX": 0.0308458545211527, "YIYZXX": 0.0308458545211527, "XIXIYY": 0.0308458545211527, "YIYIYY": 0.0308458545211527, "ZIXZXX": -0.008498883257632015, "ZIXIYY": -0.008498883257632015, "IIIIZX": -0.004293984869791213, "ZIIIZX": 0.010681557955916321, "IZIIZX": 0.002205959305035669, "IZIZZX": 0.0022059593050356733, "ZIZZZX": 0.0016971346933687176, "IIZIZX": 0.011925118863873653, "IIIZIX": 0.0028227649792877778, "IIIIIX": -0.004293984869791213, "ZIIIIX": 0.010681557955916321, "IZIIIX": 0.002205959305035669, "IZIZIX": 0.0022059593050356733, "ZIZZIX": 0.0016971346933687176, "IIZIIX": 0.011925118863873653, "IIIZZX": 0.0028227649792877778, "XIZZZX": 0.00222137082491367, "XIZZIX": 0.00222137082491367, "XIIIZX": 0.002221370822701966, "XIIIIX": 0.002221370822701966, "IIXIZX": -0.0031392522388216247, "IIXIIX": -0.0031392522388216247, "XIXZZX": 0.008498883257632015, "YIYZZX": 0.008498883257632015, "XIXZIX": 0.008498883257632015, "YIYZIX": 0.008498883257632015, "ZIXZZX": -0.0031392522440966395, "ZIXZIX": -0.0031392522440966395}, {"IIIIIII": -5.997254129151926, "ZIIIIII": -0.48065582988048006, "IZZIIII": -0.6549430507572116, "ZZZIIII": 0.12948880836012866, "IIZIZII": -0.6549430507572114, "ZIZIZII": 0.12948880836012866, "IZIIZII": 0.27077266237518155, "ZZIZZII": 0.2912958193331665, "IZIZZII": -0.053852725619408015, "ZIZZZII": -0.1307349842404517, "ZZZZIII": -0.1307349842404517, "IIIZIII": -0.20651079761334812, "ZIIZIII": 0.08310753794400164, "IZZZIII": 0.13046166402986134, "IIZZZII": 0.1304616640298613, "ZZIIZII": -0.05315028507373022, "IIIIZZI": -0.48263054447891085, "ZIIIZZI": 0.11384398820287325, "IZZIZZI": 0.12948880836012866, "IIZIIZI": 0.12948880836012866, "ZZIZIZI": -0.060440275058331466, "IIIZZZI": 0.11395339246515433, "IIIIIZZ": 0.29669291705659595, "ZIIIIZZ": -0.060440275058331466, "IZZIIZZ": -0.1307349842404517, "IIZIZZZ": -0.1307349842404517, "ZZIZZZZ": 0.0846015456939032, "IIIZIZZ": -0.05628953731782687, "IIIIZIZ": -0.053852725619408015, "IZIIIIZ": -0.08981618952233296, "IIIIIIZ": -0.2100123864616405, "ZIIIIIZ": 0.11395339246515433, "IZZIIIZ": 0.13046166402986134, "IIZIZIZ": 0.1304616640298613, "ZZIZZIZ": -0.05628953731782687, "IIIZIIZ": 0.12274418444186552, "IIIIZZZ": 0.08310753794400164, "IZIIIZZ": 0.09355967628067918, "IIIIIZI": -0.05315028507373022, "IZIIZZI": -0.08846873214182989, "IZZIZII": -0.1957024037001757, "IIZIIII": -0.1957024037001757, "IZIIIII": -0.5941202710159246, "ZZIIIII": -0.09044344674666777, "ZIIZZII": 0.09895677395296767, "IZIZIII": -0.09331777836535045, "XIIIIII": 0.004372916837922833, "XZIIZII": 1.757894529861164e-11, "XZZZIII": -1.029699175435909e-11, "XIZZZII": -1.0296991754359052e-11, "XZIZZII": 0.004372916824149373, "XZIZIZI": 3.927176793769555e-12, "XZIZZZZ": 1.510865094298682e-11, "XZIZZIZ": 9.706752612553786e-12, "XIIZZII": 0.019430523144225817, "ZXZIZZI": 0.0025623868070798394, "ZXIIZZI": 0.0025623868070798394, "YYZZIZI": -0.0015148512224616116, "XXIZIZI": -0.0015148512224616116, "YYIZIZI": -0.0015148512224616116, "XXZZIZI": -0.0015148512224616116, "ZYYIIZI": 0.0025623868070798403, "ZXXIZZI": -0.0025623868070798403, "YXYZZZI": 0.001514851222461612, "XXXZIZI": 0.001514851222461612, "YYXZIZI": 0.001514851222461612, "XYYZZZI": -0.001514851222461612, "IZXIZII": 0.008434569756845495, "IIXIIII": -0.008434569756845495, "ZIIIZII": 1.9556793221309224e-11, "IIIZZII": 2.349345184919263e-11, "ZZZZZII": 3.0360017616874604e-11, "ZIZZIII": 3.0360017616874617e-11, "ZIIZIZI": 1.7086355943508985e-11, "ZIIZZZZ": 2.8852381811919607e-12, "ZIIZZIZ": 2.4831807929103616e-11, "XIZZIII": -0.00434699750141018, "XZZZZII": -0.004346997501410179, "XZZIZII": -0.00434699750141018, "XIZIIII": -0.004346997501410179, "XZIIIII": 0.019430523071391204, "XIIIZII": 0.004280343812467223, "XZIZIII": 0.004280343812467223, "XIIZIZI": 0.010952643666415945, "XZIIZZI": 0.010952643666415945, "XIIZZZZ": 0.009002518925725823, "XZIIIZZ": 0.009002518925725823, "XIIZZIZ": 0.012779227070099241, "XZIIIIZ": 0.012779227070099241, "IXZZIZI": 0.002562386821862235, "IXIZIZI": 0.002562386821862235, "IYYZZZI": 0.002562386821862236, "IXXZIZI": -0.002562386821862236, "IIIXIII": -0.003091266848993617, "ZIIXIII": 5.3360339960997006e-12, "IZZXIII": -2.4820663412763367e-11, "IIZXZII": -2.4820663412763364e-11, "ZZIXZII": -0.0030912667427895643, "IIIXZZI": 5.698461863214416e-12, "IIIXIZZ": 1.7102107695935373e-11, "IIIXIIZ": 1.0144710484041127e-11, "IZIXIII": 0.00738525180174059, "YZIYZII": 0.0006890056934788832, "YIIYIII": -0.004957881538316297, "XZZXIII": -0.0018749554176027729, "XIZXZII": -0.0018749554176027683, "XZIXZII": 0.0006890056934788832, "XIIXIII": -0.004957881538316297, "YZZYIII": -0.0018749554176027729, "YIZYZII": -0.0018749554176027683, "XZIXIZI": 0.03439131375895362, "YZIYIZI": 0.03439131375895362, "XZIXZZZ": 0.0027365107156143353, "YZIYZZZ": 0.0027365107156143353, "XZIXZIZ": 0.03239666246017882, "YZIYZIZ": 0.03239666246017882, "XIIXZII": 0.008760645950832034, "YIIYZII": 0.008760645942655248, "ZYIYZZI": -0.0018832658827275684, "ZXZXZZI": -0.0018832658827275684, "ZYZYZZI": -0.0018832658827275684, "ZXIXZZI": -0.0018832658827275684, "ZYXYZZI": 0.001883265882727569, "ZYYXIZI": -0.001883265882727569, "ZXYYIZI": 0.001883265882727569, "ZXXXZZI": 0.001883265882727569, "ZIIXZII": 0.007385251629682889, "IIIXZII": -0.0028227649792877778, "ZZZXZII": -0.002205959305035669, "ZIZXIII": -0.0022059593050356733, "ZZIXIII": -0.0028227649792877778, "IIZXIII": -0.002205959305035669, "IZZXZII": -0.0022059593050356733, "ZIIXIZI": -0.010681557955916321, "IZIXZZI": -0.010681557955916321, "ZIIXZZZ": -0.0016971346930571203, "IZIXIZZ": -0.0016971346930571203, "ZIIXZIZ": -0.011925118863873653, "IZIXIIZ": -0.011925118863873653, "XZIXIII": 5.833946319519526e-12, "YZIYIII": -2.342839819072509e-12, "ZXXZXZI": -0.011202959513956836, "IXXZXZI": -0.0006521116533318042, "ZYYZXZI": -0.0017098258290617352, "ZXYZYZI": -0.0017098258290617412, "IYXIYZI": 0.002508806672945114, "ZXXIXZI": -0.0016118160263876048, "ZXXZXIZ": -0.0013957952957186033, "ZYXZYIZ": 0.0029190015332881524, "ZXXZXZZ": -0.0029190015332881524, "ZYXZYZZ": 0.0013957952957186033, "ZYYZXII": -0.0017098258290617412, "ZXYZYII": -0.0017098258290617352, "ZYXZYII": 0.011202959513956836, "IYXZYII": 0.0006521116533318042, "IXXIXII": -0.002508806672945114, "ZYXIYII": 0.0016118160263876048, "XYXIYZI": 1.1892217085299352e-11, "XXXIXII": -1.1892217085299352e-11, "IZXZXZI": 9.122806710276189e-12, "IIYZYII": 9.122806710276189e-12, "XZYIYZI": 0.004902698293840477, "YIXIYZI": -0.004902698293840477, "YZYIXII": 0.004902698293840477, "XIXIXII": 0.004902698293840477, "IZIZXZI": -9.122806710276192e-12, "IZZZXII": 9.122806710276192e-12, "XIZIXZI": 0.004902698293840477, "YIIIYZI": 0.004902698293840477, "YIZIYII": -0.004902698293840477, "XIIIXII": -0.004902698293840477, "YXXIYZI": -0.0010639047141293443, "YYXZXZI": -0.0010639047141293443, "YYXIXII": -0.0010639047141293443, "YXXZYII": -0.0010639047141293443, "IIXZXZI": 0.003452305004035172, "ZIYIYZI": -0.003452305004035172, "IZYZYII": 0.003452305004035172, "ZZXIXII": -0.003452305004035172, "IIIZXZI": -0.003452305004035172, "ZZZIXZI": -0.003452305004035172, "IIZZXII": 0.003452305004035172, "ZZIIXII": 0.003452305004035172, "ZXXXXZI": -1.288492020797904e-11, "ZYXXYII": 1.288492020797904e-11, "YYXYYZI": 6.0181511566440154e-05, "XYXXYZI": 6.0181511566440154e-05, "YXXYXII": -6.0181511566440154e-05, "XXXXXII": -6.0181511566440154e-05, "IZXXXZI": -0.004890547622572363, "IIYYXZI": -0.004890547622572363, "IIYXYII": -0.004890547622572363, "IZXYYII": 0.004890547622572363, "IZIXXZI": 0.004890547622572363, "IZZYYZI": 0.004890547622572363, "IZZXXII": -0.004890547622572363, "IZIYYII": -0.004890547622572363, "IXXYYZI": 0.0003672557630298687, "ZYXYXZI": 0.0003672557630298687, "IYXYXII": 0.0003672557630298687, "ZXXYYII": 0.0003672557630298687, "ZXXZYYZ": -0.0032474251685457815, "ZYXZXYZ": 0.0039011112899612252, "ZYYZXXZ": 0.005041311436432508, "ZXYZYXZ": 0.005041311436432505, "ZYXZYXZ": -0.008971072209556216, "IYXZYXZ": 0.0028372065758318805, "IXXIXXZ": -0.0004790966995878878, "ZYXIYXZ": 0.004123346662048891, "ZXXZYYI": 0.008971072209556216, "IXXZYYI": -0.0028372065758318805, "ZYYZYYI": 0.005041311436432505, "ZXYZXYI": -0.005041311436432508, "IYXIXYI": -0.0004790966995878878, "ZXXIYYI": -0.004123346662048891, "ZXXZXXI": 0.0039011112899612252, "ZYXZYXI": 0.0032474251685457815, "XXXIXXZ": 2.741418377074583e-12, "XYXIXYI": 2.741418377074583e-12, "IZYZXYZ": 1.5431323780312995e-11, "IIXZXXI": -1.5431323780312995e-11, "XZXIYYZ": -0.003452305004035172, "YIYIYYZ": -0.003452305004035172, "YZXIYXI": 0.003452305004035172, "XIYIYXI": -0.003452305004035172, "IIZZYYZ": -1.5431323780312998e-11, "IIIZXXI": 1.5431323780312998e-11, "XZIIYYZ": 0.003452305004035172, "YZZIXYZ": -0.003452305004035172, "YZIIYXI": -0.003452305004035172, "XZZIXXI": -0.003452305004035172, "YYXIXXZ": -0.00111301137722651, "YXXZYXZ": -0.00111301137722651, "YXXIXYI": 0.00111301137722651, "YYXZYYI": -0.00111301137722651, "IIYZXYZ": 0.010323110848824186, "ZIXIYYZ": 0.010323110848824186, "IZXZXXI": -0.010323110848824186, "ZZYIYXI": 0.010323110848824186, "IZZZYYZ": -0.010323110848824186, "ZIIIYYZ": -0.010323110848824186, "IZIZXXI": 0.010323110848824186, "ZIZIXXI": 0.010323110848824186, "ZYXXYXZ": -1.7131884110693163e-11, "ZXXXYYI": 1.7131884110693163e-11, "YXXYXXZ": 2.177514342965092e-05, "XXXXXXZ": 2.177514342965092e-05, "YYXYXYI": 2.177514342965092e-05, "XYXXXYI": 2.177514342965092e-05, "IZYXXYZ": -0.004809190018445566, "IIXYXYZ": 0.004809190018445566, "IIXXXXI": 0.004809190018445566, "IZYYXXI": 0.004809190018445566, "IIZXYYZ": 0.004809190018445564, "IIIYXYZ": -0.004809190018445564, "IIIXXXI": -0.004809190018445564, "IIZYYXI": -0.004809190018445564, "IYXYXXZ": 5.174104163630177e-05, "ZXXYYXZ": 5.174104163630177e-05, "IXXYXYI": -5.174104163630177e-05, "ZYXYYYI": 5.174104163630177e-05, "IZZIZXZ": 0.00434699750141018, "IIZIIXZ": 0.004346997501410179, "IZIIIXZ": -0.018975307794812754, "ZZIIIXZ": -0.010952643666415945, "ZIIZZXZ": -0.009002518925725823, "IZIZIXZ": -0.012779227070099241, "IZZIIXI": 0.00434699750141018, "IIZIZXI": 0.004346997501410179, "IZIIZXI": -0.018975307794812754, "ZZIIZXI": -0.010952643666415945, "ZIIZIXI": -0.009002518925725823, "IZIZZXI": -0.012779227070099241, "IIIIZXI": -0.004828132099392636, "IZIIIXI": -0.004280343812467223, "IIIIIXZ": -0.004828132099392636, "IZIIZXZ": -0.004280343812467223, "XIIZZXZ": -6.407095905683643e-12, "XIIZIXI": -6.407095905683643e-12, "ZZIZZXZ": -6.702828310938673e-12, "ZZIZIXI": -6.702828310938673e-12, "XZIZZXZ": -0.006587549438923449, "XIIIIXZ": -0.006587549438923449, "XZIZIXI": -0.006587549438923449, "XIIIZXI": -0.006587549438923449, "IZIXIXZ": -5.965081589869339e-12, "IZIXZXI": -5.965081589869339e-12, "XIIXZXZ": -0.007858792976628549, "YIIYZXZ": -0.007858792976628549, "XIIXIXI": -0.007858792976628549, "YIIYIXI": -0.007858792976628549, "ZZIXZXZ": 0.002221370822701966, "IIIXIXZ": 0.002221370822701966, "ZZIXIXI": 0.002221370822701966, "IIIXZXI": 0.002221370822701966, "ZXXZYXY": -0.013826627752809215, "IXXZYXY": -0.0009462353192156901, "ZYYZYXY": -0.004121496103910599, "ZXYZXXY": 0.0041214961039105985, "IYXIXXY": -0.0028398221701524473, "ZXXIYXY": -0.0016845393710861135, "ZXXZXYY": -0.0008860538076492505, "ZYXZYYY": 0.00289156321178875, "ZXXZYYX": -0.00289156321178875, "ZYXZXYX": -0.0008860538076492505, "ZYYZXXX": 0.0041214961039105985, "ZXYZYXX": 0.004121496103910599, "ZYXZYXX": -0.013826627752809215, "IYXZYXX": -0.0009462353192156901, "IXXIXXX": 0.0028398221701524473, "ZYXIYXX": -0.0016845393710861135, "XYXIXXY": -1.288492020797904e-11, "XXXIXXX": 1.288492020797904e-11, "IZYZXYX": 1.1341490423239667e-11, "IIXZXYY": -1.1341490423239667e-11, "XZXIYYX": -0.004890547622572364, "YIYIYYX": -0.004890547622572364, "YZXIYYY": 0.004890547622572364, "XIYIYYY": -0.004890547622572364, "IIZZYYX": -1.1341490423239672e-11, "IIIZXYY": 1.1341490423239672e-11, "XZIIYYX": 0.004890547622572363, "YZZIXYX": -0.004890547622572363, "YZIIYYY": -0.004890547622572363, "XZZIXYY": -0.004890547622572363, "YXXIXXY": 0.000990507792773706, "YYXZYXY": -0.000990507792773706, "YYXIXXX": 0.000990507792773706, "YXXZYXX": 0.000990507792773706, "IIYZXYX": 0.004809190018445566, "ZIXIYYX": 0.004809190018445566, "IZXZXYY": -0.004809190018445566, "ZZYIYYY": 0.004809190018445566, "IZZZYYX": -0.004809190018445564, "ZIIIYYX": -0.004809190018445564, "IZIZXYY": 0.004809190018445564, "ZIZIXYY": 0.004809190018445564, "ZXXXYXY": -2.1087429424205797e-11, "ZYXXYXX": -2.1087429424205797e-11, "YYXYXXY": 0.0013071855069005487, "XYXXXXY": 0.0013071855069005487, "YXXYXXX": -0.0013071855069005487, "XXXXXXX": -0.0013071855069005487, "IZYXXYX": -0.005929057934936509, "IIXYXYX": 0.005929057934936509, "IIXXXYY": 0.005929057934936509, "IZYYXYY": 0.005929057934936509, "IIZXYYX": 0.00592905793493651, "IIIYXYX": -0.00592905793493651, "IIIXXYY": -0.00592905793493651, "IIZYYYY": -0.00592905793493651, "IXXYXXY": -0.00087592149350311, "ZYXYYXY": 0.00087592149350311, "IYXYXXX": -0.00087592149350311, "ZXXYYXX": -0.00087592149350311, "IIIIZYY": 0.006621091995270397, "IZIIIYY": -0.004957881538316297, "IZZIZXX": -0.0018749554176027729, "IIZIIXX": -0.0018749554176027683, "IZIIIXX": 0.0028285596430754406, "ZZIIIXX": 0.03439131375895362, "ZIIZZXX": 0.0027365107156143353, "IZIZIXX": 0.03239666246017882, "IIIIIXX": 0.006621091995270397, "IZIIZXX": -0.004957881538316297, "IZZIIYY": -0.0018749554176027729, "IIZIZYY": -0.0018749554176027683, "IZIIZYY": 0.0028285596430754406, "ZZIIZYY": 0.03439131375895362, "ZIIZIYY": 0.0027365107156143353, "IZIZZYY": 0.03239666246017882, "XIIZZXX": -3.624278671147175e-13, "XIIZIYY": -3.624278671147175e-13, "ZZIZZXX": 1.3113527034981149e-13, "ZZIZIYY": 1.3113527034981149e-13, "XZIZZXX": 0.007858792976628549, "XIIIIXX": 0.007858792976628549, "XZIZIYY": 0.007858792976628549, "XIIIZYY": 0.007858792976628549, "IZIXIXX": 7.87219268605786e-12, "IZIXZYY": 7.87219268605786e-12, "XIIXZXX": 0.0308458545211527, "YIIYZXX": 0.0308458545211527, "XIIXIYY": 0.0308458545211527, "YIIYIYY": 0.0308458545211527, "ZZIXZXX": -0.008498883257632015, "IIIXIXX": -0.008498883257632015, "ZZIXIYY": -0.008498883257632015, "IIIXZYY": -0.008498883257632015, "IIIIIZX": -0.0045404850559352655, "ZIIIIZX": 0.010681557955916321, "IZZIIZX": 0.002205959305035669, "IIZIZZX": 0.0022059593050356733, "ZZIZZZX": 0.0016971346930571203, "IIIZIZX": 0.011925118863873653, "IIIIZIX": 0.0028227649792877778, "IZIIIIX": 0.00024650018614405213, "IIIIIIX": -0.0045404850559352655, "ZIIIIIX": 0.010681557955916321, "IZZIIIX": 0.002205959305035669, "IIZIZIX": 0.0022059593050356733, "ZZIZZIX": 0.0016971346930571203, "IIIZIIX": 0.011925118863873653, "IIIIZZX": 0.0028227649792877778, "IZIIIZX": 0.00024650018614405213, "XZIZZZX": 2.2117045487226996e-12, "XZIZZIX": 2.2117045487226996e-12, "ZIIZZZX": 3.115972808665012e-13, "ZIIZZIX": 3.115972808665012e-13, "XIIZZZX": 0.002221370822701966, "XZIIIZX": 0.002221370822701966, "XIIZZIX": 0.002221370822701966, "XZIIIIX": 0.002221370822701966, "IIIXIZX": 5.275014707794391e-12, "IIIXIIX": 5.275014707794391e-12, "XZIXZZX": 0.008498883257632015, "YZIYZZX": 0.008498883257632015, "XZIXZIX": 0.008498883257632015, "YZIYZIX": 0.008498883257632015, "ZIIXZZX": -0.0031392522440966395, "IZIXIZX": -0.0031392522440966395, "ZIIXZIX": -0.0031392522440966395, "IZIXIIX": -0.0031392522440966395, "ZXXZXIX": -0.0013577635558035754, "ZYXZYIX": 0.0013577635558035754, "ZXXZYIY": 0.0009687326493440549, "ZYXZXIY": 0.0009687326493440549, "ZXXZXZX": -0.0003890309064595193, "ZYXZYZX": 0.0003890309064595193}, {"IIIIIIII": -4.988537911800993, "ZIIIIIII": -0.3921870977557365, "IZZIIIII": -0.45924064708739587, "ZZZIIIII": 0.12948880836012866, "IIZIIZII": -0.45924064708739565, "ZIZIIZII": 0.12948880836012866, "IZIIIZII": 0.27077266237518155, "ZIIXIZII": -0.034525852697259246, "ZZIZZZII": -0.1977361430496021, "IIIXIZII": 3.2431436128035195e-10, "IZIZZZII": 0.053852725619408015, "ZZZXIZII": 7.873182354888773e-10, "ZIZZZZII": 0.1307349842404517, "ZIZXIIII": 7.873182354888773e-10, "ZZZZZIII": 0.1307349842404517, "IZIXIIII": 5.408951876526643e-10, "IIIZZIII": 0.08981618949750116, "IIIIZIII": -0.11669460811584698, "ZIIIZIII": 0.08310753794400164, "IZZIZIII": 0.13046166402986134, "IIZIZZII": 0.1304616640298613, "ZZIIZZII": 0.09355967628356442, "ZIIXZZII": 3.200840915161264e-10, "ZZIZIZII": 0.05315028507373022, "IZZXZZII": 1.1785680170723283e-09, "IIZZIZII": 0.19570240366981567, "IIZXZIII": 1.1785680170723283e-09, "IZZZIIII": 0.19570240366981567, "ZZIXZIII": 5.327804678836634e-10, "ZIIZIIII": 0.08846873212474353, "IZIXZIII": 0.034525857581180756, "IIIZIIII": 1.0087162173509332, "IIIIIZZI": -0.3921870977557365, "ZIIIIZZI": 0.11384398820287325, "IZZIIZZI": 0.12948880836012866, "IIZIIIZI": 0.12948880836012866, "ZIIXIIZI": 3.6398620451788807e-10, "ZZIZZIZI": 0.060440275058331466, "IIIIZZZI": 0.11395339246515433, "IZIXZZZI": 5.446726849689628e-10, "IIIZIZZI": 0.09044344672317431, "IIIIIIZZ": 0.19773614325752548, "ZIIIIIZZ": -0.060440275058331466, "IZZIIIZZ": -0.1307349842404517, "IIZIIZZZ": -0.1307349842404517, "ZIIXIZZZ": -5.094913198815049e-10, "ZZIZZZZZ": -0.0846015456939032, "IIIIZIZZ": -0.05628953731782687, "IZIXZIZZ": -5.959420348715602e-10, "IIIZIIZZ": -0.0989567737990705, "IIIIIZIZ": -0.053852725619408015, "IZIIIIIZ": -0.08981618949750116, "IIIIIIIZ": -0.11669460811584684, "ZIIIIIIZ": 0.11395339246515433, "IZZIIIIZ": 0.13046166402986134, "IIZIIZIZ": 0.1304616640298613, "ZIIXIZIZ": 3.389894407762055e-10, "ZZIZZZIZ": 0.05628953731782687, "IIIIZIIZ": 0.12274418444186552, "IZIXZIIZ": 5.619826170768701e-10, "IIIZIIIZ": 0.09331777834579366, "IIIIIZZZ": 0.08310753794400164, "IZIIIIZZ": 0.09355967628356442, "IIIIIIZI": -0.05315028507373022, "IZIIIZZI": -0.08846873212474353, "IZZIIZII": -0.19570240366981567, "IIZIIIII": -0.19570240366981567, "IZIIIIII": -1.0087162175588578, "ZZIIIIII": -0.09044344672317431, "ZZIXIZII": 0.025554778700945347, "ZIIZZZII": -0.09895677395296767, "IZIIZIII": -0.09331777834579366, "IIIXZIII": -0.025554781793686164, "IZIZIIII": -0.41459594654293314, "YIIYIZII": -0.000891301487734098, "YZZYIZII": -0.0017098258290617352, "YIZYIIII": -0.0017098258290617412, "XIIZIIII": -8.405822632048144e-12, "XZIXZIII": 0.0013957952957186033, "XZIZIZII": -1.757894529861164e-11, "XIIXZZII": 0.0029190015332881524, "YIIYZZII": 0.0029190015332881524, "YZIYZIII": 0.0013957952957186033, "XZZZZIII": 1.029699175435909e-11, "XIZXIIII": -0.0017098258290617412, "XIZZZZII": 1.0296991754359052e-11, "XZZXIZII": -0.0017098258290617352, "XZIZZZII": -0.004372916824149373, "XIIXIZII": -0.0008913015140688788, "YIIYIIZI": 0.0006521116533318042, "XZIZZIZI": -3.927176793769555e-12, "XIIXIIZI": 0.0006521116533318042, "YIIYIZZZ": 0.002508806672945114, "XZIZZZZZ": -1.510865094298682e-11, "XIIXIZZZ": 0.002508806672945114, "YIIYIZIZ": 0.0016118160263876048, "XZIZZZIZ": -9.706752612553786e-12, "XIIXIZIZ": 0.0016118160263876048, "YZIYIZII": 0.012094261001690929, "XIIZZZII": -0.014602391038130354, "XZIXIZII": 0.012094260913751738, "ZXZIIZZI": -1.4782395809165797e-11, "ZYZYZZZI": 0.0024546316800948937, "ZXIXZZZI": 0.0024546316800948937, "ZXIIIZZI": -1.4782395809165797e-11, "ZYIYZZZI": 0.0024546316800948937, "ZXZXZZZI": 0.0024546316800948937, "YXZYIIZI": 9.122806710276189e-12, "YYZIZIZI": -0.0015148512224616116, "XYIYIIZI": -9.122806710276189e-12, "XXIIZIZI": -0.0015148512224616116, "YXIYIIZI": 9.122806710276189e-12, "YYIIZIZI": -0.0015148512224616116, "XYZYIIZI": -9.122806710276189e-12, "XXZIZIZI": -0.0015148512224616116, "ZYYIIIZI": -1.47823958091658e-11, "ZXYYZIZI": -0.002454631680094894, "ZXXXZZZI": -0.002454631680094894, "ZXXIIZZI": 1.47823958091658e-11, "ZYXYZZZI": -0.002454631680094894, "ZYYXZIZI": 0.002454631680094894, "YYYYIZZI": 9.122806710276192e-12, "YXYIZZZI": 0.001514851222461612, "XYXYIIZI": 9.122806710276192e-12, "XXXIZIZI": 0.001514851222461612, "YXXYIIZI": -9.122806710276192e-12, "YYXIZIZI": 0.001514851222461612, "XXYYIZZI": 9.122806710276192e-12, "XYYIZZZI": -0.001514851222461612, "IZXIIZII": 0.008434569756845495, "IIXIIIII": -0.008434569756845495, "ZIIZIZII": -1.9556793221309224e-11, "ZZIXZZII": 0.0032474251685457815, "IZZZIZII": 3.0360017616874617e-11, "IIZXZZII": -0.005041311436432508, "IIZZIIII": 3.0360017616874604e-11, "IZZXZIII": -0.005041311436432505, "ZZIZIIII": 2.349345184919263e-11, "ZIIXZIII": -0.0039011112899612252, "IIIZZZII": -2.349345184919263e-11, "IZIXIZII": 0.0039011112899612252, "ZZZZZZII": -3.0360017616874604e-11, "ZIZXIZII": 0.005041311436432505, "ZIZZZIII": -3.0360017616874617e-11, "ZZZXIIII": 0.005041311436432508, "IZIZZIII": 1.9556793221309224e-11, "IIIXIIII": -0.0032474251685457815, "IZIZIZZI": 1.7086355943508985e-11, "IIIXZZZI": -0.0028372065758318805, "ZIIZZIZI": -1.7086355943508985e-11, "ZZIXIIZI": 0.0028372065758318805, "IZIZIIZZ": 2.8852381811919607e-12, "IIIXZIZZ": -0.0004790966995878878, "ZIIZZZZZ": -2.8852381811919607e-12, "ZZIXIZZZ": 0.0004790966995878878, "IZIZIIIZ": 2.4831807929103616e-11, "IIIXZIIZ": -0.004123346662048891, "ZIIZZZIZ": -2.4831807929103616e-11, "ZZIXIZIZ": 0.004123346662048891, "XZZXIIII": 2.617868830113683e-11, "XIZZZIII": 0.00434699750141018, "XIZXIZII": 2.6178688301136823e-11, "XZZZZZII": 0.004346997501410179, "XZZIIZII": -0.00434699750141018, "XIZIIIII": -0.004346997501410179, "XZIIIIII": 0.014602390965295739, "XIIXZIII": -2.907619924814353e-11, "XZIZIIII": -0.004828132106095465, "XZIXZZII": -2.577728338972555e-11, "XIIZIZII": -0.004280343812467223, "XIIIZZII": 0.004828132106095465, "XZIIZIII": 0.004280343812467223, "XZIXIIZI": -6.595951447487806e-11, "XIIZZIZI": -0.010952643666415945, "XZIIIZZI": 0.010952643666415945, "XZIXIZZZ": -5.421538356192017e-11, "XIIZZZZZ": -0.009002518925725823, "XZIIIIZZ": 0.009002518925725823, "XZIXIZIZ": -7.695964906560244e-11, "XIIZZZIZ": -0.012779227070099241, "XZIIIIIZ": 0.012779227070099241, "XIIIIIII": 0.00437291682951701, "ZXIZIZZI": -0.002562386821862235, "IYZYIIZI": 1.5431323780312995e-11, "IXZIZIZI": 0.002562386821862235, "ZXZZIZZI": -0.002562386821862235, "IYIYIIZI": 1.5431323780312995e-11, "IXIIZIZI": 0.002562386821862235, "ZXXZIZZI": 0.002562386821862236, "IXYYIZZI": -1.5431323780312998e-11, "IYYIZZZI": 0.002562386821862236, "ZYYZIIZI": -0.002562386821862236, "IYXYIIZI": -1.5431323780312998e-11, "IXXIZIZI": -0.002562386821862236, "IIIIXIII": -0.003091266848993617, "IZIYYIII": 0.014743726391572148, "ZIIIXIII": 5.3360339960997006e-12, "ZZIYYIII": -0.0008860538076492505, "IZZIXIII": -2.4820663412763367e-11, "IIZYYIII": 0.004121496103910599, "IIZIXZII": -2.4820663412763364e-11, "IZZYYZII": 0.0041214961039105985, "ZZIIXZII": 1.741370497680188e-11, "ZIIYYZII": -0.00289156321178875, "ZIIXXZII": -0.00289156321178875, "IZZXXZII": 0.0041214961039105985, "IIZXXIII": 0.004121496103910599, "ZZIXXIII": -0.0008860538076492505, "IZIXXIII": 0.014743726410188517, "IIIIXZZI": 5.698461863214416e-12, "IZIYYZZI": -0.0009462353192156901, "IZIXXZZI": -0.0009462353192156901, "IIIIXIZZ": 1.7102107695935373e-11, "IZIYYIZZ": -0.0028398221701524473, "IZIXXIZZ": -0.0028398221701524473, "IIIIXIIZ": 1.0144710484041127e-11, "IZIYYIIZ": -0.0016845393710861135, "IZIXXIIZ": -0.0016845393710861135, "IZIIXIII": 0.00763175198819624, "IIIYYIII": -0.028570354117037438, "IIIXXIII": -0.028570354162997726, "YIIYXZII": -3.987384476400999e-11, "YZIIYZII": 0.006621091995401533, "YZIYXIII": 2.985758224692757e-11, "YIIIYIII": -0.004957881538316297, "XZZZXIII": 0.0018749554176027729, "XIZZXZII": 0.0018749554176027683, "XZIZXZII": 0.00593208630192265, "XIIYYZII": 3.987384476400999e-11, "XZIIXZII": 0.006621091995401533, "XZIYYIII": -2.985758224692757e-11, "XIIIXIII": -0.004957881538316297, "YZZZYIII": 0.0018749554176027729, "YIZZYZII": 0.0018749554176027683, "YZIZYZII": 0.00593208630192265, "XZIZXIZI": -0.03439131375895362, "YZIZYIZI": -0.03439131375895362, "XZIZXZZZ": -0.0027365107156143353, "YZIZYZZZ": -0.0027365107156143353, "XZIZXZIZ": -0.03239666246017882, "YZIZYZIZ": -0.03239666246017882, "XIIZXZII": -0.008760645944998088, "YIIZYZII": -0.008760645944998088, "ZXIXXZZI": -1.1341490423239667e-11, "ZYIZYZZI": 0.0018832658827275684, "ZYZXYZZI": -1.1341490423239667e-11, "ZXZZXZZI": 0.0018832658827275684, "ZXZXXZZI": -1.1341490423239667e-11, "ZYZZYZZI": 0.0018832658827275684, "ZYIXYZZI": -1.1341490423239667e-11, "ZXIZXZZI": 0.0018832658827275684, "ZXXXXZZI": 1.1341490423239672e-11, "ZYXZYZZI": -0.001883265882727569, "ZXYXYIZI": 1.1341490423239672e-11, "ZYYZXIZI": 0.001883265882727569, "ZYYXXIZI": -1.1341490423239672e-11, "ZXYZYIZI": -0.001883265882727569, "ZYXXYZZI": 1.1341490423239672e-11, "ZXXZXZZI": -0.001883265882727569, "ZIIZXZII": -0.007631751816138539, "IIIZXZII": 0.0028227649792877778, "ZZZZXZII": 0.002205959305035669, "ZIZZXIII": 0.0022059593050356733, "IZIZXIII": 0.0002465001864556494, "ZIIYYIII": -1.69993850965333e-11, "ZZIIXIII": -0.0028227649792877778, "IZZYYIII": -1.3284829593940921e-11, "IIZIXIII": -0.002205959305035669, "IIZYYZII": -1.3284829593940947e-11, "IZZIXZII": -0.0022059593050356733, "ZZIYYZII": -1.4844847611026151e-12, "ZIIIXZII": -0.0002465001864556494, "ZIIZXIZI": 0.010681557955916321, "IIIYYZZI": -6.432696964002142e-11, "IZIIXZZI": -0.010681557955916321, "ZIIZXZZZ": 0.0016971346930571203, "IIIYYIZZ": -1.0220562611359921e-11, "IZIIXIZZ": -0.0016971346930571203, "ZIIZXZIZ": 0.011925118863873653, "IIIYYIIZ": -7.181599933979301e-11, "IZIIXIIZ": -0.011925118863873653, "ZZIZXZII": 0.0030912667602032693, "XIIXXIII": -0.0013577635558035754, "XZIXXZII": -0.0013577635558035754, "XIIIXZII": 5.833946319519526e-12, "XZIYYZII": -0.0009687326493440549, "XZIIXIII": 5.833946319519526e-12, "XIIYYIII": -0.0009687326493440549, "YIIIYZII": -2.342839819072509e-12, "YZIYXZII": -0.0003890309064595193, "YZIIYIII": -2.342839819072509e-12, "YIIYXIII": -0.0003890309064595193, "ZYXYIXZI": 5.3676368164833405e-12, "ZXXIZXZI": 0.0008913014877340938, "IYXYIXZI": -3.927176793769555e-12, "IXXIZXZI": -0.0006521116533318042, "ZXYYIXZI": 1.0296991754359052e-11, "ZYYIZXZI": -0.0017098258290617352, "ZYYYIYZI": -1.029699175435909e-11, "ZXYIZYZI": -0.0017098258290617412, "IYXZIYZI": -0.002508806672945114, "ZYXYZXZI": -9.706752612553786e-12, "ZXXIIXZI": -0.0016118160263876048, "ZXXZZXZI": 0.012094261001690929, "ZYXYIXIZ": -8.405822632048144e-12, "ZXXIZXIZ": -0.0013957952957186033, "ZXXYIYIZ": -1.757894529861164e-11, "ZYXIZYIZ": 0.0029190015332881524, "ZYXYIXZZ": -1.757894529861164e-11, "ZXXIZXZZ": -0.0029190015332881524, "ZXXYIYZZ": -8.405822632048144e-12, "ZYXIZYZZ": 0.0013957952957186033, "ZXYYIXII": 1.029699175435909e-11, "ZYYIZXII": -0.0017098258290617412, "ZYYYIYII": -1.0296991754359052e-11, "ZXYIZYII": -0.0017098258290617352, "ZXXYIYII": 5.3676368164833405e-12, "ZYXIZYII": -0.0008913014877340938, "IXXYIYII": -3.927176793769555e-12, "IYXIZYII": 0.0006521116533318042, "IXXZIXII": 0.002508806672945114, "ZXXYZYII": -9.706752612553786e-12, "ZYXIIYII": 0.0016118160263876048, "ZYXZZYII": -0.012094261001690929, "XYXIIYZI": 1.1892217085299352e-11, "XXXYZYZI": 0.001974714598430771, "YXXXZYZI": -0.001974714598430771, "XXXIIXII": -1.1892217085299352e-11, "XYXYZXII": 0.001974714598430771, "YYXXZXII": -0.001974714598430771, "IZYYIXZI": 0.0015148512224616116, "IZXZZXZI": -9.122806710276189e-12, "IIXXIXZI": 0.0015148512224616116, "IIXYIYII": -0.0015148512224616116, "IIYZZYII": -9.122806710276189e-12, "IZYXIYII": 0.0015148512224616116, "XZYIIYZI": 0.004902698293840477, "YIXIIYZI": -0.004902698293840477, "YZYIIXII": 0.004902698293840477, "XIXIIXII": 0.004902698293840477, "IIZYIYZI": -0.001514851222461612, "IZIZZXZI": 9.122806710276192e-12, "IIIXIXZI": -0.001514851222461612, "IIIYIYII": 0.001514851222461612, "IZZZZXII": -9.122806710276192e-12, "IIZXIXII": 0.001514851222461612, "XIZIIXZI": 0.004902698293840477, "YIIIIYZI": 0.004902698293840477, "YIZIIYII": -0.004902698293840477, "XIIIIXII": -0.004902698293840477, "ZXXXIXZI": -0.0004552152765784548, "IYXXZYZI": -0.0004552152765784548, "ZYXXIYII": 0.0004552152765784548, "IXXXZXII": 0.0004552152765784548, "YXXZIYZI": 0.0010639047141293443, "YXXYIXZI": 6.407095905683643e-12, "YYXIZXZI": -0.0010639047141293443, "YYXZIXII": 0.0010639047141293443, "YYXYIYII": -6.407095905683643e-12, "YXXIZYII": -0.0010639047141293443, "IZXXIXZI": -2.0790629990418252e-11, "IIXZZXZI": -0.003452305004035172, "ZIYIIYZI": -0.003452305004035172, "IIYXIYII": -2.0790629990418252e-11, "IZYZZYII": -0.003452305004035172, "ZZXIIXII": -0.003452305004035172, "IZIXIXZI": 2.0790629990418252e-11, "IIIZZXZI": 0.003452305004035172, "ZZZIIXZI": -0.003452305004035172, "IZZXIXII": -2.0790629990418252e-11, "IIZZZXII": -0.003452305004035172, "ZZIIIXII": 0.003452305004035172, "ZYXYXXZI": -0.0021395539495965544, "ZXXZXXZI": 1.288492020797904e-11, "ZYXXYXZI": 0.0021395539495965544, "ZXXYXYII": -0.0021395539495965544, "ZYXZXYII": -1.288492020797904e-11, "ZXXXYYII": 0.0021395539495965544, "YXXXXYZI": 3.624278671147175e-13, "YYXZYYZI": -6.0181511566440154e-05, "XXXXYYZI": -3.624278671147175e-13, "XYXZXYZI": -6.0181511566440154e-05, "YYXXXXII": 3.624278671147175e-13, "YXXZYXII": 6.0181511566440154e-05, "XYXXYXII": -3.624278671147175e-13, "XXXZXXII": 6.0181511566440154e-05, "IZXZXXZI": 0.004890547622572363, "IIYZYXZI": 0.004890547622572363, "IIYZXYII": 0.004890547622572363, "IZXZYYII": -0.004890547622572363, "IZIZXXZI": -0.004890547622572363, "IZZZYYZI": -0.004890547622572363, "IZZZXXII": 0.004890547622572363, "IZIZYYII": 0.004890547622572363, "IYXXXYZI": -2.2117045487226996e-12, "IXXZYYZI": -0.0003672557630298687, "ZYXIYXZI": 0.0003672557630298687, "IXXXXXII": 2.2117045487226996e-12, "IYXZYXII": -0.0003672557630298687, "ZXXIYYII": 0.0003672557630298687, "ZYXYIYYZ": -1.9556793221309224e-11, "ZXXIZYYZ": -0.0032474251685457815, "ZXXYIXYZ": -2.349345184919263e-11, "ZYXIZXYZ": 0.0039011112899612252, "ZXYYIXXZ": -3.0360017616874617e-11, "ZYYIZXXZ": 0.005041311436432508, "ZYYYIYXZ": 3.0360017616874604e-11, "ZXYIZYXZ": 0.005041311436432505, "ZXXYIYXZ": -1.538971673207853e-10, "ZYXIZYXZ": 0.025554779296887334, "IXXYIYXZ": -1.7086355943508985e-11, "IYXIZYXZ": 0.0028372065758318805, "IXXZIXXZ": 0.0004790966995878878, "ZXXYZYXZ": -2.4831807929103616e-11, "ZYXIIYXZ": 0.004123346662048891, "ZYXZZYXZ": 0.03452585150644355, "ZYXYIYYI": -1.538971673207853e-10, "ZXXIZYYI": -0.025554779296887334, "IYXYIYYI": -1.7086355943508985e-11, "IXXIZYYI": -0.0028372065758318805, "ZXYYIYYI": -3.0360017616874604e-11, "ZYYIZYYI": 0.005041311436432505, "ZYYYIXYI": -3.0360017616874617e-11, "ZXYIZXYI": -0.005041311436432508, "IYXZIXYI": 0.0004790966995878878, "ZYXYZYYI": -2.4831807929103616e-11, "ZXXIIYYI": -0.004123346662048891, "ZXXZZYYI": -0.03452585150644355, "ZYXYIXXI": 2.349345184919263e-11, "ZXXIZXXI": 0.0039011112899612252, "ZXXYIYXI": -1.9556793221309224e-11, "ZYXIZYXI": 0.0032474251685457815, "XXXIIXXZ": 2.741418377074583e-12, "XYXYZXXZ": -0.0004552152765784548, "YYXXZXXZ": 0.0004552152765784548, "XYXIIXYI": 2.741418377074583e-12, "XXXYZXYI": 0.0004552152765784548, "YXXXZXYI": -0.0004552152765784548, "IZXYIXYZ": -0.002562386821862235, "IZYZZXYZ": -1.5431323780312995e-11, "IIYXIXYZ": 0.002562386821862235, "IIYYIXXI": -0.002562386821862235, "IIXZZXXI": 1.5431323780312995e-11, "IZXXIXXI": -0.002562386821862235, "XZXIIYYZ": -0.003452305004035172, "YIYIIYYZ": -0.003452305004035172, "YZXIIYXI": 0.003452305004035172, "XIYIIYXI": -0.003452305004035172, "IZIYIXYZ": 0.002562386821862236, "IIZZZYYZ": 1.5431323780312998e-11, "IZZXIYYZ": -0.002562386821862236, "IZZYIYXI": 0.002562386821862236, "IIIZZXXI": -1.5431323780312998e-11, "IZIXIXXI": 0.002562386821862236, "XZIIIYYZ": 0.003452305004035172, "YZZIIXYZ": -0.003452305004035172, "YZIIIYXI": -0.003452305004035172, "XZZIIXXI": -0.003452305004035172, "ZYXXIYXZ": -0.005397097515506103, "IXXXZXXZ": -0.005397097515506103, "ZXXXIYYI": 0.005397097515506103, "IYXXZXYI": -0.005397097515506103, "YYXZIXXZ": 0.00111301137722651, "YYXYIYXZ": -6.702828310938673e-12, "YXXIZYXZ": -0.00111301137722651, "YXXZIXYI": -0.00111301137722651, "YXXYIYYI": 6.702828310938673e-12, "YYXIZYYI": -0.00111301137722651, "IZYXIXYZ": -6.216831298425727e-11, "IIYZZXYZ": -0.010323110848824186, "ZIXIIYYZ": 0.010323110848824186, "IIXXIXXI": 6.216831298425727e-11, "IZXZZXXI": 0.010323110848824186, "ZZYIIYXI": 0.010323110848824186, "IIZXIYYZ": 6.216831298425727e-11, "IZZZZYYZ": 0.010323110848824186, "ZIIIIYYZ": -0.010323110848824186, "IIIXIXXI": -6.216831298425727e-11, "IZIZZXXI": -0.010323110848824186, "ZIZIIXXI": 0.010323110848824186, "ZXXYXYXZ": 0.002844766573747621, "ZYXZXYXZ": 1.7131884110693163e-11, "ZXXXYYXZ": -0.002844766573747621, "ZYXYXYYI": 0.002844766573747621, "ZXXZXYYI": -1.7131884110693163e-11, "ZYXXYYYI": -0.002844766573747621, "YYXXXXXZ": -1.3113527034981149e-13, "YXXZYXXZ": -2.177514342965092e-05, "XYXXYXXZ": 1.3113527034981149e-13, "XXXZXXXZ": -2.177514342965092e-05, "YXXXXXYI": 1.3113527034981149e-13, "YYXZYXYI": -2.177514342965092e-05, "XXXXYXYI": -1.3113527034981149e-13, "XYXZXXYI": -2.177514342965092e-05, "IZYZXXYZ": 0.004809190018445566, "IIXZYXYZ": -0.004809190018445566, "IIXZXXXI": -0.004809190018445566, "IZYZYXXI": -0.004809190018445566, "IIZZXYYZ": -0.004809190018445564, "IIIZYXYZ": 0.004809190018445564, "IIIZXXXI": 0.004809190018445564, "IIZZYYXI": 0.004809190018445564, "IXXXXXXZ": 3.115972808665012e-13, "IYXZYXXZ": -5.174104163630177e-05, "ZXXIYYXZ": 5.174104163630177e-05, "IYXXXXYI": 3.115972808665012e-13, "IXXZYXYI": 5.174104163630177e-05, "ZYXIYYYI": 5.174104163630177e-05, "IZZIIZXZ": 0.00434699750141018, "IIZIIIXZ": 0.004346997501410179, "IZIIIIXZ": -0.014602390965295744, "ZZIIIIXZ": -0.010952643666415945, "ZZIXIZXZ": 5.421538356192017e-11, "ZIIZZZXZ": 0.009002518925725823, "IZIIZIXZ": -0.012779227070099241, "IIIXZIXZ": 2.6334780871068946e-11, "IZIZIIXZ": 0.00437291682951701, "IZZIIIXI": 0.00434699750141018, "IIZIIZXI": 0.004346997501410179, "IZIIIZXI": -0.014602390965295744, "ZZIIIZXI": -0.010952643666415945, "ZZIXIIXI": 5.421538356192017e-11, "ZIIZZIXI": 0.009002518925725823, "IZIIZZXI": -0.012779227070099241, "IIIXZZXI": 2.6334780871068946e-11, "IZIZIZXI": 0.00437291682951701, "IIIIIZXI": -0.004828132106095465, "IZIIIIXI": -0.004280343812467223, "IIIIIIXZ": -0.004828132106095465, "IZIIIZXZ": -0.004280343812467223, "YZIYIZXZ": -0.0010639047141293443, "XIIZZZXZ": 6.407095905683643e-12, "XZIXIZXZ": -0.0010639047141293443, "YZIYIIXI": -0.0010639047141293443, "XIIZZIXI": 6.407095905683643e-12, "XZIXIIXI": -0.0010639047141293443, "IIIZIIXZ": -6.702828310938673e-12, "IZIXZIXZ": 0.00111301137722651, "ZZIZZZXZ": 6.702828310938673e-12, "ZIIXIZXZ": -0.00111301137722651, "IIIZIZXI": -6.702828310938673e-12, "IZIXZZXI": 0.00111301137722651, "ZZIZZIXI": 6.702828310938673e-12, "ZIIXIIXI": -0.00111301137722651, "XIIXIZXZ": 3.96718432375361e-11, "XZIZZZXZ": 0.006587549438923449, "XIIIIIXZ": -0.006587549438923449, "XIIXIIXI": 3.96718432375361e-11, "XZIZZIXI": 0.006587549438923449, "XIIIIZXI": -0.006587549438923449, "IZIIXIXZ": -5.965081589869339e-12, "IIIYYIXZ": 0.000990507792773706, "IIIXXIXZ": 0.000990507792773706, "IZIIXZXI": -5.965081589869339e-12, "IIIYYZXI": 0.000990507792773706, "IIIXXZXI": 0.000990507792773706, "XIIZXZXZ": 0.007858792976628549, "YIIZYZXZ": 0.007858792976628549, "XIIZXIXI": 0.007858792976628549, "YIIZYIXI": 0.007858792976628549, "ZZIZXZXZ": -0.002221370822701966, "IZIYYIXZ": 1.3377641544511991e-11, "IIIIXIXZ": 0.002221370822701966, "ZZIZXIXI": -0.002221370822701966, "IZIYYZXI": 1.3377641544511991e-11, "IIIIXZXI": 0.002221370822701966, "ZYXYIYXY": 8.879034735224801e-11, "ZXXIZYXY": 0.01474372641018851, "IYXYIYXY": -5.698461863214416e-12, "IXXIZYXY": -0.0009462353192156901, "ZXYYIYXY": 2.4820663412763367e-11, "ZYYIZYXY": -0.004121496103910599, "ZYYYIXXY": 2.4820663412763364e-11, "ZXYIZXXY": 0.0041214961039105985, "IYXZIXXY": 0.0028398221701524473, "ZYXYZYXY": -1.0144710484041127e-11, "ZXXIIYXY": -0.0016845393710861135, "ZXXZZYXY": 0.028570354162997726, "ZYXYIXYY": -5.3360339960997006e-12, "ZXXIZXYY": -0.0008860538076492505, "ZXXYIYYY": -1.741370497680188e-11, "ZYXIZYYY": 0.00289156321178875, "ZYXYIYYX": -1.741370497680188e-11, "ZXXIZYYX": -0.00289156321178875, "ZXXYIXYX": 5.3360339960997006e-12, "ZYXIZXYX": -0.0008860538076492505, "ZXYYIXXX": -2.4820663412763364e-11, "ZYYIZXXX": 0.0041214961039105985, "ZYYYIYXX": 2.4820663412763367e-11, "ZXYIZYXX": 0.004121496103910599, "ZXXYIYXX": -8.879034735224801e-11, "ZYXIZYXX": 0.01474372641018851, "IXXYIYXX": 5.698461863214416e-12, "IYXIZYXX": -0.0009462353192156901, "IXXZIXXX": -0.0028398221701524473, "ZXXYZYXX": 1.0144710484041127e-11, "ZYXIIYXX": -0.0016845393710861135, "ZYXZZYXX": 0.028570354162997726, "XYXIIXXY": -1.288492020797904e-11, "XXXYZXXY": -0.0021395539495965544, "YXXXZXXY": 0.0021395539495965544, "XXXIIXXX": 1.288492020797904e-11, "XYXYZXXX": -0.0021395539495965544, "YYXXZXXX": 0.0021395539495965544, "IZXYIXYX": -0.0018832658827275684, "IZYZZXYX": -1.1341490423239667e-11, "IIYXIXYX": 0.0018832658827275684, "IIYYIXYY": -0.0018832658827275684, "IIXZZXYY": 1.1341490423239667e-11, "IZXXIXYY": -0.0018832658827275684, "XZXIIYYX": -0.004890547622572364, "YIYIIYYX": -0.004890547622572364, "YZXIIYYY": 0.004890547622572364, "XIYIIYYY": -0.004890547622572364, "IZIYIXYX": 0.001883265882727569, "IIZZZYYX": 1.1341490423239672e-11, "IZZXIYYX": -0.001883265882727569, "IZZYIYYY": 0.001883265882727569, "IIIZZXYY": -1.1341490423239672e-11, "IZIXIXYY": 0.001883265882727569, "XZIIIYYX": 0.004890547622572363, "YZZIIXYX": -0.004890547622572363, "YZIIIYYY": -0.004890547622572363, "XZZIIXYY": -0.004890547622572363, "ZXXXIYXY": -0.002844766573747621, "IYXXZXXY": 0.002844766573747621, "ZYXXIYXX": -0.002844766573747621, "IXXXZXXX": -0.002844766573747621, "YXXZIXXY": -0.000990507792773706, "YXXYIYXY": 5.965081589869339e-12, "YYXIZYXY": -0.000990507792773706, "YYXZIXXX": -0.000990507792773706, "YYXYIYXX": 5.965081589869339e-12, "YXXIZYXX": 0.000990507792773706, "IZYXIXYX": -2.896212533662215e-11, "IIYZZXYX": -0.004809190018445566, "ZIXIIYYX": 0.004809190018445566, "IIXXIXYY": 2.896212533662215e-11, "IZXZZXYY": 0.004809190018445566, "ZZYIIYYY": 0.004809190018445566, "IIZXIYYX": 2.896212533662214e-11, "IZZZZYYX": 0.004809190018445564, "ZIIIIYYX": -0.004809190018445564, "IIIXIXYY": -2.896212533662214e-11, "IZIZZXYY": -0.004809190018445564, "ZIZIIXYY": 0.004809190018445564, "ZYXYXYXY": -0.003501588848292502, "ZXXZXYXY": 2.1087429424205797e-11, "ZYXXYYXY": 0.003501588848292502, "ZXXYXYXX": 0.003501588848292502, "ZYXZXYXX": 2.1087429424205797e-11, "ZXXXYYXX": -0.003501588848292502, "YXXXXXXY": 7.87219268605786e-12, "YYXZYXXY": -0.0013071855069005487, "XXXXYXXY": -7.87219268605786e-12, "XYXZXXXY": -0.0013071855069005487, "YYXXXXXX": 7.87219268605786e-12, "YXXZYXXX": 0.0013071855069005487, "XYXXYXXX": -7.87219268605786e-12, "XXXZXXXX": 0.0013071855069005487, "IZYZXXYX": 0.005929057934936509, "IIXZYXYX": -0.005929057934936509, "IIXZXXYY": -0.005929057934936509, "IZYZYXYY": -0.005929057934936509, "IIZZXYYX": -0.00592905793493651, "IIIZYXYX": 0.00592905793493651, "IIIZXXYY": 0.00592905793493651, "IIZZYYYY": 0.00592905793493651, "IYXXXXXY": 5.275014707794391e-12, "IXXZYXXY": 0.00087592149350311, "ZYXIYYXY": 0.00087592149350311, "IXXXXXXX": -5.275014707794391e-12, "IYXZYXXX": 0.00087592149350311, "ZXXIYYXX": -0.00087592149350311, "IIIIIZYY": 0.006621091995401533, "IZIIIIYY": -0.004957881538316297, "IZZIIZXX": -0.0018749554176027729, "IIZIIIXX": -0.0018749554176027683, "IZIIIIXX": -0.005932086301922647, "ZZIIIIXX": 0.03439131375895362, "ZZIXIZXX": -1.647994070241561e-11, "ZIIZZZXX": -0.0027365107156143353, "IZIIZIXX": 0.03239666246017882, "IIIXZIXX": -5.275876497198903e-11, "IZIZIIXX": -0.008760645944998088, "IIIIIIXX": 0.006621091995401533, "IZIIIZXX": -0.004957881538316297, "IZZIIIYY": -0.0018749554176027729, "IIZIIZYY": -0.0018749554176027683, "IZIIIZYY": -0.005932086301922647, "ZZIIIZYY": 0.03439131375895362, "ZZIXIIYY": -1.647994070241561e-11, "ZIIZZIYY": -0.0027365107156143353, "IZIIZZYY": 0.03239666246017882, "IIIXZZYY": -5.275876497198903e-11, "IZIZIZYY": -0.008760645944998088, "YZIYIZXX": -6.0181511566440154e-05, "XIIZZZXX": 3.624278671147175e-13, "XZIXIZXX": -6.0181511566440154e-05, "YZIYIIYY": -6.0181511566440154e-05, "XIIZZIYY": 3.624278671147175e-13, "XZIXIIYY": -6.0181511566440154e-05, "IIIZIIXX": 1.3113527034981149e-13, "IZIXZIXX": -2.177514342965092e-05, "ZZIZZZXX": -1.3113527034981149e-13, "ZIIXIZXX": 2.177514342965092e-05, "IIIZIZYY": 1.3113527034981149e-13, "IZIXZZYY": -2.177514342965092e-05, "ZZIZZIYY": -1.3113527034981149e-13, "ZIIXIIYY": 2.177514342965092e-05, "XIIXIZXX": -4.732758454348816e-11, "XZIZZZXX": -0.007858792976628549, "XIIIIIXX": 0.007858792976628549, "XIIXIIYY": -4.732758454348816e-11, "XZIZZIYY": -0.007858792976628549, "XIIIIZYY": 0.007858792976628549, "IZIIXIXX": 7.87219268605786e-12, "IIIYYIXX": -0.0013071855069005487, "IIIXXIXX": -0.0013071855069005487, "IZIIXZYY": 7.87219268605786e-12, "IIIYYZYY": -0.0013071855069005487, "IIIXXZYY": -0.0013071855069005487, "XIIZXZXX": -0.0308458545211527, "YIIZYZXX": -0.0308458545211527, "XIIZXIYY": -0.0308458545211527, "YIIZYIYY": -0.0308458545211527, "ZZIZXZXX": 0.008498883257632015, "IZIYYIXX": -5.118236567587687e-11, "IIIIXIXX": -0.008498883257632015, "ZZIZXIYY": 0.008498883257632015, "IZIYYZYY": -5.118236567587687e-11, "IIIIXZYY": -0.008498883257632015, "IIIIIIZX": -0.007631751816138535, "ZIIIIIZX": 0.010681557955916321, "IZZIIIZX": 0.002205959305035669, "IIZIIZZX": 0.0022059593050356733, "ZIIXIZZX": -1.0220562611359921e-11, "ZZIZZZZX": -0.0016971346930571203, "IIIIZIZX": 0.011925118863873653, "IZIXZIZX": -1.8616368871795775e-11, "IIIZIIZX": -0.0030912667602032693, "IIIIIZIX": 0.0028227649792877778, "IZIIIIIX": 0.0002465001864556494, "IIIIIIIX": -0.007631751816138535, "ZIIIIIIX": 0.010681557955916321, "IZZIIIIX": 0.002205959305035669, "IIZIIZIX": 0.0022059593050356733, "ZIIXIZIX": -1.0220562611359921e-11, "ZZIZZZIX": -0.0016971346930571203, "IIIIZIIX": 0.011925118863873653, "IZIXZIIX": -1.8616368871795775e-11, "IIIZIIIX": -0.0030912667602032693, "IIIIIZZX": 0.0028227649792877778, "IZIIIIZX": 0.0002465001864556494, "YIIYIZZX": 0.0003672557630298687, "XZIZZZZX": -2.2117045487226996e-12, "XIIXIZZX": 0.0003672557630298687, "YIIYIZIX": 0.0003672557630298687, "XZIZZZIX": -2.2117045487226996e-12, "XIIXIZIX": 0.0003672557630298687, "IZIZIIZX": 3.115972808665012e-13, "IIIXZIZX": -5.174104163630177e-05, "ZIIZZZZX": -3.115972808665012e-13, "ZZIXIZZX": 5.174104163630177e-05, "IZIZIIIX": 3.115972808665012e-13, "IIIXZIIX": -5.174104163630177e-05, "ZIIZZZIX": -3.115972808665012e-13, "ZZIXIZIX": 5.174104163630177e-05, "XZIXIZZX": -1.3377641544511991e-11, "XIIZZZZX": -0.002221370822701966, "XZIIIIZX": 0.002221370822701966, "XZIXIZIX": -1.3377641544511991e-11, "XIIZZZIX": -0.002221370822701966, "XZIIIIIX": 0.002221370822701966, "IIIIXIZX": 5.275014707794391e-12, "IZIYYIZX": -0.00087592149350311, "IZIXXIZX": -0.00087592149350311, "IIIIXIIX": 5.275014707794391e-12, "IZIYYIIX": -0.00087592149350311, "IZIXXIIX": -0.00087592149350311, "XZIZXZZX": -0.008498883257632015, "YZIZYZZX": -0.008498883257632015, "XZIZXZIX": -0.008498883257632015, "YZIZYZIX": -0.008498883257632015, "ZIIZXZZX": 0.0031392522440966395, "IIIYYIZX": -1.8905349260079006e-11, "IZIIXIZX": -0.0031392522440966395, "ZIIZXZIX": 0.0031392522440966395, "IIIYYIIX": -1.8905349260079006e-11, "IZIIXIIX": -0.0031392522440966395, "ZYXYIXIX": -8.176786138592043e-12, "ZXXIZXIX": -0.0013577635558035754, "ZXXYIYIX": -8.176786138592043e-12, "ZYXIZYIX": 0.0013577635558035754, "ZYXYIYIY": 5.833946319519526e-12, "ZXXIZYIY": 0.0009687326493440549, "ZXXYIXIY": -5.833946319519526e-12, "ZYXIZXIY": 0.0009687326493440549, "ZYXYIXZX": -2.342839819072509e-12, "ZXXIZXZX": -0.0003890309064595193, "ZXXYIYZX": -2.342839819072509e-12, "ZYXIZYZX": 0.0003890309064595193}], "expressible": {"uccs": ["10000100", "00010100", "10000010", "00010010", "01000000", "00100000"], "uccsd": "full", "uccsdt": "full", "excite2": ["00010100", "10000010", "00001010", "00010001", "00010010", "01000000", "00100000"], "excite3": ["01000000", "00100000"], "excite4": "full", "excite5": "full", "excite6": "full", "excite7": "full"}, "symmetrygen": ["IZZIIIZIIZZZ", "IIZIIIIIZIII", "IZIIIIIZIIII", "ZZZZZZIIIIII"], "taperqubits": [0, 3, 4, 6], "tapersector": [1, 1, 1, 1], "stabilizers": ["IIIIIIIIIIIX", "IIIIIIIIXIII", "IIIIIIIXIIII", "IIIIIXIIIIII"], "hf_energy": -8.889116506294524}

==> anc/plotting.py <==
import numpy as np
from matplotlib import pyplot as plt
#plt.style.use('ggplot')
plt.rc('hatch', color='k', linewidth=5)


def plot_adapt_vqe_results(adapt_vqe_interim_data, cs_vqe_data):
    """
    """
    fig, axis = plt.subplots()
    axis_grad = axis.twinx()
    
    X_shift = 0
    n_cycles = len(adapt_vqe_interim_data)
    prev_best = None
    X_over = []
    Y_over = []
        
    for index in range(1, n_cycles+1):
        adapt_data = adapt_vqe_interim_data[str(index)]
        c = plt.cm.jet(index/n_cycles)
        converged_value = adapt_data['vqe_result']['fun']
        interim_results = adapt_data['interim_results']
        
        X,Y_grad = zip(*interim_results['gradients'])
        X,Y_stddev = zip(*interim_results['stddev'])
        Y_stddev = np.array(Y_stddev)
        X,Y = zip(*interim_results['energy'])
        X,Y = np.array(X)+X_shift, np.array(Y)

        Y_error = abs(Y - cs_vqe_data['truegs'])
        axis.plot(X, Y_error, color=c)
        
        for g_index, Y_param in enumerate(zip(*Y_grad)):
            c = plt.cm.jet((g_index+1)/n_cycles)
            axis_grad.plot(X[:-1], Y_param, ls=':', color=c)
        
        if prev_best is not None:
            plt.vlines(X_shift+1, Y_error[0], prev_best, color=c, ls=':')
        X_shift += len(X)-1
        prev_best = Y_error[-1]
        if index==1:
            X_over.append(X[0]);Y_over.append(Y_error[0])
        X_over.append(X[-1]);Y_over.append(Y_error[-1])
    
    axis.set_zorder(axis_grad.get_zorder()+1)
    axis.set_frame_on(False)
    
    final = list(adapt_vqe_interim_data.keys())[-1]
    converged_energy = adapt_vqe_interim_data[final]['vqe_result']['fun']

    axis.plot(X_over, Y_over, color='black', marker='o', label='ADAPT energy', ls='-.')
    axis.hlines(abs(cs_vqe_data['noncon'] - cs_vqe_data['truegs']), 1, X_shift+2, color='orange', ls='-.', label='Noncontextual ground state energy')
    axis.hlines(abs(converged_energy - cs_vqe_data['truegs']), 1, X_shift+2, color='blue', ls=':', label='Minimal expectation value $\\tilde{E}(\\theta_\\mathrm{min})$')
    axis.fill_between(np.arange(X_shift+2), 0, 0.0016, alpha=0.3, color='green', label='Chemical accuracy', hatch=r"//")

    axis.set_xlabel('nfev')
    axis.set_ylabel('Energy error [Ha]')
    axis_grad.set_ylabel('Parameter gradients $ \\partial E(\\theta) / \\partial \\theta_i $')
    axis.set_yscale('log')
    axis.set_ylim([1e-4, 1e0])
    axis.legend(loc='lower center', bbox_to_anchor=(0.5, -0.4), ncol=3)

    return fig

def plot_sns_results(sns_result, cs_vqe_data, converged_energy, log_scale=False):
    """
    """
    fig, axis = plt.subplots(figsize=(5,5))
     
    Y_energy_samples = np.array([item['raw_samples'] for item in sns_result.values()])
    Y_RMSE = np.sqrt(np.mean(np.square(Y_energy_samples - cs_vqe_data['truegs']), axis=1))
    X = np.array([item['n_shots'] for item in sns_result.values()])
    
    axis.hlines(abs(cs_vqe_data['noncon'] - cs_vqe_data['truegs']), 2, X[-1], color='orange', ls='-.', label='Noncontextual ground state energy')
    axis.hlines(abs(converged_energy - cs_vqe_data['truegs']), 2, X[-1], color='blue', ls=':', label='Minimal expectation value $\\tilde{E}(\\theta_\\mathrm{min})$')
    axis.fill_between(X, 0, 0.0016, color='green', alpha=0.3, label='Chemical accuracy', hatch=r"//")
    
    # plot standard deviation
    first_chemacc = np.where(Y_RMSE<0.0016)[0][0]
    m_raw, c_raw = np.polyfit(x=np.log10(X[:first_chemacc]), y=np.log10(Y_RMSE[:first_chemacc]), deg=1)
    def f_raw(S):
        return (S**m_raw) * (10**c_raw)
    
    axis.scatter(X, Y_RMSE, marker='+', color='black')
    X_fit = np.arange(2, (abs(converged_energy - cs_vqe_data['truegs'])/(10**c_raw))**(1/m_raw))
    axis.plot(X_fit, f_raw(X_fit), color='black')
    axis.text(0.5,0.8, 'RMSE decays\nas $\mathcal{O}(S^{'+str(m_raw)[:7]+'})$', transform = axis.transAxes)
    
    # axis information
    axis.set_xscale('log')
    axis.set_yscale('log')
    axis.set_ylabel('RMSE [Ha]')
    axis.set_xlabel('Number of shots S')
    
    return fig

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_B_STO-3G_DOUBLET.json <==
{"optimized_ansatz": {"optimal_energy": -24.18898382914756, "optimal_params": [0.17315879859890917, -0.08792103047580678, -0.08789114411236207], "optimal_pool_indices": [2, 0, 1], "optimal_pool_labels": ["YYY", "ZXY", "IYX"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, 0.2251366731850375], [1, 0.2251366731850375], [2, -0.22513667318504105], [3, -0.22513667318504105]], "optimal_pool_indices": [2, 0, 1], "vqe_result": {"fun": -24.170695869401563, "x": [0.18969323583264017]}, "interim_results": {"energy": [[1, -24.148988598853624], [2, -24.151183614054222], [3, -24.153242398023895], [4, -24.155155424858854], [5, -24.156918851958537], [6, -24.158533497644243], [7, -24.160003418191902], [8, -24.161334681872663], [9, -24.16253451739821], [10, -24.16361078399392], [11, -24.16457165361319], [12, -24.165425414970883], [13, -24.166180342445593], [14, -24.16684459881973], [15, -24.167426156665346], [16, -24.16793273170903], [17, -24.168371725702315], [18, -24.168750178192113], [19, -24.16907472728143], [20, -24.169351579595816], [21, -24.169586489533703], [22, -24.169784747634584], [23, -24.16995117762702], [24, -24.170090141465767], [25, -24.17020555145692], [26, -24.17030088841664], [27, -24.170379224718012], [28, -24.170443251050326], [29, -24.17049530574222], [30, -24.170537405572382], [31, -24.170571277101825], [32, -24.17059838769532], [33, -24.170619975546813], [34, -24.170637078174224], [35, -24.170650558993252], [36, -24.17066113171373], [37, -24.17066938241872], [38, -24.17067578928533], [39, -24.170680739985823], [40, -24.170684546868337], [41, -24.170687460059856], [42, -24.170689678662768], [43, -24.170691360231626], [44, -24.170692628721742], [45, -24.170693581098973], [46, -24.170694292790444], [47, -24.170694822144238], [48, -24.17069521405009], [49, -24.170695502857388], [50, -24.170695714710007], [51, -24.170695869401563]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -24.148988598853624], [2, -24.151183614054222], [3, -24.153242398023895], [4, -24.155155424858854], [5, -24.156918851958537], [6, -24.158533497644243], [7, -24.160003418191902], [8, -24.161334681872663], [9, -24.16253451739821], [10, -24.16361078399392], [11, -24.16457165361319], [12, -24.165425414970883], [13, -24.166180342445593], [14, -24.16684459881973], [15, -24.167426156665346], [16, -24.16793273170903], [17, -24.168371725702315], [18, -24.168750178192113], [19, -24.16907472728143], [20, -24.169351579595816], [21, -24.169586489533703], [22, -24.169784747634584], [23, -24.16995117762702], [24, -24.170090141465767], [25, -24.17020555145692], [26, -24.17030088841664], [27, -24.170379224718012], [28, -24.170443251050326], [29, -24.17049530574222], [30, -24.170537405572382], [31, -24.170571277101825], [32, -24.17059838769532], [33, -24.170619975546813], [34, -24.170637078174224], [35, -24.170650558993252], [36, -24.17066113171373], [37, -24.17066938241872], [38, -24.17067578928533], [39, -24.170680739985823], [40, -24.170684546868337], [41, -24.170687460059856], [42, -24.170689678662768], [43, -24.170691360231626], [44, -24.170692628721742], [45, -24.170693581098973], [46, -24.170694292790444], [47, -24.170694822144238], [48, -24.17069521405009], [49, -24.170695502857388], [50, -24.170695714710007], [51, -24.170695869401563]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.0]], [2, [0.009999999555825383]], [3, [0.019886688683385813]], [4, [0.029594561966395747]], [5, [0.0390733107622666]], [6, [0.04828729561989692]], [7, [0.057212210214018976]], [8, [0.06583145262089588]], [9, [0.07413336279865909]], [10, [0.08210947951721692]], [11, [0.08975357216120568]], [12, [0.0970611582593644]], [13, [0.10402929082188812]], [14, [0.11065648065635675]], [15, [0.11694267706279408]], [16, [0.12288926576327151]], [17, [0.12849906280621026]], [18, [0.1337762939274699]], [19, [0.1387265546468729]], [20, [0.1433567496209176]], [21, [0.147675011713207]], [22, [0.1516906024994209]], [23, [0.15541379677814288]], [24, [0.15885575423629955]], [25, [0.1620283817705531]], [26, [0.1649441901192097]], [27, [0.16761614843274197]], [28, [0.1700575402274119]], [29, [0.17228182385325222]], [30, [0.17430250019635352]], [31, [0.17613298985934847]], [32, [0.17778652155568836]], [33, [0.17927603294221298]], [34, [0.18061408462548678]], [35, [0.18181278762958705]], [36, [0.1828837442199092]], [37, [0.18383800164695566]], [38, [0.18468601810896232]], [39, [0.18543764003160895]], [40, [0.18610208962297572]], [41, [0.18668796157626394]], [42, [0.18720322775438272]], [43, [0.18765524869149114]], [44, [0.18805079077929585]], [45, [0.18839604806295077]], [46, [0.18869666764620394]], [47, [0.1889577777921097]], [48, [0.1891840178992438]], [49, [0.18937956962981337]], [50, [0.1895481885620874]], [51, [0.18969323583264017]]], "gradients": [[1, [-0.22513667318504105]], [2, [-0.21385175290560454]], [3, [-0.20261059620681365]], [4, [-0.19149564776093797]], [5, [-0.18057335093300608]], [6, [-0.1698939044954848]], [7, [-0.15949446187272542]], [8, [-0.14940292159437618]], [9, [-0.13964090923887795]], [10, [-0.13022569631120007]], [11, [-0.12117128400148403]], [12, [-0.11248895591702279]], [13, [-0.10418753507041245]], [14, [-0.09627349473926472]], [15, [-0.08875100900033317]], [16, [-0.08162198904543772]], [17, [-0.07488612876900547]], [18, [-0.06854097074532461]], [19, [-0.06258199698623201]], [20, [-0.057002745112548325]], [21, [-0.05179494836349363]], [22, [-0.046948696495668685]], [23, [-0.04245261375097442]], [24, [-0.038294049544255415]], [25, [-0.03445927726748366]], [26, [-0.03093369658493117]], [27, [-0.027702034773071205]], [28, [-0.024748543005905788]], [29, [-0.022057183964047766]], [30, [-0.01961180771631632]], [31, [-0.01739631344555903]], [32, [-0.015394795229230596]], [33, [-0.013591670709679704]], [34, [-0.011971792070536225]], [35, [-0.010520539257395711]], [36, [-0.00922389582958516]], [37, [-0.008068508198739721]], [38, [-0.007041729299000821]], [39, [-0.006131647945618823]], [40, [-0.005327105279143041]], [41, [-0.004617699770879113]], [42, [-0.003993782288851833]], [43, [-0.0034464427041633883]], [44, [-0.0029674894616462666]], [45, [-0.002549423457711697]], [46, [-0.0021854074671701085]], [47, [-0.0018692322483104817]], [48, [-0.001595280335884297]], [49, [-0.0013584884104886896]], [50, [-0.0011543090130352596]]], "count": 51}, "termination_value": 0.018569047698829166, "termination_status": false}, "2": {"gradients": [[0, 0.20541811329430715], [1, 0.20541811329430715], [2, -0.0009786722576627938], [3, -0.000978672257659241]], "optimal_pool_indices": [2, 0, 1], "vqe_result": {"fun": -24.18590839040857, "x": [0.1519201559229231, -0.15180727971500546]}, "interim_results": {"energy": [[1, -24.170695869401555], [2, -24.172611161402674], [3, -24.174481532332837], [4, -24.176111841670835], [5, -24.177573021077695], [6, -24.178854682728225], [7, -24.179975057986177], [8, -24.18094674043911], [9, -24.18178346078229], [10, -24.18249915534051], [11, -24.18310756528256], [12, -24.18362126473954], [13, -24.18405218695399], [14, -24.18441125746484], [15, -24.184708442810983], [16, -24.184952732972807], [17, -24.18515216075056], [18, -24.185313832739368], [19, -24.185443978969328], [20, -24.185548008592093], [21, -24.185630573132762], [22, -24.185695635649044], [23, -24.18574654054214], [24, -24.185786084008484], [25, -24.18581658212022], [26, -24.185839935702997], [27, -24.18585769053151], [28, -24.185871092354596], [29, -24.18588113613646], [30, -24.185888609558663], [31, -24.185894130702042], [32, -24.18589818033484], [33, -24.185901128874153], [34, -24.185903258197094], [35, -24.185904776244033], [36, -24.18590581524718], [37, -24.185906367310775], [38, -24.18590594297111], [39, -24.18590199579127], [40, -24.185884764161248], [41, -24.185843592941115], [42, -24.185841926869468], [43, -24.185893508920657], [44, -24.18590807930601], [45, -24.185904803891198], [46, -24.185906870805592], [47, -24.18590833399113], [48, -24.18590824258817], [49, -24.18590825376549], [50, -24.185908364705153], [51, -24.18590839040857]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -24.170695869401555], [2, -24.172611161402674], [3, -24.174481532332837], [4, -24.176111841670835], [5, -24.177573021077695], [6, -24.178854682728225], [7, -24.179975057986177], [8, -24.18094674043911], [9, -24.18178346078229], [10, -24.18249915534051], [11, -24.18310756528256], [12, -24.18362126473954], [13, -24.18405218695399], [14, -24.18441125746484], [15, -24.184708442810983], [16, -24.184952732972807], [17, -24.18515216075056], [18, -24.185313832739368], [19, -24.185443978969328], [20, -24.185548008592093], [21, -24.185630573132762], [22, -24.185695635649044], [23, -24.18574654054214], [24, -24.185786084008484], [25, -24.18581658212022], [26, -24.185839935702997], [27, -24.18585769053151], [28, -24.185871092354596], [29, -24.18588113613646], [30, -24.185888609558663], [31, -24.185894130702042], [32, -24.18589818033484], [33, -24.185901128874153], [34, -24.185903258197094], [35, -24.185904776244033], [36, -24.18590581524718], [37, -24.185906367310775], [38, -24.18590594297111], [39, -24.18590199579127], [40, -24.185884764161248], [41, -24.185843592941115], [42, -24.185841926869468], [43, -24.185893508920657], [44, -24.18590807930601], [45, -24.185904803891198], [46, -24.185906870805592], [47, -24.18590833399113], [48, -24.18590824258817], [49, -24.18590825376549], [50, -24.185908364705153], [51, -24.18590839040857]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.18969323583264017, 0.0]], [2, [0.19969313365443145, -0.009999999513188036]], [3, [0.18993327207336386, -0.019816003179243]], [4, [0.18344307718613323, -0.02939837717301714]], [5, [0.1836070741606005, -0.03868375853282354]], [6, [0.1845361685087879, -0.047591743808825346]], [7, [0.1821186499279175, -0.05606951156854135]], [8, [0.1787853430102677, -0.06411562249868041]], [9, [0.1770405582723865, -0.07173747598661963]], [10, [0.17564642205417808, -0.07892176915023771]], [11, [0.17347392551162844, -0.0856602923383059]], [12, [0.17146721074764984, -0.09196406572376443]], [13, [0.16988401268800052, -0.09784140965210565]], [14, [0.16816627271687629, -0.1032963880780728]], [15, [0.1665221486308388, -0.10834165949021234]], [16, [0.16509431227480875, -0.11299130425154714]], [17, [0.163686429293237, -0.11725819994489121]], [18, [0.16240343757633274, -0.12115939742604458]], [19, [0.16123850226999575, -0.12471222455230621]], [20, [0.16014763721110048, -0.12793468636336136]], [21, [0.1591764622476745, -0.13084635751035853]], [22, [0.1582813166797359, -0.13346648371697353]], [23, [0.15748561034991915, -0.13581516816974043]], [24, [0.15676363324833312, -0.13791205515224278]], [25, [0.15612644347474885, -0.1397769096218417]], [26, [0.15555252795577065, -0.14142877022470005]], [27, [0.15505370228502707, -0.1428863971338978]], [28, [0.15460255458297018, -0.14416744277888918]], [29, [0.15422308798441, -0.14528919308558816]], [30, [0.15386728578855804, -0.14626730682458614]], [31, [0.15359580906269288, -0.14711747020659793]], [32, [0.1532978393332041, -0.14785268904969914]], [33, [0.1531484899327803, -0.14848763390816774]], [34, [0.15282712926725245, -0.14903117610123748]], [35, [0.15291025984176393, -0.14949972100166883]], [36, [0.15229249345042997, -0.14989256007786986]], [37, [0.15313406901420223, -0.15023929383122636]], [38, [0.15105690111094805, -0.1505058501451647]], [39, [0.1551174642091968, -0.15078668451620758]], [40, [0.14652612107332913, -0.15090209997094306]], [41, [0.16171270759350834, -0.15124466550234641]], [42, [0.14248959685796136, -0.151089144971816]], [43, [0.1566416410468344, -0.15145278463996759]], [44, [0.15258736180364557, -0.1514708105262256]], [45, [0.14981586170314604, -0.15150023994875075]], [46, [0.15344814311203442, -0.15163668147826512]], [47, [0.15179606375940824, -0.15166236490503415]], [48, [0.15154548640204546, -0.15170470937749084]], [49, [0.15238434276854343, -0.1517591347013738]], [50, [0.1517714760535302, -0.15177900542580486]], [51, [0.1519201559229231, -0.15180727971500546]]], "gradients": [[1, [-0.0009786722576627938, 0.20541811329430715]], [2, [0.01273709670219958, 0.1892181540695148]], [3, [0.0026934985728601646, 0.17662719858779496]], [4, [-0.0032317705866375945, 0.1640729879159757]], [5, [-0.0008516848402635446, 0.15057057695825904]], [6, [0.002616904497230621, 0.13734975497017743]], [7, [0.0020071521987397034, 0.12565963053071272]], [8, [0.0002617891814509221, 0.11495386212301284]], [9, [0.0005041052986278771, 0.10444069950593615]], [10, [0.001163391569779293, 0.0944829359563073]], [11, [0.0007676034504164875, 0.08548427399819758]], [12, [0.000499649385066192, 0.07710508482216127]], [13, [0.0006830319629855808, 0.0692229827401647]], [14, [0.0005791921057465288, 0.062036410230632555]], [15, [0.0004490033442259289, 0.055443073291236544]], [16, [0.0004761678863225427, 0.049357542555757306]], [17, [0.0003967364845856025, 0.043836183772405946]], [18, [0.00034952616380579116, 0.03880577314442135]], [19, [0.0003269862776811294, 0.03423925422574925]], [20, [0.00027252629478979884, 0.030125920023110098]], [21, [0.00025251403561910024, 0.026414026453309702]], [22, [0.00021299038337474485, 0.023092424197425743]], [23, [0.0001924157814379157, 0.020119264540891635]], [24, [0.00016251094147889944, 0.01747604884790377]], [25, [0.00014598134463383872, 0.01512775662260779]], [26, [0.00012073176420202003, 0.013055782702853236]], [27, [0.00011088930941838271, 0.011226782545598724]], [28, [8.596608489952473e-05, 0.00962757629405786]], [29, [8.688563413628003e-05, 0.00822161189396553]], [30, [5.375087820880253e-05, 0.007008776770444314]], [31, [7.826451884440644e-05, 0.005937674134347759]], [32, [1.1588955750596597e-05, 0.0050421870859018725]], [33, [0.00010537974669944106, 0.004217925389792043]], [34, [-8.506347560910399e-05, 0.003605131836859954]], [35, [0.00025565459785426015, 0.0029049188508061263]], [36, [-0.00042265613883429864, 0.002647268297089056]], [37, [0.0009247813915536085, 0.0017547270393407643]], [38, [-0.0018638426019244037, 0.0023750115470519972]], [39, [0.003975077005332395, 2.1498091829386112e-05]], [40, [-0.008040964201445178, 0.003961796474776236]], [41, [0.013470045165714595, -0.0038921969167944326]], [42, [-0.013626425141342935, 0.005573833624811897]], [43, [0.006443434318619268, -0.0016677212822031606]], [44, [0.0007502626658180134, 0.00028239584845124455]], [45, [-0.0031336640776693514, 0.0015707277947889509]], [46, [0.002041335973498093, -0.00036804689548475267]], [47, [-0.00027046460100166314, 0.0003942067550610773]], [48, [-0.0006026277474475705, 0.0004552254970917602]], [49, [0.0006038988102261555, -2.5726292545158458e-05]], [50, [-0.00024888626259311764, 0.00024191838051024206]]], "count": 51}, "termination_value": 0.00335652669182096, "termination_status": false}, "3": {"gradients": [[0, 0.00013048095711098995], [1, 0.06277858185578111], [2, -2.604448260967729e-05], [3, -0.06263381894784814]], "optimal_pool_indices": [2, 0, 1], "vqe_result": {"fun": -24.18898382914756, "x": [0.17315879859890917, -0.08792103047580678, -0.08789114411236207]}, "interim_results": {"energy": [[1, -24.185908390408546], [2, -24.18620434813404], [3, -24.18684391445988], [4, -24.187282461646408], [5, -24.187718911552558], [6, -24.18808030988132], [7, -24.18836128431785], [8, -24.188577931237436], [9, -24.188732554601945], [10, -24.18883646788444], [11, -24.188902158380735], [12, -24.188941130329155], [13, -24.18896291097295], [14, -24.188974262949884], [15, -24.188979787151926], [16, -24.188982270885557], [17, -24.188983294094555], [18, -24.18898367184968], [19, -24.188983792836154], [20, -24.188983823974418], [21, -24.18898382914756]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0]], "energy_raw": [[1, -24.185908390408546], [2, -24.18620434813404], [3, -24.18684391445988], [4, -24.187282461646408], [5, -24.187718911552558], [6, -24.18808030988132], [7, -24.18836128431785], [8, -24.188577931237436], [9, -24.188732554601945], [10, -24.18883646788444], [11, -24.188902158380735], [12, -24.188941130329155], [13, -24.18896291097295], [14, -24.188974262949884], [15, -24.188979787151926], [16, -24.188982270885557], [17, -24.188983294094555], [18, -24.18898367184968], [19, -24.188983792836154], [20, -24.188983823974418], [21, -24.18898382914756]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0]], "params": [[1, [0.1519201559229231, -0.15180727971500546, 0.0]], [2, [0.16191631781178278, -0.1618065133783779, -0.009999998407100303]], [3, [0.1518238707548419, -0.15172581787836362, -0.018931248048839167]], [4, [0.15082940528947103, -0.14195562879515083, -0.027268848928029346]], [5, [0.15760995031412997, -0.13354012914883628, -0.03533100623998213]], [6, [0.1650376633422926, -0.12590326709790212, -0.04320962643549466]], [7, [0.16928354530344872, -0.11866604042326018, -0.05078901057271005]], [8, [0.1704537374165566, -0.11211426868287844, -0.05787812729875934]], [9, [0.17084295301304636, -0.10666091007019454, -0.06429068022885588]], [10, [0.1717136395970916, -0.1022969306788361, -0.0698696837213555]], [11, [0.17267451653571214, -0.09871162024286126, -0.07451457072572207]], [12, [0.1731130556735994, -0.09570661633917887, -0.07822753766182435]], [13, [0.17312318749312294, -0.09329862700735415, -0.08111075043759274]], [14, [0.17310479658549488, -0.09151677152898385, -0.08330102415661182]], [15, [0.17317114043054702, -0.09026503277291915, -0.08491592388228403]], [16, [0.1732073253238917, -0.08938805459899651, -0.08605549377439824]], [17, [0.173180207839598, -0.08877603644422713, -0.08682214568866371]], [18, [0.17315733923800236, -0.08837237473097488, -0.08731690922810462]], [19, [0.1731624028580773, -0.08812897446754463, -0.08762257303185339]], [20, [0.17316582019253599, -0.08799269738485328, -0.08779922810210408]], [21, [0.17315879859890917, -0.08792103047580678, -0.08789114411236207]]], "gradients": [[1, [-2.604448262033543e-05, 0.00013048095711098995, 0.06277858185578111]], [2, [0.01611005827459877, -0.028965571092676612, 0.041342358162999915]], [3, [-0.004930766985676627, -0.018850483240949956, 0.03599026807227901]], [4, [-0.011990318196868799, -0.013085967304199642, 0.03384000396485831]], [5, [-0.007498438192595103, -0.011741398174702766, 0.03190476932473274]], [6, [-0.0015209427816031962, -0.011027633117542734, 0.029031637293734036]], [7, [0.0009136055525083009, -0.009117212215723924, 0.025382217420631292]], [8, [0.00014388398313514017, -0.006624607943532368, 0.021320272604654633]], [9, [-0.0008647909196817238, -0.004831019993126517, 0.017105557014541972]], [10, [-0.0006907191378360267, -0.003905265931109625, 0.013047583029141663]], [11, [-3.9195693393168085e-05, -0.0032051723989781067, 0.009578346558164696]], [12, [0.00018372618478679215, -0.002356679311624532, 0.006922060993055368]], [13, [2.304861136792624e-05, -0.0015302697701642387, 0.0049407519085526985]], [14, [-7.265364633823879e-05, -0.0009684724253418153, 0.0033928326868917225]], [15, [-8.260906266599477e-06, -0.0006551699426999846, 0.00218639351658112]], [16, [3.86281041642178e-05, -0.00044149696049800013, 0.00132950221847139]], [17, [1.0406080470204415e-05, -0.0002594521027035057, 0.0007785847988479588]], [18, [-1.2527540874884835e-05, -0.0001286776948603574, 0.00043191703576539453]], [19, [-1.124737082136562e-06, -5.874324862276126e-05, 0.00021023785077289858]], [20, [6.9116319139084226e-06, -2.4850225329942077e-05, 7.791674853407926e-05]]], "count": 21}, "termination_value": 0.00028108795283188215, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_BeH+_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -16.529824811029993, "optimal_params": [0.08387843338236774, 0.06008257730295471, 0.04030029578453503, -0.036613740809656896, 0.04025862187605271, -0.041424228099868676, -0.0615217933547363, -0.06228252946092023, -0.03336457117656532, -0.019266376843454718, -0.03248587708919948], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "optimal_pool_labels": ["YIXZXX", "IIIIXY", "IIXIXY", "YIYZYI", "IXXXYX", "IZYYYX", "IXYXXI", "IZXYXI", "ZIXZYI", "YIXZII", "IIYIII"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, -3.68754938051552e-05], [1, 0.053433840729830706], [2, -0.053433840729830706], [3, 0.05532416803224649], [4, -0.05532416803224649], [5, -0.053433840729830706], [6, 0.053433840729830706], [7, -2.9885603876067535e-05], [8, 2.9885603876067535e-05], [9, 2.9885603876067535e-05], [10, 2.9885603876067535e-05], [11, -0.06147990987731333], [12, 0.06147990987731333], [13, 0.06147990987731333], [14, 0.06147990987731333], [15, 0.06147990987730978], [16, 0.06147990987730978], [17, 0.06147990987730978], [18, -0.06147990987730978], [19, 2.4831717922779717e-05], [20, 2.4831717922779717e-05], [21, -1.530139186556312e-05], [22, -1.530139186556312e-05], [23, -1.530139186556312e-05], [24, -1.530139186556312e-05], [25, 2.4831717922779717e-05], [26, 2.4831717922779717e-05], [27, 0.0921143901623136], [28, -0.0921143901623136], [29, 0.0921143901623136], [30, 0.0921143901623136], [31, 0.0921143901623136], [32, 0.0921143901623136], [33, 0.0921143901623136], [34, -0.0921143901623136], [35, 0.05631272023870437], [36, -0.05631272023870437], [37, 0.05631272023870437], [38, -0.05631272023870437], [39, 0.05631272023870437], [40, -0.05631272023870437], [41, 0.05631272023870437], [42, -0.05631272023870437], [43, -2.8258594003460757e-05], [44, 2.8258594003460757e-05], [45, 2.8258594003460757e-05], [46, 2.8258594003460757e-05], [47, -0.08591851318836063], [48, 0.08591851318836063], [49, 0.08591851318836063], [50, 0.08591851318836063], [51, 0.08591851318836063], [52, 0.08591851318836063], [53, 0.08591851318836063], [54, -0.08591851318836063], [55, 0.1097604123006235], [56, -0.1097604123006235], [57, -3.039347896915956e-06], [58, -3.039347896915956e-06], [59, 3.039347896915956e-06], [60, -3.039347896915956e-06], [61, 0.1097604123006235], [62, -0.1097604123006235], [63, -0.24297949954917542], [64, 0.24297949954917542], [65, -0.24297949954917542], [66, -0.24297949954917542], [67, 0.24297949954917542], [68, 0.24297949954917542], [69, -0.24297949954917542], [70, 0.24297949954917542], [71, -0.0916012960261341], [72, 0.0916012960261341], [73, -0.0916012960261341], [74, 0.0916012960261341], [75, 0.0916012960261341], [76, -0.0916012960261341], [77, -0.0916012960261341], [78, 0.0916012960261341]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.51276316109544, "x": [0.08287059812756013]}, "interim_results": {"energy": [[1, -16.502668861750585], [2, -16.504953290200717], [3, -16.506892294128196], [4, -16.508479851326662], [5, -16.50973348101482], [6, -16.510688334839397], [7, -16.511389626379074], [8, -16.511885836708743], [9, -16.512223611006288], [10, -16.51244441640221], [11, -16.512582750984805], [12, -16.512665621763478], [13, -16.5127129691435], [14, -16.512738689451304], [15, -16.51275192278897], [16, -16.51275833905172], [17, -16.51276125047043], [18, -16.512762474535457], [19, -16.51276294417397], [20, -16.51276310449707], [21, -16.512763150921046], [22, -16.51276316109544]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0]], "energy_raw": [[1, -16.502668861750585], [2, -16.504953290200717], [3, -16.506892294128196], [4, -16.508479851326662], [5, -16.50973348101482], [6, -16.510688334839397], [7, -16.511389626379074], [8, -16.511885836708743], [9, -16.512223611006288], [10, -16.51244441640221], [11, -16.512582750984805], [12, -16.512665621763478], [13, -16.5127129691435], [14, -16.512738689451304], [15, -16.51275192278897], [16, -16.51275833905172], [17, -16.51276125047043], [18, -16.512762474535457], [19, -16.51276294417397], [20, -16.51276310449707], [21, -16.512763150921046], [22, -16.51276316109544]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0]], "params": [[1, [0.0]], [2, [0.009999999588442663]], [3, [0.01970778371670712]], [4, [0.028933134232708133]], [5, [0.03751855815177094]], [6, [0.04534832857004588]], [7, [0.052348605554258326]], [8, [0.058483871962716184]], [9, [0.06375261170960389]], [10, [0.06818286434660906]], [11, [0.07182732328246003]], [12, [0.07475768744518672]], [13, [0.0770583922020002]], [14, [0.07882020380999714]], [15, [0.08013429179187302]], [16, [0.08108730538092605]], [17, [0.0817577671259664]], [18, [0.08221385974971035]], [19, [0.08251248935762948]], [20, [0.0826993868391877]], [21, [0.08280995825678934]], [22, [0.08287059812756013]]], "gradients": [[1, [-0.24297949954917542]], [2, [-0.2138909796574744]], [3, [-0.18557052261788876]], [4, [-0.15859247866767134]], [5, [-0.13343710504480377]], [6, [-0.11046131367051792]], [7, [-0.08989649670819766]], [8, [-0.07185820816944499]], [9, [-0.05635885635507343]], [10, [-0.04332121583015436]], [11, [-0.03259346592052026]], [12, [-0.02396642689596895]], [13, [-0.01719252349486311]], [14, [-0.012005015082081627]], [15, [-0.008135691216770269]], [16, [-0.005329511961749134]], [17, [-0.003355303520059749]], [18, [-0.002012312109478387]], [19, [-0.001132978783344285]], [20, [-0.0005826473791721298]], [21, [-0.000257062833627586]]], "count": 22}, "termination_value": 0.018304778558984935, "termination_status": false}, "2": {"gradients": [[0, 0.008464930257300551], [1, 0.05792971928586965], [2, -0.057929719285862546], [3, 0.06254353297016024], [4, -0.06254350482581827], [5, -0.05792971928586965], [6, 0.057929719285862546], [7, -2.9885603876067535e-05], [8, 2.9885603876067535e-05], [9, 2.9885603876067535e-05], [10, 2.988560387962025e-05], [11, -0.061058660022986544], [12, 0.061058660022986544], [13, 0.061058660022986544], [14, 0.061058660022986544], [15, 0.06105866002298299], [16, 0.061058660022986544], [17, 0.061058660022986544], [18, -0.06105866002298299], [19, 0.007581610499045155], [20, 0.007581610499045155], [21, -1.620085648923464e-05], [22, -1.6200856491010995e-05], [23, -1.6200856491010995e-05], [24, -1.620085648923464e-05], [25, 0.007581610499045155], [26, 0.007581610499045155], [27, 0.0941990211623498], [28, -0.09419902116234802], [29, 0.09419902116234802], [30, 0.09419902116234802], [31, 0.09419902116234802], [32, 0.09419902116234802], [33, 0.0941990211623498], [34, -0.09419902116234802], [35, 0.06057406035105117], [36, -0.06057406035105117], [37, 0.06057406035105117], [38, -0.06057406035105117], [39, 0.06057406035105117], [40, -0.06057406035105117], [41, 0.06057406035105117], [42, -0.06057406035105117], [43, -2.8064970937435874e-05], [44, 2.8064970937435874e-05], [45, 2.8064970937435874e-05], [46, 2.8064970937435874e-05], [47, -0.08092308965847295], [48, 0.08092308965847117], [49, 0.08092308965847295], [50, 0.08092308965847472], [51, 0.08092308965847295], [52, 0.08092308965847295], [53, 0.08092308965847295], [54, -0.08092308965847117], [55, 0.11348441073788962], [56, -0.11348441073790028], [57, -0.005194746940027528], [58, -0.005194746940027528], [59, 0.005194746940027528], [60, -0.005194746940027528], [61, 0.11348441073789317], [62, -0.11348441073790028], [63, -7.85048853266801e-05], [64, 7.850488532490374e-05], [65, -7.850488532490374e-05], [66, -7.850488532490374e-05], [67, 7.850488532845645e-05], [68, 7.850488532490374e-05], [69, -7.850488533378552e-05], [70, 7.850488532312738e-05], [71, -0.10236367571130423], [72, 0.10235749192972143], [73, -0.10235749192971788], [74, 0.10236367571130245], [75, 0.10235749192971788], [76, -0.10236367571130067], [77, -0.1023636757112989], [78, 0.10235749192972321]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.517156978708034, "x": [0.08321669169705516, 0.07728201056176026]}, "interim_results": {"energy": [[1, -16.51276316109543], [2, -16.5136814089882], [3, -16.514714598133683], [4, -16.515399636310903], [5, -16.515977194538618], [6, -16.516380640696642], [7, -16.516671597763672], [8, -16.516865080230925], [9, -16.516990483208904], [10, -16.517066477992064], [11, -16.51711071420595], [12, -16.517134712832515], [13, -16.51714702220914], [14, -16.517152885261805], [15, -16.517155454343815], [16, -16.517156481513837], [17, -16.51715684419835], [18, -16.517156951890772], [19, -16.517156976112187], [20, -16.517156978708034]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0]], "energy_raw": [[1, -16.51276316109543], [2, -16.5136814089882], [3, -16.514714598133683], [4, -16.515399636310903], [5, -16.515977194538618], [6, -16.516380640696642], [7, -16.516671597763672], [8, -16.516865080230925], [9, -16.516990483208904], [10, -16.517066477992064], [11, -16.51711071420595], [12, -16.517134712832515], [13, -16.51714702220914], [14, -16.517152885261805], [15, -16.517155454343815], [16, -16.517156481513837], [17, -16.51715684419835], [18, -16.517156951890772], [19, -16.517156976112187], [20, -16.517156978708034]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0]], "params": [[1, [0.08287059812756013, 0.0]], [2, [0.09286932448372068, 0.009999999118821781]], [3, [0.08278126235413456, 0.019689260385270725]], [4, [0.07867534441123386, 0.0288443824923749]], [5, [0.0820871303836279, 0.03729261066192549]], [6, [0.08494007510381697, 0.04491368861188399]], [7, [0.08384057954133955, 0.05162984510223875]], [8, [0.08247543020611454, 0.057405801481990766]], [9, [0.08305647299395942, 0.06224995541968444]], [10, [0.0835940078775195, 0.06620802845052667]], [11, [0.08320346766758756, 0.0693543344506455]], [12, [0.08309268703403498, 0.07178377736732419]], [13, [0.08330549822279092, 0.07360261352916034]], [14, [0.08324173812214553, 0.07491961915347083]], [15, [0.08318229569285572, 0.07583909063555855]], [16, [0.0832451157246574, 0.07645519299288234]], [17, [0.08322207429506068, 0.07684859972932752]], [18, [0.08321190267910838, 0.07708536802606514]], [19, [0.08322934629385104, 0.07721704574246971]], [20, [0.08321669169705516, 0.07728201056176026]]], "gradients": [[1, [-7.850488532490374e-05, -0.11348441073790028]], [2, [0.029104869824175594, -0.09914364234929707]], [3, [-0.0008614625690324118, -0.08471816225469553]], [4, [-0.013158614317381634, -0.07122440623209769]], [5, [-0.0032163548258843377, -0.05888030642169895]], [6, [0.005124456767953589, -0.0477027095236906]], [7, [0.0018256633623607854, -0.03780386681562575]], [8, [-0.002233708245407584, -0.0292895571824765]], [9, [-0.0005272435074328286, -0.022153164745660092]], [10, [0.001060829368787708, -0.016318479562599464]], [11, [-8.700402715611233e-05, -0.011680314334782338]], [12, [-0.00040647532390991614, -0.008098700220784849]], [13, [0.00022962424865369258, -0.00541594387498634]], [14, [4.786296661229983e-05, -0.003474248286995163]], [15, [-0.0001226035479504617, -0.002118766630484714]], [16, [6.650879330827308e-05, -0.0012099177152293805]], [17, [8.807308429226168e-07, -0.0006299519844858992]], [18, [-2.766759643790806e-05, -0.0002808855084843742]], [19, [2.4674829580462188e-05, -8.660691063511194e-05]]], "count": 20}, "termination_value": 0.013910960946390105, "termination_status": false}, "3": {"gradients": [[0, 0.008485561186144963], [1, 0.020671504756617054], [2, -0.02067150475662416], [3, 0.048483191894753475], [4, -0.04848326351576304], [5, -0.020671504756617054], [6, 0.02067150475662416], [7, -2.9885603876067535e-05], [8, 2.9885603876067535e-05], [9, 2.9885603876067535e-05], [10, 2.9885603876067535e-05], [11, -0.06105514227571618], [12, 0.061055142275712626], [13, 0.06105514227571618], [14, 0.06105514227571618], [15, 0.06105514227571618], [16, 0.061055142275712626], [17, 0.061055142275712626], [18, -0.06105514227571618], [19, 0.005891851091337941], [20, 0.005891851091337941], [21, 0.0003446878709425505], [22, -0.0003748995935914934], [23, -0.0003748995935914934], [24, 0.0003446878709425505], [25, 0.005891851091341493], [26, 0.005891851091341493], [27, 0.08658969753115997], [28, -0.0865896975311582], [29, 0.08665857985287317], [30, 0.0866585798528785], [31, 0.08665857985287317], [32, 0.0866585798528785], [33, 0.08658969753115997], [34, -0.0865896975311582], [35, 0.055705176873896534], [36, -0.055704981739289394], [37, 0.05570517687389298], [38, -0.055704981739289394], [39, 0.05570517687389298], [40, -0.055704981739289394], [41, 0.055705176873896534], [42, -0.055704981739289394], [43, -2.6397262590904802e-05], [44, 2.6397262590904802e-05], [45, 2.639726259268116e-05], [46, 2.6397262590904802e-05], [47, -0.07544727600190981], [48, 0.07544727600191159], [49, 0.07544727600191337], [50, 0.07544727600191159], [51, 0.07544727600191337], [52, 0.07544727600191159], [53, 0.07544727600191159], [54, -0.07544727600191337], [55, -9.107056310853068e-06], [56, 9.10705630374764e-06], [57, -0.0053141224433197465], [58, -0.004044382274811298], [59, 0.004044382274811298], [60, -0.0053141224433197465], [61, -9.107056300194927e-06], [62, 9.107056310853068e-06], [63, 0.0032150633662588746], [64, -0.003215063366251769], [65, -1.2273191909883963e-05], [66, -1.2273191909883963e-05], [67, 1.2273191902778535e-05], [68, 1.2273191909883963e-05], [69, 0.0032150633662588746], [70, -0.003215063366255322], [71, -0.0935069168821272], [72, 0.0935007138042856], [73, -0.10218281641399862], [74, 0.1021891054915578], [75, 0.1021828164140004], [76, -0.10218910549156135], [77, -0.09350691688213075], [78, 0.09350071380429092]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.51952323449104, "x": [0.08528059615615814, 0.07654952588363681, 0.046236034432014184]}, "interim_results": {"energy": [[1, -16.517156978708034], [2, -16.517862893002395], [3, -16.518726702063105], [4, -16.519099894556003], [5, -16.519373260078385], [6, -16.519472510236874], [7, -16.519515062957304], [8, -16.51952161823761], [9, -16.519522813028644], [10, -16.519522087666537], [11, -16.519522591473585], [12, -16.519522944296913], [13, -16.519523165514606], [14, -16.519523237171818], [15, -16.51952323449104]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -16.517156978708034], [2, -16.517862893002395], [3, -16.518726702063105], [4, -16.519099894556003], [5, -16.519373260078385], [6, -16.519472510236874], [7, -16.519515062957304], [8, -16.51952161823761], [9, -16.519522813028644], [10, -16.519522087666537], [11, -16.519522591473585], [12, -16.519522944296913], [13, -16.519523165514606], [14, -16.519523237171818], [15, -16.51952323449104]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.08321669169705516, 0.07728201056176026, 0.0]], [2, [0.09320855049070312, 0.06729297901436485, 0.0099999990214222]], [3, [0.0831113182003762, 0.0773894425304373, 0.019461023189138088]], [4, [0.07985081744621583, 0.08139893266979362, 0.02782681363966579]], [5, [0.08391402039202112, 0.07787258536048045, 0.034713745110107046]], [6, [0.0868207709930854, 0.07491865971367243, 0.03998425052974214]], [7, [0.08563030808159365, 0.07596048853904944, 0.04365196079818799]], [8, [0.08448404364012009, 0.07728082503632488, 0.045848473614771006]], [9, [0.08527174963983113, 0.07666490824248087, 0.046878843490545184]], [10, [0.08572705104856111, 0.07612489483956318, 0.04715683341898446]], [11, [0.08527085231575669, 0.07652388286007124, 0.04703897464840395]], [12, [0.08522791171700113, 0.0766313980513606, 0.04676761452253829]], [13, [0.08542427480624899, 0.07642205885465929, 0.04650363730646554]], [14, [0.08531321637439891, 0.07649305207696534, 0.0463251687008461]], [15, [0.08528059615615814, 0.07654952588363681, 0.046236034432014184]]], "gradients": [[1, [-1.2273191909883963e-05, 9.107056307300354e-06, -0.10218910549156135]], [2, [0.028146940060464587, -0.014572921887101131, -0.08159349909870528]], [3, [-0.002945917534022513, 0.0005612077523657888, -0.05912909302483094]], [4, [-0.013697208788968851, 0.006702004017185459, -0.040047483546345575]], [5, [-0.0026142795131569585, 0.0016773795502587063, -0.02542044546337152]], [6, [0.005284613008933903, -0.002559111635449085, -0.014207137450018337]], [7, [0.0012744957863777273, -0.0008965997228465028, -0.005885430537091452]], [8, [-0.0024102341099201396, 0.0011374431101955906, -0.0008203162426418942]], [9, [-0.0002157882631728114, 0.0002536870914262579, 0.0013404036030433275]], [10, [0.001095531251905868, -0.0005411806262323182, 0.0018790396170178525]], [11, [-0.00023927073113227948, 4.9319995095942204e-05, 0.001691067619244535]], [12, [-0.0003305969671014708, 0.00020041024417238873, 0.0010984583909277035]], [13, [0.0002857357343142297, -0.00011975005517328441, 0.00048024937808222035]], [14, [-1.9259965235107757e-05, -1.969164118520439e-05, 0.00010148210550298131]]], "count": 15}, "termination_value": 0.01154470516338435, "termination_status": false}, "4": {"gradients": [[0, 0.009662072179171588], [1, 0.025107722146049838], [2, -0.024834585621245964], [3, 0.04052464663503841], [4, -0.04063372473677873], [5, -0.025107722146049838], [6, 0.024834585621245964], [7, -0.0004858858158556245], [8, 0.0004858858158556245], [9, 0.0004858858158520718], [10, 0.0004858858158520718], [11, -0.06090443232365317], [12, 0.06090443232365317], [13, 0.06090443232365317], [14, 0.06090443232364606], [15, 0.06090443232365317], [16, 0.060904432323649615], [17, 0.06090443232365317], [18, -0.060904432323649615], [19, 0.009551090345663482], [20, 0.009551090345663482], [21, 6.962934503107476e-05], [22, -0.0006300482765659865], [23, -0.0006300482765659865], [24, 6.962934503107476e-05], [25, 0.009210348971503635], [26, 0.009210348971503635], [27, 0.08958094364925095], [28, -0.08920056624190309], [29, 0.0893161556052906], [30, 0.08969600458770977], [31, 0.0893161556052906], [32, 0.08969600458771154], [33, 0.08958094364925095], [34, -0.08920056624190131], [35, 0.04766412928786323], [36, -0.04837223358591913], [37, 0.04843416335175377], [38, -0.04772703538666079], [39, 0.04843416335175377], [40, -0.04772703538666079], [41, 0.047664129287866785], [42, -0.04837223358591913], [43, 1.4116814844200576e-05], [44, -1.4116814844200576e-05], [45, -1.4116814845976933e-05], [46, -1.4116814844200576e-05], [47, -0.07362632638748146], [48, 0.07362761886952285], [49, 0.07362632638747968], [50, 0.0736276188695264], [51, 0.07362632638747968], [52, 0.0736276188695264], [53, 0.07362632638747968], [54, -0.07362761886952818], [55, -6.144618448544747e-05], [56, 6.14461844925529e-05], [57, -0.0003177617245242459], [58, -0.004107004671547898], [59, 0.0041070046715550035], [60, -0.00031776172452602225], [61, -0.003829941380487867], [62, 0.0038299413804914195], [63, 0.002954835730827554], [64, -0.0037841072301958434], [65, -0.00010407106653964604], [66, -0.0010005448800285421], [67, 0.00010407106654675147], [68, 0.0010005448800356476], [69, 0.0029548357308293305], [70, -0.0037841072301905143], [71, 0.006135178176652545], [72, -0.004551547415813317], [73, -0.0017374081075320902], [74, 9.004365284681626e-05], [75, 0.001737408107535643], [76, -9.004365284681626e-05], [77, 0.006135178176652545], [78, -0.004551547415815094]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.52101863719261, "x": [0.08555826510181508, 0.07421277832789784, 0.04720089099463035, -0.0333595085784972]}, "interim_results": {"energy": [[1, -16.519523234491025], [2, -16.51998856368953], [3, -16.520746890873472], [4, -16.520892582191774], [5, -16.521011958036155], [6, -16.5210068350671], [7, -16.521012633378614], [8, -16.521013240712197], [9, -16.521017627223756], [10, -16.5210181981178], [11, -16.521018579831694], [12, -16.52101850775409], [13, -16.52101858572528], [14, -16.521018639301094], [15, -16.52101863719261]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -16.519523234491025], [2, -16.51998856368953], [3, -16.520746890873472], [4, -16.520892582191774], [5, -16.521011958036155], [6, -16.5210068350671], [7, -16.521012633378614], [8, -16.521013240712197], [9, -16.521017627223756], [10, -16.5210181981178], [11, -16.521018579831694], [12, -16.52101850775409], [13, -16.52101858572528], [14, -16.521018639301094], [15, -16.52101863719261]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.08528059615615814, 0.07654952588363681, 0.046236034432014184, 0.0]], [2, [0.09527963536661863, 0.06655115305917395, 0.05623492398288915, -0.009999998885123264]], [3, [0.0851957156634513, 0.07663175630179558, 0.046154353136781984, -0.019179345344023994]], [4, [0.08106256130671294, 0.07928992002022985, 0.042513100636754425, -0.02660140339782029]], [5, [0.08446462935078142, 0.07491453497828764, 0.0462671121469744, -0.03166075650704094]], [6, [0.0873615359809439, 0.07221652765953492, 0.049064260580616276, -0.03438702656589579]], [7, [0.08627694233648524, 0.07370628501360336, 0.04782017397462368, -0.035263040566162265]], [8, [0.08486137424596167, 0.07486854796006492, 0.046519773036131105, -0.03495187613876533]], [9, [0.08541624878155873, 0.07410460981929322, 0.047153661579526815, -0.034170978064289634]], [10, [0.0859750209737964, 0.07383371297770673, 0.04759045584929077, -0.03349427214527075]], [11, [0.08557770652919604, 0.07433987057114363, 0.04716489015124156, -0.033149287717985546]], [12, [0.08545259659549054, 0.07430126676807061, 0.04710621616951208, -0.033084054281758285]], [13, [0.08568251120770462, 0.07411017385295653, 0.047309548741867796, -0.03317045360767965]], [14, [0.08562272626661305, 0.07422373391862087, 0.04723582354580666, -0.03328894385979761]], [15, [0.08555826510181508, 0.07421277832789784, 0.04720089099463035, -0.0333595085784972]]], "gradients": [[1, [-0.00010407106654675147, 6.144618448544747e-05, -9.004365283793447e-05, 0.08969600458771154]], [2, [0.028016839957910378, -0.013576536096834957, 0.019856788780138857, 0.06451477046017651]], [3, [-0.000756671021726163, 0.0021305435959497743, -0.0013999165165419214, 0.03790910497904321]], [4, [-0.012669466850750766, 0.0067566140775170425, -0.009309648322101793, 0.017259800932771796]], [5, [-0.003208439439529087, 0.0008759522419161669, -0.00187040062370869, 0.004352977448164097]], [6, [0.004943216634554659, -0.002794053018575937, 0.0037042737725663244, -0.0024901778035797406]], [7, [0.0018707156270423297, -0.0005101644805094452, 0.0010759851680717247, -0.00511570999581501]], [8, [-0.0021428335004127774, 0.0011587990250596647, -0.001568879936362677, -0.004510960071202774]], [9, [-0.000564274036955581, -4.613604175673913e-05, -0.00020906497624828546, -0.002268272567810925]], [10, [0.0010478556911728276, -0.0005108975684109396, 0.0007204435404482012, -0.00037138279268766894]], [11, [-6.567315095473703e-05, 0.00019705831563499032, -0.00013506166886578796, 0.0004720975026550889]], [12, [-0.0004264287139612577, 0.0001315032215387646, -0.00024571291325869993, 0.0006458971468195074]], [13, [0.00022575323576745632, -0.00013943916623659902, 0.00016407919046024233, 0.0004503912326008219]], [14, [5.543020660425668e-05, 4.0415390667902784e-05, 4.312817127427593e-06, 0.0001123646546066226]]], "count": 15}, "termination_value": 0.01004930246181246, "termination_status": false}, "5": {"gradients": [[0, 0.011374281521488783], [1, 0.025832092498113468], [2, -0.02551806378456334], [3, 0.043502929921622524], [4, -0.043672192384445196], [5, -0.025832092498113468], [6, 0.02551806378456334], [7, -0.0005800013393226777], [8, 0.00058203688281111], [9, 0.000580001339319125], [10, 0.00058203688281111], [11, -0.06250737357366631], [12, 0.06250910334272675], [13, 0.0629312818009744], [14, 0.06293067572264732], [15, 0.06250737357366987], [16, 0.0625091033427232], [17, 0.0629312818009744], [18, -0.06293067572264377], [19, 0.0007471156680480817], [20, 0.003114817351203669], [21, 0.0017074099483060934], [22, 0.0021719734451117745], [23, 0.001106482160610156], [24, 0.002753493722559952], [25, 0.00044947164973407894], [26, 0.002808476513731506], [27, 0.0010996859788878766], [28, -0.000562601865144785], [29, 0.0018716529072282384], [30, 0.002381551876748489], [31, -0.00027665476240024134], [32, -8.080555744527373e-05], [33, 0.001183042928026623], [34, -0.0009599232007087011], [35, 0.044695628806351806], [36, -0.04566238339938877], [37, 0.04566054870678116], [38, -0.04472044659217289], [39, 0.04479640703659982], [40, -0.04444412386732566], [41, 0.04444440879849765], [42, -0.04481909213611246], [43, 3.123898210333209e-06], [44, -5.297395674119798e-06], [45, -3.123898212109566e-06], [46, -5.297395674119798e-06], [47, -0.07384477971483072], [48, 0.07384240445855639], [49, 0.0734888370466571], [50, 0.07349055187616926], [51, 0.07384477971483072], [52, 0.07384240445855639], [53, 0.07348883704665887], [54, -0.07349055187617282], [55, -3.074854448215092e-05], [56, -0.000538702319119011], [57, -0.0006256679969016687], [58, -0.00431415212863584], [59, 0.004536829152449684], [60, -0.0004161105978290891], [61, -0.004159282988041468], [62, 0.0035939118058827546], [63, 0.0030442929148684073], [64, -0.003768513977338017], [65, -0.00013223686206842444], [66, -0.0009268328202232112], [67, 0.00038338918877478534], [68, 0.00146205738691485], [69, 0.002475430922233457], [70, -0.0034837582931608324], [71, 0.00654843482141132], [72, -0.005037028212873551], [73, -0.001504846900848733], [74, -6.956254947709795e-05], [75, 0.0018831403090899812], [76, -6.936682028424457e-05], [77, 0.0064086103960310226], [78, -0.004659284956273879]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.522425928368634, "x": [0.08445995491056547, 0.07214545352841009, 0.046378366165028585, -0.03332864186323154, 0.037982328677037505]}, "interim_results": {"energy": [[1, -16.521018637192597], [2, -16.521187336135352], [3, -16.522078858356718], [4, -16.522218400282537], [5, -16.522395416155298], [6, -16.522411561468417], [7, -16.52242279896198], [8, -16.522421183921047], [9, -16.522424122471485], [10, -16.522424862723675], [11, -16.52242588976724], [12, -16.522425850259896], [13, -16.522425901926553], [14, -16.522425928368634]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -16.521018637192597], [2, -16.521187336135352], [3, -16.522078858356718], [4, -16.522218400282537], [5, -16.522395416155298], [6, -16.522411561468417], [7, -16.52242279896198], [8, -16.522421183921047], [9, -16.522424122471485], [10, -16.522424862723675], [11, -16.52242588976724], [12, -16.522425850259896], [13, -16.522425901926553], [14, -16.522425928368634]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.08555826510181508, 0.07421277832789784, 0.04720089099463035, -0.0333595085784972, 0.0]], [2, [0.0955575089402061, 0.06421602945702906, 0.05719944959100909, -0.0233607459640101, 0.00999999864580832]], [3, [0.0854769089380667, 0.07430666922077094, 0.04711351752789434, -0.03344836763298677, 0.01922178503841794]], [4, [0.0806112939322722, 0.07744798164615078, 0.04236274369289551, -0.03774669406586859, 0.027101336831873542]], [5, [0.08329821869263097, 0.07327201385445106, 0.04520046012740623, -0.03450151595428591, 0.0331532329935588]], [6, [0.08606489485978447, 0.07032926714840596, 0.04800396221528412, -0.03165898118785245, 0.03711125554839855]], [7, [0.08514026655650153, 0.07159568052558497, 0.04705449071299303, -0.03269467888350858, 0.039103853125073966]], [8, [0.08366729613281947, 0.07286332887174862, 0.04559442734177292, -0.03407080332094378, 0.03964961125553937]], [9, [0.08408276361339755, 0.07213922975080861, 0.046036660744149076, -0.03354205866605781, 0.039392881737216744]], [10, [0.08471648941341718, 0.07170093052855718, 0.04665471568290616, -0.03300136385418155, 0.038852081482189896]], [11, [0.08443311226878167, 0.07220072879652088, 0.04635032258253646, -0.033364860174724, 0.03835366061323719]], [12, [0.08427182621433368, 0.07227188073351037, 0.04619456687116363, -0.03348172585690179, 0.0380527748385201]], [13, [0.0844788641851163, 0.07204832982434499, 0.04640353683252023, -0.03327601814275252, 0.037955701708321056]], [14, [0.08445995491056547, 0.07214545352841009, 0.046378366165028585, -0.03332864186323154, 0.037982328677037505]]], "gradients": [[1, [-0.00013223686206487173, 3.074854448215092e-05, -6.936682029135e-05, -8.080555744527373e-05, -0.07384477971483072]], [2, [0.02920374684825866, -0.014913188828394652, 0.021540324966444757, 0.02880161558188199, -0.053937315747152326]], [3, [0.0011476299107506804, 0.001713213756751486, 0.000615598012027263, -0.0003566755492538931, -0.03646092825168168]], [4, [-0.012017050940597684, 0.007368974859922162, -0.00907554597641358, -0.012761348303515163, -0.02156436146450602]], [5, [-0.003735000498540586, 0.0013734542849483944, -0.0027118509615586817, -0.0033205501075741495, -0.00974348012275783]], [6, [0.004610463801135722, -0.0029173701671041385, 0.0034767848329746442, 0.004904941184065592, -0.0018431288423457204]], [7, [0.0021776224559175716, -0.000773827930611759, 0.001575963874987707, 0.0018775131169270765, 0.0019919928671754406]], [8, [-0.0019823214979215464, 0.00127149724938036, -0.001496792803463265, -0.0021117445428977533, 0.0029187725452466395]], [9, [-0.0008197145261625849, 0.00012437062264680776, -0.0005707573844553337, -0.0005649510796601476, 0.002427557648267964]], [10, [0.0009359405801845355, -0.0006161870849830109, 0.0007107375301167451, 0.0010020492585258722, 0.001441763908978544]], [11, [6.868920316627225e-05, 0.00011890753172494328, 3.3621292239160994e-05, -5.759691739015693e-05, 0.00046635383075255277]], [12, [-0.00042579352227889444, 0.0002080737949796685, -0.00031465982915968027, -0.00039358580748682925, -0.0001394480672338716]], [13, [0.0001566735563098831, -0.00015010244101532066, 0.00012373414206301447, 0.00020539204061620353, -0.00031336009184812497]]], "count": 14}, "termination_value": 0.008642011285790119, "termination_status": false}, "6": {"gradients": [[0, 0.011070686449835776], [1, 0.024318816627438622], [2, -0.024109094682103205], [3, 0.041497465747895035], [4, -0.04172820203622507], [5, -0.024409164561884467], [6, 0.024015111748422413], [7, -0.0011447346618069787], [8, 0.0009359036343603577], [9, 0.0005635691013665678], [10, 0.0005655193651925572], [11, -0.06880354571690361], [12, 0.0677715164572561], [13, 0.0673292257669722], [14, 0.07022928529077532], [15, 0.06243006779352456], [16, 0.06243639802185186], [17, 0.06282789377153009], [18, -0.06285233159996295], [19, 7.735218710891445e-05], [20, 0.0019810219405975715], [21, 0.0017113935127728297], [22, 0.0021577048626308937], [23, 0.001137973624787847], [24, 0.00270940205219361], [25, -0.00020624354203135908], [26, 0.0016857655509809888], [27, 0.001638985393109138], [28, -0.0002560449860666836], [29, 0.002365926036340227], [30, 0.0019781236807361324], [31, -0.00013225229022495455], [32, 5.0612121524906684e-05], [33, 0.0012454747522401277], [34, -0.0010375059405767217], [35, 0.04499514202877819], [36, -0.0457084644180803], [37, 0.04594105025341122], [38, -0.04479290458029439], [39, 0.04485688409497968], [40, -0.0447603997788768], [41, 0.044514658149580555], [42, -0.04512952281436], [43, -0.002288086187407501], [44, 0.001177104427215525], [45, 6.003429549039652e-06], [46, -3.912611102663277e-06], [47, -0.0002566537967574334], [48, 0.006350410128998618], [49, 0.006711194377533758], [50, 0.0014368515448488495], [51, 0.07215886478227063], [52, 0.07221301208934605], [53, 0.07187826933752106], [54, -0.0718351349491293], [55, 0.0006267993668913618], [56, -0.0005562116953363727], [57, -0.0007504155589970196], [58, -0.00417926203272323], [59, 0.004358606330185921], [60, -0.000504171211304083], [61, -0.0032411571209074452], [62, 0.0033230974858327045], [63, 0.0029872550580236634], [64, -0.0017811998293595366], [65, 0.00010507600554454655], [66, -0.002554087033386665], [67, 0.002215187455956169], [68, 0.0010065707592623596], [69, 0.00035346386163936927], [70, -0.003569773108610619], [71, 0.006225519181768391], [72, -0.0038333547745619256], [73, -0.001289626452136261], [74, 0.0007210941936381943], [75, 0.002605328003106422], [76, 7.141999411253153e-05], [77, 0.00515038353593944], [78, -0.004408378530373014]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.523766832530786, "x": [0.08332320472653668, 0.0701979117062489, 0.045510831056227365, -0.0333793330688061, 0.037166025756242685, -0.03701349684497797]}, "interim_results": {"energy": [[1, -16.522425928368627], [2, -16.52253947142676], [3, -16.523455146934143], [4, -16.523561740042243], [5, -16.523742583207035], [6, -16.523750244324333], [7, -16.523763560497738], [8, -16.523761337987597], [9, -16.523765217565767], [10, -16.523765767391673], [11, -16.523766815973456], [12, -16.523766739764895], [13, -16.5237667852253], [14, -16.523766832530786]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -16.522425928368627], [2, -16.52253947142676], [3, -16.523455146934143], [4, -16.523561740042243], [5, -16.523742583207035], [6, -16.523750244324333], [7, -16.523763560497738], [8, -16.523761337987597], [9, -16.523765217565767], [10, -16.523765767391673], [11, -16.523766815973456], [12, -16.523766739764895], [13, -16.5237667852253], [14, -16.523766832530786]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.08445995491056547, 0.07214545352841009, 0.046378366165028585, -0.03332864186323154, 0.037982328677037505, 0.0]], [2, [0.07446090651206065, 0.06219245222532678, 0.03637976613714457, -0.04332666644226957, 0.04798193906229143, -0.009999998615208214]], [3, [0.08454391029976799, 0.07229075332533892, 0.0464648241803144, -0.03323527947094225, 0.03794423947431693, -0.01928972951725945]], [4, [0.08820468351647669, 0.07515197810895943, 0.050294269075768824, -0.028912856063178425, 0.03303367090225384, -0.027072829237958538]], [5, [0.08445341329316511, 0.07105639784072341, 0.04664978161447237, -0.03218397706852187, 0.03595426878643375, -0.03281802146166868]], [6, [0.08159368365586202, 0.06854608169739373, 0.04377655276237612, -0.03509264444466751, 0.03892712035027018, -0.036477000685673014]], [7, [0.0827496208086656, 0.06983797831565407, 0.04491734569820519, -0.03404347812877846, 0.03789422837710206, -0.03830875790151468]], [8, [0.08401454464528967, 0.0707770611141667, 0.04623231068366979, -0.032602317009585165, 0.036289571441166235, -0.038742841235521144]], [9, [0.08339359067481328, 0.07014244736647232, 0.04562227119976581, -0.033148506068131744, 0.036857488872293245, -0.03837241121759587]], [10, [0.08295366576362805, 0.06991883471355181, 0.045140911790042045, -0.033732107264728285, 0.03755302698922472, -0.037779121691294326]], [11, [0.08337122967428033, 0.0702493459953155, 0.04555864991606863, -0.03334089031877244, 0.03711639591968384, -0.03730059610549431]], [12, [0.08345173146430311, 0.07028240146589423, 0.04565326621612009, -0.033213759989856866, 0.03698347952598383, -0.03703569678222682]], [13, [0.08325658656293909, 0.07017694104920032, 0.04544248554538305, -0.03344160777919548, 0.037261866817810234, -0.036965563852241125]], [14, [0.08332320472653668, 0.0701979117062489, 0.045510831056227365, -0.0333793330688061, 0.037166025756242685, -0.03701349684497797]]], "gradients": [[1, [0.0001050760055463229, 2.117718565841642e-06, 7.141999411075517e-05, 5.0612121524906684e-05, -0.0002566537967574334, 0.07221301208934605]], [2, [-0.02667499670079465, -0.012451654254601152, -0.02079276253921236, -0.026938227329948106, 0.01722817146427502, 0.05407359337550943]], [3, [0.0018371513001191886, 0.0017402963362620483, 0.0011236239270520088, 0.0002793870437987067, 0.0007780692184020666, 0.03451158946792887]], [4, [0.012518896255610201, 0.00591678782347671, 0.009666173779200093, 0.012031236052809646, -0.007512388844943985, 0.018809431061175275]], [5, [0.0026548570117075343, 0.0007277334836359728, 0.0021689758862795117, 0.0032324081329360155, -0.002372824601664547, 0.008283953573037905]], [6, [-0.0048523674728304655, -0.0022639054455169116, -0.003759721020481166, -0.004681847872975098, 0.0030059327104829947, 0.0015925561098413255]], [7, [-0.00144988117317979, -0.00033880012754394784, -0.0012112482087829335, -0.001872558110827427, 0.0014039633698139653, -0.002205410924243978]], [8, [0.0020573257655147614, 0.0008603079585611795, 0.0016149375994807258, 0.002060245308513231, -0.0014213483551515083, -0.0032306236441002056]], [9, [0.00029518205236200856, -3.572967547071926e-05, 0.00028959615563195484, 0.0005892538937626313, -0.0004870180045095651, -0.002391404107065398]], [10, [-0.0009569300943628178, -0.00031586129978222743, -0.000766304766409931, -0.0010125164427368105, 0.0007419393627081661, -0.001187725558256858]], [11, [0.00014328128415463937, 7.487402497829976e-05, 9.495149311433693e-05, 5.6087317760855626e-05, -4.874882839089878e-05, -0.0003178567386505904]], [12, [0.0003313336392931632, 8.093190607283418e-05, 0.0002820583734663984, 0.0004074513345742048, -0.0003098528619602803, 0.00019250683233451582]], [13, [-0.00020572125863083102, -4.2291673455707723e-05, -0.00016897899087275903, -0.00021891447525490548, 0.00018875519578998023, 0.00035164386542518855]]], "count": 14}, "termination_value": 0.007301107123637962, "termination_status": false}, "7": {"gradients": [[0, 0.010781880784163533], [1, 0.02295301710537956], [2, -0.022649844565467703], [3, 0.03965753043920017], [4, -0.03983873586652109], [5, -0.022913762204588295], [6, 0.022682476676450847], [7, -0.0011055475702725914], [8, 0.0009092741685776673], [9, 0.000940567404015269], [10, 0.0006904146267814326], [11, -0.06866870969831496], [12, 0.06749125049856275], [13, 0.06706760037616988], [14, 0.07003607558523584], [15, 0.06765352060705965], [16, 0.06845922765114665], [17, 0.0698279912572346], [18, -0.06723662896107285], [19, -0.000575293550294731], [20, 0.0009171940514640653], [21, 0.0015650490601153422], [22, 0.0019979621059462715], [23, 0.0010205233712969886], [24, 0.002524396163119391], [25, -0.000848113738801004], [26, 0.0006333099004400822], [27, 0.0010871444240034833], [28, -0.0005798698105881073], [29, 0.0017594536183302978], [30, 0.0022372358244115986], [31, -0.0002315000389998545], [32, -4.195527813344313e-05], [33, 0.0010954288154731984], [34, -0.0008836760525632315], [35, 0.04506733573736099], [36, -0.04597959471124824], [37, 0.04597570641705673], [38, -0.04509074163483362], [39, 0.04515231703666345], [40, -0.04483191878226478], [41, 0.04482885778259771], [42, -0.04517661477783719], [43, -0.002148885345105711], [44, 0.0011315247086720603], [45, 0.0006714398597225113], [46, 0.0030487555578453396], [47, -0.0006782219275969226], [48, 0.005738920378469459], [49, 0.006054006035181914], [50, 0.0017830416425184126], [51, 0.006712036717569703], [52, 0.0002518758690293055], [53, 0.0013509105110607322], [54, -0.00702658654833499], [55, 0.0012070539426396465], [56, -0.0005701125537491691], [57, -0.0005821174694364828], [58, -0.0037609617385427896], [59, 0.003976442790337487], [60, -0.00037582831024707275], [61, -0.0024143885310579094], [62, 0.0030643822526954523], [63, 0.0008259435718578345], [64, -0.0014824421904773288], [65, -0.0017923759175566545], [66, -0.0025084021093313424], [67, 0.002043969665795231], [68, 0.0030274169526567363], [69, 0.00027485677914285134], [70, -0.0012062631129357015], [71, 0.004837985720040905], [72, -0.003447807724796803], [73, -0.002192767840725196], [74, 0.0007491647615367469], [75, 0.0025569798631774887], [76, -0.0008903832926012711], [77, 0.004696888404200905], [78, -0.0030803038331956856]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.526287044161638, "x": [0.08270792960772723, 0.0707856483095754, 0.04497773321134246, -0.035245535281352006, 0.044127296541464814, -0.03658166417228177, -0.0718852045061662]}, "interim_results": {"energy": [[1, -16.523766832530765], [2, -16.52374411319387], [3, -16.524946099261523], [4, -16.525257423920227], [5, -16.525684976616155], [6, -16.525907133136077], [7, -16.52607040300766], [8, -16.52616740598311], [9, -16.52622627072026], [10, -16.526257691403952], [11, -16.526274430339537], [12, -16.526281940721546], [13, -16.526285313738082], [14, -16.526286534630398], [15, -16.526286927748597], [16, -16.526287033784737], [17, -16.526287046170168], [18, -16.526287044161638]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0]], "energy_raw": [[1, -16.523766832530765], [2, -16.52374411319387], [3, -16.524946099261523], [4, -16.525257423920227], [5, -16.525684976616155], [6, -16.525907133136077], [7, -16.52607040300766], [8, -16.52616740598311], [9, -16.52622627072026], [10, -16.526257691403952], [11, -16.526274430339537], [12, -16.526281940721546], [13, -16.526285313738082], [14, -16.526286534630398], [15, -16.526286927748597], [16, -16.526287033784737], [17, -16.526287046170168], [18, -16.526287044161638]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0]], "params": [[1, [0.08332320472653668, 0.0701979117062489, 0.045510831056227365, -0.0333793330688061, 0.037166025756242685, -0.03701349684497797, 0.0]], [2, [0.09331816001353413, 0.08019274182300312, 0.05550652294694412, -0.023381510963046907, 0.027171837422251793, -0.047013099839777236, -0.009999998572164633]], [3, [0.08322194133904418, 0.07009926336309415, 0.04541177805919445, -0.033473797999903965, 0.03726705576367524, -0.03696254840695107, -0.019526723252445206]], [4, [0.07887578995565489, 0.06596580535746638, 0.04102748590501021, -0.03842295971972515, 0.04371045155093268, -0.03268540868857989, -0.028608260898388624]], [5, [0.08199958216886986, 0.06921212289064889, 0.04413881167207356, -0.035780547598104055, 0.042686489342297095, -0.03580261277062585, -0.03707165115679598]], [6, [0.08472540820964553, 0.07196025557034111, 0.04692894334520246, -0.03299402687482312, 0.03993694232382919, -0.038513728705380716, -0.04460876724278161]], [7, [0.08364514025112688, 0.07104303686748711, 0.045898810843644985, -0.03392196627917792, 0.0405905635220788, -0.037449744678353866, -0.05102270014893025]], [8, [0.08225970434203063, 0.06991678190852187, 0.04447485859621881, -0.03551552579992707, 0.04302679485961669, -0.03608696196487699, -0.05635616854578061]], [9, [0.08269855503689079, 0.07043702954001704, 0.044899892807178966, -0.0352698183727867, 0.043577949539017, -0.0365263045073518, -0.060726576157344066]], [10, [0.08314063234649086, 0.07090243223310065, 0.045401613574757096, -0.03474232540913081, 0.042930224927055394, -0.03698241275790282, -0.06417552245731313]], [11, [0.0827833077774734, 0.0707012081636926, 0.045053292967617384, -0.03508071039739155, 0.04336348221855477, -0.03664671935762435, -0.06675924295287577]], [12, [0.08265409908276869, 0.07065194355437689, 0.04489705411811849, -0.03530545365162015, 0.044023574377099764, -0.0365141405435481, -0.06863224297605705]], [13, [0.08279578352157335, 0.07077592157871553, 0.04506325793496017, -0.035151613131567915, 0.04387472524122083, -0.03665742493729668, -0.06994877825952031]], [14, [0.08275050804615301, 0.07079562045077842, 0.0450281392018295, -0.035178140849718285, 0.04388829081277709, -0.036626178033158215, -0.07081552617610967]], [15, [0.0826966145214751, 0.07077030877092694, 0.044959312999860945, -0.035260687816864526, 0.04412807717888802, -0.03656885905357574, -0.0713501218429702]], [16, [0.08272643152637926, 0.07078105069247073, 0.04500079394519108, -0.03522436050049256, 0.044066180494611404, -0.03659799460523754, -0.07166175156198311]], [17, [0.08272210655889518, 0.07080574098159235, 0.044996484701758536, -0.035228153108173885, 0.04407382117206829, -0.036599422670856675, -0.07182030116106877]], [18, [0.08270792960772723, 0.0707856483095754, 0.04497773321134246, -0.035245535281352006, 0.044127296541464814, -0.03658166417228177, -0.0718852045061662]]], "gradients": [[1, [-1.9812733215829326e-05, -1.9332796586724044e-05, -2.320203883776628e-05, -4.5905911859378534e-05, 1.7196769942273704e-05, 0.0002518758690399636, 0.07003607558523584]], [2, [0.02885463338005856, 0.014194553250703734, 0.022090631174719988, 0.027703807693068683, -0.018430101660207754, -0.021312672825423817, 0.05735405705109642]], [3, [-0.0002433219950326304, -0.00038829564462972144, -0.00010930837587252995, 0.001288296471219752, -0.0035198639051010616, 0.0002732853083919906, 0.050714793945250136]], [4, [-0.01249326899986869, -0.006198379942301102, -0.009571081092984102, -0.011376151391619516, 0.005993161869771058, 0.00915615789638835, 0.04331075634305748]], [5, [-0.0031628832361647596, -0.0015217071674769045, -0.0025488555385617673, -0.0036327166154723756, 0.0033979676066202558, 0.0023128013488751265, 0.03446746776005938]], [6, [0.004880726547165537, 0.0022391418729945656, 0.003701298649344764, 0.004399763664455492, -0.0025129396528136283, -0.0035641003815527483, 0.026192151938190023]], [7, [0.001852914436058839, 0.0007235515900880785, 0.0015122623452956674, 0.0022973457532682318, -0.002756239377660563, -0.0013432771502479568, 0.02000306059355239]], [8, [-0.0019439383659438647, -0.0009284561784355105, -0.0014929551430302723, -0.0016687341709893388, 0.0005856537153334784, 0.0014208854337596222, 0.01527340878776684]], [9, [-0.00045562197201043375, -0.0002141369015618011, -0.00043840965945385335, -0.0007197767122129051, 0.0009955463507722584, 0.0003541683741055124, 0.01098567125081118]], [10, [0.0009184691288606217, 0.0003299418556537148, 0.0007245457246582987, 0.0009048449284083659, -0.0007573106191536283, -0.0006577726307170906, 0.007374907437931455]], [11, [-3.337812056614098e-05, -2.7833228443796543e-05, 1.2440588749385029e-05, 0.00012730980298591987, -0.0004891492217495852, 9.832812310150985e-06, 0.0049085999320439555]], [12, [-0.0003016636663470962, -0.00010951632220468355, -0.00027341768205779715, -0.00036484380611589984, 0.00041572572765602445, 0.0002258899655238622, 0.003178785702299791]], [13, [0.00015441643942715189, 2.323416908822651e-05, 0.00011836634206119356, 0.00012814438762376312, -7.104807129465485e-05, -9.928575743956003e-05, 0.0018213178997008583]], [14, [5.006712960664572e-05, 2.3477831515350545e-05, 5.9289326758360517e-05, 9.748087284222606e-05, -0.0002121479237366941, -4.665527956859705e-05, 0.0009624555895975107]], [15, [-7.183895932882933e-05, -1.437087057354347e-05, -7.388102402039465e-05, -9.281083549161906e-05, 0.00014106606944963573, 5.3728543864650646e-05, 0.00048005103571924224]], [16, [2.2202640609592095e-05, -1.3273295241589267e-05, 2.1919752816401683e-05, 2.3958013303015946e-05, -2.813873080498297e-05, -1.0437916706962369e-05, 0.0001533524011136933]], [17, [1.603274094819085e-05, 1.9245840487513988e-05, 1.6823869644966294e-05, 1.9547182510848415e-05, -4.134661846677545e-05, -1.7504308637228405e-05, -2.421083788561873e-06]]], "count": 18}, "termination_value": 0.00478089549278593, "termination_status": false}, "8": {"gradients": [[0, 0.01085718510219813], [1, 0.020395424769230175], [2, -0.019640626135139172], [3, 0.03188471080613198], [4, -0.03178405950576746], [5, -0.01979138133197722], [6, 0.020228358052822415], [7, -0.004002306084515794], [8, 0.003706506858211611], [9, 0.0011240238489413912], [10, 0.0007948439282436937], [11, -0.004815940468951396], [12, -0.0010582849536220351], [13, 0.00374097345403257], [14, -5.60635861042158e-05], [15, 0.06512050907910805], [16, 0.06374912228833196], [17, 0.06545466112773823], [18, -0.06332333378331256], [19, -0.005604461056048393], [20, -0.005962837165551349], [21, 0.0012132108745763759], [22, 0.001689847469052097], [23, 0.0008397142855827155], [24, 0.0022985494978975396], [25, -0.00592980914922947], [26, -0.006208577476122912], [27, -0.0019542548407702753], [28, 0.0011550588382611693], [29, -0.0013286459099823844], [30, 0.00041195883078515294], [31, -0.003180775615614806], [32, 5.7463989756811884e-05], [33, -0.0018099718740085535], [34, -0.0010938555776274228], [35, 0.047009307073683004], [36, -0.04710983896482546], [37, 0.04782156851386432], [38, -0.04609193608626683], [39, 0.04584549769314705], [40, -0.04821320400773388], [41, 0.045513885871557136], [42, -0.04854487259044049], [43, -0.0018627094916592313], [44, 0.0007538658110437524], [45, 8.367774243822623e-05], [46, 0.0024403846048439704], [47, -0.000427711923226326], [48, 0.0010544781496832911], [49, 0.0036638091269054485], [50, 0.00044987803748952615], [51, 0.006269794891398561], [52, 0.0008463879490001602], [53, 0.0012009830819579292], [54, -0.008101690094694192], [55, 0.0014649828447410584], [56, -0.0006417741133795118], [57, 0.00032161079459669395], [58, -0.0025219740151278813], [59, 0.0027571902049832175], [60, 0.0005948205470183154], [61, -0.0014013251647178038], [62, 0.0022388297140203406], [63, 0.0004972427052951645], [64, 0.000714109685493014], [65, -0.0017438416527717493], [66, -0.004336475531530937], [67, 0.0005056184157368193], [68, 0.005541120624528162], [69, 0.00146032669520757], [70, 0.00161734949234571], [71, 0.0038093346663021777], [72, -0.0006366736757836833], [73, -0.002096319961657045], [74, 0.0025919052484013605], [75, 0.002564041388552596], [76, -0.0020634755765573942], [77, 0.003573748050706982], [78, -0.0009238769971169347]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.52841280122812, "x": [0.0820422063916579, 0.0697176153743193, 0.04426095983188636, -0.03619039128480683, 0.040114749643566844, -0.04140907210289668, -0.0678823695711072, -0.06544259066897519]}, "interim_results": {"energy": [[1, -16.526287044161627], [2, -16.526236092401763], [3, -16.527376253355527], [4, -16.527612291642225], [5, -16.528000478892835], [6, -16.528166306671473], [7, -16.52829548936829], [8, -16.52835894089091], [9, -16.52839706938578], [10, -16.528413122667207], [11, -16.52842117096404], [12, -16.528423749532454], [13, -16.528424655167232], [14, -16.528424873600656], [15, -16.528424865664245], [16, -16.528424827095876], [17, -16.528424674356845], [18, -16.528423979616015], [19, -16.528420646739583], [20, -16.528405760887015], [21, -16.528365035295817], [22, -16.528333000765464], [23, -16.528363888654273], [24, -16.528399264549588], [25, -16.528405419874577], [26, -16.52841240315804], [27, -16.52841786589795], [28, -16.528419728365755], [29, -16.528420231573143], [30, -16.52841985798353], [31, -16.528418248984565], [32, -16.52841464941971], [33, -16.528407250327817], [34, -16.52839295070669], [35, -16.528367134383558], [36, -16.528330319557565], [37, -16.528298475049084], [38, -16.52830790040711], [39, -16.52834223121898], [40, -16.52835900999514], [41, -16.52836355195367], [42, -16.528383002363427], [43, -16.528398541724112], [44, -16.52839830749349], [45, -16.528393964907746], [46, -16.528394259886753], [47, -16.528397924533667], [48, -16.528401907977024], [49, -16.528405644894544], [50, -16.5284095396859], [51, -16.52841280122812]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -16.526287044161627], [2, -16.526236092401763], [3, -16.527376253355527], [4, -16.527612291642225], [5, -16.528000478892835], [6, -16.528166306671473], [7, -16.52829548936829], [8, -16.52835894089091], [9, -16.52839706938578], [10, -16.528413122667207], [11, -16.52842117096404], [12, -16.528423749532454], [13, -16.528424655167232], [14, -16.528424873600656], [15, -16.528424865664245], [16, -16.528424827095876], [17, -16.528424674356845], [18, -16.528423979616015], [19, -16.528420646739583], [20, -16.528405760887015], [21, -16.528365035295817], [22, -16.528333000765464], [23, -16.528363888654273], [24, -16.528399264549588], [25, -16.528405419874577], [26, -16.52841240315804], [27, -16.52841786589795], [28, -16.528419728365755], [29, -16.528420231573143], [30, -16.52841985798353], [31, -16.528418248984565], [32, -16.52841464941971], [33, -16.528407250327817], [34, -16.52839295070669], [35, -16.528367134383558], [36, -16.528330319557565], [37, -16.528298475049084], [38, -16.52830790040711], [39, -16.52834223121898], [40, -16.52835900999514], [41, -16.52836355195367], [42, -16.528383002363427], [43, -16.528398541724112], [44, -16.52839830749349], [45, -16.528393964907746], [46, -16.528394259886753], [47, -16.528397924533667], [48, -16.528401907977024], [49, -16.528405644894544], [50, -16.5284095396859], [51, -16.52841280122812]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.08270792960772723, 0.0707856483095754, 0.04497773321134246, -0.035245535281352006, 0.044127296541464814, -0.03658166417228177, -0.0718852045061662, 0.0]], [2, [0.09270280422088038, 0.08077532124828557, 0.054973173726277184, -0.02525010350915462, 0.03412948198449013, -0.04657582078469301, -0.0618869878770357, -0.009999998472225156]], [3, [0.08260653900312281, 0.07067900187190419, 0.04487821250733415, -0.03534585838108675, 0.044215383212493166, -0.03648034504426971, -0.07195049680346331, -0.01968696966945501]], [4, [0.07828001516347018, 0.06654124223365061, 0.040508252672534384, -0.04030098079410703, 0.04804331517006657, -0.03413324558801172, -0.07366040713112385, -0.028591041407421476]], [5, [0.08148963186401922, 0.06975932609671213, 0.043679499190331116, -0.037507945747905086, 0.04416965727233439, -0.03892550337254367, -0.06931409706062204, -0.03652130847708106]], [6, [0.08430004749712355, 0.07254302900010925, 0.04653674660148364, -0.0346384702322986, 0.04111838370644829, -0.04225316504694436, -0.06683351068385118, -0.04348560781280095]], [7, [0.08319733237071278, 0.07163441184580181, 0.04548986457261254, -0.03565847390160161, 0.04229155658144681, -0.04129842745600207, -0.06720987957000857, -0.04943035798547564]], [8, [0.08176294221397551, 0.07039080683257626, 0.04403024874919512, -0.037251291208605174, 0.04337397728640484, -0.04043429656943756, -0.06745169920278118, -0.05424141103146087]], [9, [0.08227965362945155, 0.0709139858048007, 0.04452004563318726, -0.03684992758624165, 0.0425202435358274, -0.041633525848449385, -0.06662646895293489, -0.05793900168488422]], [10, [0.08279241975477028, 0.07146642538528657, 0.045073161872135455, -0.03630449948098673, 0.042049954144217916, -0.04242971946327662, -0.06587067923459614, -0.060688690825009835]], [11, [0.08238379939930308, 0.07116013487939336, 0.0446812617196806, -0.036710710801229715, 0.042294097339212605, -0.0421009865882742, -0.06598398221946261, -0.06265028549205764]], [12, [0.08226921411099605, 0.0710803691115771, 0.04454160472804199, -0.036873305157861094, 0.04234831174303872, -0.04217635948722962, -0.06578511906974052, -0.06394894643541302]], [13, [0.08247016604634622, 0.07126767009061001, 0.044753707591411805, -0.03666488065247791, 0.042100196501097795, -0.042523877515508006, -0.06565771751335304, -0.06474943388293612]], [14, [0.08239674336033387, 0.07123761493479913, 0.04469359291644999, -0.03673716850277714, 0.04218317248925489, -0.042459284364561686, -0.06548059712562526, -0.06520570765009541]], [15, [0.08234815884187553, 0.0711784854076241, 0.04463003993624517, -0.03679203443206552, 0.0421451839938551, -0.042426589135132725, -0.06574238833953774, -0.06543119146746673]], [16, [0.0824053195701749, 0.07125717960249728, 0.04469505810682967, -0.036741176440836756, 0.042236406222351586, -0.04252209367757583, -0.06525383195599314, -0.06550745405915251]], [17, [0.08238120311466839, 0.07118704176928432, 0.044670701196832495, -0.036744121410224345, 0.041953385734371185, -0.04247854795683708, -0.06608627868812794, -0.06551857611157323]], [18, [0.08237820368808266, 0.07128958480429932, 0.04466708322051759, -0.03679282949450586, 0.04259263693019783, -0.04248435999657381, -0.06444393898213428, -0.06547914057676334]], [19, [0.08238787912199223, 0.07106303684301471, 0.04467100299134257, -0.03668462536756424, 0.041211353913267613, -0.04246547470548599, -0.06794056978029409, -0.06546538335355886]], [20, [0.08238781368865301, 0.07159733385318526, 0.04469261190037566, -0.036898658156985085, 0.04429113558819048, -0.0425342165087122, -0.060611668150143946, -0.06538063859046209]], [21, [0.08234275526215731, 0.07034391803021924, 0.0446009674310306, -0.03642881780876899, 0.03756587972562517, -0.04230971073560834, -0.07340234038375602, -0.06546591645667164]], [22, [0.08252928417885448, 0.07309349628387118, 0.044888656330351634, -0.03729979194631429, 0.04951694925748384, -0.04297302850158002, -0.05864385955205416, -0.06528254984295866]], [23, [0.0818033283469832, 0.0680469738384304, 0.04404190471004077, -0.035997923976168446, 0.03592814446715887, -0.04121365686384267, -0.06876692773437715, -0.065394862621871]], [24, [0.08342818614715104, 0.0750303055248292, 0.045758406816317626, -0.037527342902846116, 0.044175804053039704, -0.04455076768149658, -0.0649372114749826, -0.06532311754997228]], [25, [0.08110420636016058, 0.06804935031699277, 0.04334250315269281, -0.03598238880956966, 0.042797885946645874, -0.04008982188777206, -0.06526917418228846, -0.06542826592606728]], [26, [0.08363731980731831, 0.07304035542559331, 0.045975719800914104, -0.03750612931165182, 0.04152235918725534, -0.044524749144779066, -0.06611242812647813, -0.06532837138287141]], [27, [0.0812305643771409, 0.07046155390660307, 0.043518976270373814, -0.036119421785070216, 0.04191748026440052, -0.040975125087952154, -0.06517595336335982, -0.06539858988799663]], [28, [0.0835054031358688, 0.07155915228637319, 0.045677879048429, -0.03717108184310966, 0.04288415463090856, -0.04353399480093607, -0.06554428950996267, -0.06536341639455681]], [29, [0.08120456218396362, 0.07085707653391567, 0.04377597895445354, -0.03658976514545992, 0.04143738369372791, -0.0416074846589601, -0.06588532111630452, -0.06539153185794493]], [30, [0.0837144716982635, 0.07174447116405043, 0.04550085100852316, -0.03667577864250393, 0.04276474335637463, -0.043336085008809325, -0.06523224084473757, -0.06536216054341445]], [31, [0.08079797656926795, 0.07056491163018457, 0.043879206698928426, -0.0370874268074941, 0.0415845085360707, -0.04146682131074002, -0.06573442126126598, -0.06538926722327741]], [32, [0.08437836248009078, 0.07194203504695194, 0.04546744173582285, -0.03608640372951607, 0.04281900337229141, -0.043735578724125194, -0.06555391830178595, -0.0653634285310187]], [33, [0.07979066282769352, 0.07046847434730825, 0.04384588660342422, -0.03793969377756321, 0.041329803010178766, -0.040819269952685776, -0.06548201852050364, -0.06538736827322474]], [34, [0.0857674800703406, 0.07198245497636478, 0.045562065284174905, -0.03473844729271054, 0.04325027120120661, -0.04464848798852834, -0.06570569519043487, -0.06536027653578395]], [35, [0.07813623126134009, 0.07047249857384096, 0.04367458274094249, -0.04006417568823448, 0.040679336885677854, -0.039595113550212634, -0.0653051970367025, -0.0653850724066899]], [36, [0.08721544675801675, 0.07187333888727265, 0.04589301497863036, -0.03175623111323932, 0.04411480976973097, -0.04608951809768928, -0.06597911764072294, -0.06535690741028738]], [37, [0.07760496056727186, 0.07079423740302257, 0.04294571017252504, -0.0431120857567572, 0.03964030211948308, -0.03819843756250732, -0.06483879681552042, -0.06536284392025354]], [38, [0.0863007850284608, 0.07130422924202424, 0.04741750177054752, -0.030716287583058288, 0.04499751489296823, -0.04679745918678874, -0.06641264886977276, -0.06534490980573437]], [39, [0.079721954029644, 0.07132524628752433, 0.04028327137515615, -0.040770990263967626, 0.03931112729527417, -0.038701752415791595, -0.0646978513022024, -0.06534238887497562]], [40, [0.08366925326635621, 0.07136723803292673, 0.05081827104536774, -0.03496697894977763, 0.04455306914579536, -0.045196691702335944, -0.0660094758817279, -0.06532851517962741]], [41, [0.08234384677078847, 0.07023667126413122, 0.03794501084228953, -0.037265038096933524, 0.04030036698768433, -0.04064531777570127, -0.06568619816082284, -0.06536377506099272]], [42, [0.08146782874627329, 0.07344415065753498, 0.049878407101866334, -0.03664006460550373, 0.04362638084197455, -0.04371886919050923, -0.06489431630883474, -0.06533160034740174]], [43, [0.08375299217769443, 0.067574963186626, 0.041967425688832216, -0.036734134195512205, 0.04086257972617185, -0.041491971650886715, -0.06673860377558662, -0.06541633074739897]], [44, [0.08111806378612196, 0.07606150129073332, 0.04550445438051042, -0.03704858441942516, 0.04344788432633494, -0.04332426204868025, -0.0638428685152275, -0.06530712506361086]], [45, [0.0832138842508622, 0.06589308150756644, 0.04456560682460625, -0.03600903107058839, 0.04071911268297721, -0.041643160891457996, -0.06787948410672313, -0.06546102624913651]], [46, [0.08200975071754632, 0.07604291410290115, 0.0447792859789615, -0.037921687802610786, 0.043903897725817306, -0.04337458443939487, -0.06267363631968201, -0.06528088650902766]], [47, [0.08243279134923125, 0.06756274171066116, 0.044359231927890194, -0.03536071331936525, 0.04005201672498675, -0.04145974249603673, -0.06885710312690294, -0.06547763036524036]], [48, [0.082500043003915, 0.07373264430085852, 0.04511777725798525, -0.03809190640156122, 0.04452218143088283, -0.04355751137977913, -0.06216117480074425, -0.06527611286380464]], [49, [0.08217858423546738, 0.06940169870244377, 0.044201182411056354, -0.035651243412204534, 0.03973210526752345, -0.04137750724703411, -0.0687789062329582, -0.06546446504243264]], [50, [0.0826494720230665, 0.07277264342183001, 0.045112686659294285, -0.03755718567131026, 0.04445181126345807, -0.04354641214074873, -0.06277059990343543, -0.06529376736824766]], [51, [0.0820422063916579, 0.0697176153743193, 0.04426095983188636, -0.03619039128480683, 0.040114749643566844, -0.04140907210289668, -0.0678823695711072, -0.06544259066897519]]], "gradients": [[1, [-1.9500722407528315e-05, -9.67329684442575e-06, -2.1922301250754117e-05, -2.188032691030628e-05, 4.574731274686883e-05, 1.7103360782755317e-05, -5.606358610066309e-05, 0.06545466112773823]], [2, [0.028884027672898327, 0.014643945360642618, 0.02199074018776237, 0.027310409849699013, -0.014176195002168157, -0.019667513000715786, 0.00645419417333315, 0.05712990914710403]], [3, [-0.0002945007387467058, -0.00039660118552475865, -0.00013732707661162635, 0.0012811603118283443, 0.0007684332914195124, 0.003636115642311921, -0.001550381397141365, 0.045209074106011826]], [4, [-0.012728324007293068, -0.006356185452613516, -0.009645208817756767, -0.011617299897846323, 0.0069262705646195855, 0.010477217605160405, -0.0029761670988435185, 0.03569526027653325]], [5, [-0.003287419278953152, -0.001626284908560649, -0.0026167928747664604, -0.0036387658547862856, 0.0015852555236399724, 0.0020498324474687024, -0.00030512699734330795, 0.028681706780545824]], [6, [0.005030887170562437, 0.002316088768665736, 0.003769403305371455, 0.0046253890171730205, -0.0027087417299611616, -0.0037112768568334786, 0.0007193072837736736, 0.022228292171035946]], [7, [0.0019418231022800825, 0.0008700404593788846, 0.0015536628529861929, 0.0022024728834040275, -0.0005843894367885127, -0.0006538931373967216, 3.658583049670483e-05, 0.01594227301764306]], [8, [-0.0021413668055902946, -0.0010085046575660783, -0.0016061760025607441, -0.0019340878107492188, 0.0012503589139924998, 0.0021276785515134122, -0.0004001922006189318, 0.010887093723521701]], [9, [-0.0005255129524162072, -0.0002984077293568532, -0.00047042797022811556, -0.000633376577328093, 9.696855525476167e-05, 0.0003682206636668184, -0.0001649886548236168, 0.007379094366740446]], [10, [0.0010612702928263218, 0.0004618981763471197, 0.000807975919512316, 0.0010191255062554916, -0.00037641010179712, -0.0008074120598600132, 0.00016661854100163964, 0.004750243625718298]], [11, [-9.210019278249604e-05, -3.981743404324334e-05, -3.0543912616920466e-05, -1.1994064690767914e-05, 3.91176578737884e-05, 0.00024717121594974856, -9.061931519482869e-05, 0.0026834443258039187]], [12, [-0.00038575025683407205, -0.00017248966709360047, -0.00031906489966182505, -0.0004040808426193365, 0.00021023918476359427, 0.00035057626677570397, -1.5595409415425365e-05, 0.0013920661893571662]], [13, [0.0002339445717911559, 8.1142845704818e-05, 0.0001682105004832124, 0.00022342439303812967, -0.0001389469066879201, -0.00022303585443239626, -4.195310399168761e-05, 0.0006374997704483576]], [14, [2.596504076102235e-05, 3.37500104485855e-05, 4.213249531304086e-05, 3.362591441558038e-05, 5.205090086946029e-05, -6.03226604667384e-06, 0.00010924998226613525, 0.00018004830456774812]], [15, [-0.00010708188209029856, -7.209999222013153e-05, -9.630976452434936e-05, -9.61585760119732e-05, -7.422734534756614e-05, 0.00010812276205740545, -0.0001879065271133129, -8.261032749246056e-05]], [16, [6.402776328506832e-05, 6.943768993394883e-05, 5.228396337919605e-05, 3.031109626405737e-05, 0.00021547428971402383, -7.967499178462845e-05, 0.0003154094480493086, -9.524826769791161e-05]], [17, [-9.03676683705612e-06, -8.625151957630806e-05, -6.3627125275189655e-06, 5.8272876820808506e-05, -0.0004928172892135763, 2.2129107986046392e-05, -0.0005889719561196216, -0.00019944071029343036]], [18, [-1.3789892324922448e-05, 0.00017132381513818018, -5.202876319998495e-06, -0.00015289659230788288, 0.0010434787078921204, -1.924557592758447e-05, 0.0012170904340287336, 1.0909052566177024e-05]], [19, [4.972120214219444e-06, -0.00038928457931319826, -1.871683476295516e-05, 0.0002998921550609879, -0.002271887814565332, 6.733474565479014e-05, -0.002620175544624459, -0.00033875961986851166]], [20, [5.396912048105662e-05, 0.000891595403853529, 9.167258956921387e-05, -0.0006305531438677292, 0.005049674537740856, -0.00021675382888375339, 0.005466901579531225, 0.000501123237697243]], [21, [-0.0002397142598073998, -0.0019396845102441773, -0.0002894448099777236, 0.0011740315505779364, -0.010419553953063598, 0.0006322937610754309, -0.008868519871448655, -0.0008890950854123503]], [22, [0.0009167424042253458, 0.0036608265442872323, 0.000838849252128071, -0.0017909221256502406, 0.015835879080636772, -0.0016644787924278148, 0.00842709698602917, 0.0007454420341730383]], [23, [-0.0021512448704932297, -0.0054848459909990765, -0.0017580925068116926, 0.0021821195712039554, -0.013200596111204277, 0.003279166708203718, -0.00440339471082396, -0.00045774493435146724]], [24, [0.0032880260631262814, 0.006152867631296743, 0.0026129024164074366, -0.0022534627213506297, 0.004672080465351058, -0.0046878733326813915, 0.001046778198656284, 0.0005118724322237256]], [25, [-0.003776430911576867, -0.004995849878994818, -0.0029917385803273078, 0.002197501273890623, 0.0006937708044674196, 0.00503431417378053, 0.0003832809326951292, -0.0005325857834925785]], [26, [0.0036810524001609224, 0.002937829781444634, 0.002880409377256754, -0.0020126844160710533, -0.0008735090096543274, -0.004299002740523861, -0.0006802941984709321, 0.0004056749017777861]], [27, [-0.003437845106375903, -0.0013505415028518541, -0.0025435380158249643, 0.0015922708059541435, -0.0007545138434075227, 0.0031863751009986174, 0.0003911262974227725, -0.00022881315041090033]], [28, [0.003363741536471565, 0.0007101879351942841, 0.0022071099080545054, -0.000976923608833502, 0.0016946326056626049, -0.0023321370285422915, 9.776203652478443e-05, 0.00014944337883804337]], [29, [-0.003548921340849276, -0.0007127641601272217, -0.001954669954638888, 0.0003067700658725414, -0.0017360962473773611, 0.001946225055135642, -0.00039838651101575806, -0.00014117951689840424]], [30, [0.004013378991322369, 0.0009209395650522367, 0.0017910936112262021, 0.0003519680736534525, 0.0015342043369237501, -0.00196476483743524, 0.0003798152074345751, 0.00013278710346753542]], [31, [-0.0048243407605728095, -0.0010931764007580114, -0.0017081536387202334, -0.0010744295216316146, -0.0015058281370947668, 0.002284142742350781, -0.00018717301652415586, -0.0001232537233875064]], [32, [0.006109029503953423, 0.001179971793185075, 0.001699231572924731, 0.0020490673031545725, 0.0017236096831823033, -0.0028654613728207323, 7.061758822146658e-07, 0.00011331983674622848]], [33, [-0.007995061061663478, -0.0012092453857484031, -0.001756637615354606, -0.0035499207201272753, -0.0021578348108270973, 0.0037213373448103937, 0.00011918759489759623, -0.00011925531392975586]], [34, [0.010504043362553617, 0.0012001083720960537, 0.001887831081413438, 0.005953927144386029, 0.00283186673300051, -0.004911497803551157, -0.00022809955909508517, 0.00011420416363705499]], [35, [-0.01325934849356436, -0.0011226445250862582, -0.0021556134253231107, -0.009647032111463005, -0.003757401927096282, 0.006430352354158231, 0.00038274862286513667, -0.00012017883213744085]], [36, [0.015268855969774009, 0.0009064697504115315, 0.002754050352596238, 0.014473571751036474, 0.004912870603803299, -0.008131706258151183, -0.0006381204710415034, 5.3810767578710283e-05]], [37, [-0.015185588520740367, -0.0005144824162179873, -0.004045225436886568, -0.018321908479727256, -0.006029068930477166, 0.009459549986477356, 0.0009076543827752914, -6.216216162258092e-05]], [38, [0.012560513289033182, 9.950501283739754e-05, 0.0064719308578382595, 0.017528945609234015, 0.006660922704138983, -0.009633527618120752, -0.0010365299067771616, 1.4321909539205535e-05]], [39, [-0.008300174975399699, -1.7693714905675506e-05, -0.010175101793931773, -0.0119051950746627, -0.006445783474088529, 0.00833964114883301, 0.0008736885398086258, -3.823380652789865e-05]], [40, [0.0036517132978293176, 0.0005991037153307843, 0.014143683245539052, 0.005633756150031033, 0.005463199262827345, -0.006191551730335476, -0.00036759474561520733, 0.00012006058327074243]], [41, [0.00041884900198496666, -0.0018973494641230104, -0.015459320050243974, -0.0018693108914913381, -0.004316859042688748, 0.004235577360965692, -0.0002807800344299949, -0.00013472819265203384]], [42, [-0.0032269423285384846, 0.0037203089074786533, 0.012121195340158764, 0.0004122061620996931, 0.003495729272678716, -0.002970782830335139, 0.0009096844114999669, 0.00028004086098221137]], [43, [0.004314430181119988, -0.005765337765893719, -0.00651782502831999, 0.00032425512724465477, -0.0031281387538015792, 0.002318738791789343, -0.0015178295105506834, -0.0004061817784055677]], [44, [-0.0037998266349479337, 0.007538394461004572, 0.0022833536692417056, -0.0013535383547615965, 0.003165640509877221, -0.00203516815575, 0.0021617727625304894, 0.0005541567635241051]], [45, [0.0024422979403802003, -0.008319267581409662, -0.0005658763352140994, 0.002679648824422287, -0.0035753658150809997, 0.0020065551071155596, -0.00284369708806409, -0.0006703786061486028]], [46, [-0.0010717798674306778, 0.00764897468002701, 0.000477538830180535, -0.003798093900966748, 0.004269623628072594, -0.0021560880593582965, 0.003475509949751654, 0.0007372876166797937]], [47, [0.00012095660108180084, -0.005970334609724404, -0.0008659691997294772, 0.004260083103741152, -0.005003254480079988, 0.0023476062941512055, -0.003907583064119535, -0.000760262590262073]], [48, [0.0004017938859650627, 0.004279158491595325, 0.0011292035514092191, -0.003980999493633064, 0.0054841893493495775, -0.0024550493647659266, 0.004021000021719345, 0.0007220170791590874]], [49, [-0.0006852022635150945, -0.003209347939908014, -0.0011715139747234815, 0.0032231120274168745, -0.005544838305361566, 0.0024534500818198524, -0.0037905066678796118, -0.0006535622497558791]], [50, [0.000900348177532706, 0.002757268285517256, 0.0011039340138268017, -0.002360704627708543, 0.005208018278025861, -0.002405620579654766, 0.003316036897729191, 0.00057077862522803]]], "count": 51}, "termination_value": 0.0026551384263022726, "termination_status": false}, "9": {"gradients": [[0, 0.010798582701118775], [1, 0.018865889751541687], [2, -0.018555501015612208], [3, 0.025655919174724318], [4, -0.025840965753126], [5, -0.01869662291415608], [6, 0.018704363974919147], [7, -0.003248012948656509], [8, 0.0028953549100201315], [9, 0.003501625503439243], [10, 0.003088251862003233], [11, -0.006929344368874268], [12, -0.0029838932842807253], [13, 0.00048175614854883975], [14, 0.0026602643730981868], [15, 0.004717724470090445], [16, 0.0035676532210757728], [17, -0.000494383545827759], [18, -0.007793558410682522], [19, -0.009543729272593282], [20, -0.011177852012828282], [21, 0.0011438715473985894], [22, 0.0016265788211491383], [23, 0.0008014699433971373], [24, 0.0021960005141341554], [25, -0.009898472434024086], [26, -0.011396689881067346], [27, -0.0014383501555439437], [28, 0.001652309212031966], [29, -0.0009484214686601433], [30, -0.00013531608065164846], [31, -0.0008766657064356309], [32, -0.0008692481084811021], [33, 0.0005423697292403773], [34, -0.0001524934299066416], [35, 0.04816296994036762], [36, -0.049178328349228195], [37, 0.04890925148562175], [38, -0.04809019101202239], [39, 0.04917932253151136], [40, -0.048850376088115155], [41, 0.04883547448004322], [42, -0.04915566124653026], [43, -0.001627994270792854], [44, 0.0006891330107716698], [45, -0.00026556984076719914], [46, 0.0023632564252640265], [47, -0.007986884819356277], [48, 0.005256269865398622], [49, 0.008528632210854425], [50, 0.00829832555568899], [51, 0.006809366319266985], [52, 0.002424457671413194], [53, 0.002654237526517278], [54, -0.010136525795292783], [55, 0.0041815871963848394], [56, -0.003295022382665991], [57, 0.00025565266334837133], [58, -0.0023515498769004495], [59, 0.0025866417834290445], [60, 0.0005830744710504376], [61, 0.0019018004991515625], [62, -0.0010011133279164142], [63, -0.0021293582422892143], [64, 0.00153400846030749], [65, -0.004148789089049032], [66, -0.004789711512005468], [67, 0.003505751974792304], [68, 0.004815663178812102], [69, -0.0017354947640715324], [70, 0.0011963196482724925], [71, 0.00048044746362663204], [72, 0.0008296904196001265], [73, -0.004486058351343303], [74, 0.003168758348536471], [75, 0.004288497129939728], [76, -0.0028758354965141564], [77, 0.0009236930870333282], [78, 0.0007840752450096744]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.529312048572844, "x": [0.0828737728229476, 0.06967694289018173, 0.04186281390256771, -0.035351956041918334, 0.04165296551387792, -0.04302695845661169, -0.06516367234947136, -0.06653031777348668, -0.03628920167811888]}, "interim_results": {"energy": [[1, -16.528412801228114], [2, -16.528108847408664], [3, -16.529103713908473], [4, -16.529113974277784], [5, -16.52929722518636], [6, -16.52928846144013], [7, -16.529308645628845], [8, -16.529305585697948], [9, -16.52931070548157], [10, -16.529311235573932], [11, -16.529311808921005], [12, -16.529311976425745], [13, -16.52931197881975], [14, -16.529312015898526], [15, -16.52931204406477], [16, -16.529312048572844]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -16.528412801228114], [2, -16.528108847408664], [3, -16.529103713908473], [4, -16.529113974277784], [5, -16.52929722518636], [6, -16.52928846144013], [7, -16.529308645628845], [8, -16.529305585697948], [9, -16.52931070548157], [10, -16.529311235573932], [11, -16.529311808921005], [12, -16.529311976425745], [13, -16.52931197881975], [14, -16.529312015898526], [15, -16.52931204406477], [16, -16.529312048572844]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.0820422063916579, 0.0697176153743193, 0.04426095983188636, -0.03619039128480683, 0.040114749643566844, -0.04140907210289668, -0.0678823695711072, -0.06544259066897519, 0.0]], [2, [0.09204211838511657, 0.07971757722210093, 0.054260863061475914, -0.04619033107003673, 0.05011472814262999, -0.05140903013119091, -0.05788240577016046, -0.05544279293698788, -0.009999997966625514]], [3, [0.08211734912151886, 0.07037347726484543, 0.04435650314392699, -0.036356497534186044, 0.04122225059238008, -0.04181385866354642, -0.06663292818800248, -0.06538463786674073, -0.0188835980456952]], [4, [0.07851274683968462, 0.06635657626989103, 0.038769654847486595, -0.0316531588906777, 0.038223749973559255, -0.03854515253221796, -0.06923567305725196, -0.07016497546898445, -0.026599345898008386]], [5, [0.08205171851709424, 0.06942063570258998, 0.04065093870955703, -0.0344244952210108, 0.04182630098612685, -0.042407599056242425, -0.0651799235647487, -0.06764401931154447, -0.03266565457398748]], [6, [0.08451667217847751, 0.07138566273584288, 0.04325493766257363, -0.03696188123821718, 0.04335212233641957, -0.04491052245626293, -0.0633461963705112, -0.06525300953389906, -0.036424188795706254]], [7, [0.08324964404799827, 0.06967935630310225, 0.042532410522038475, -0.035823795707102264, 0.041286016974622385, -0.043357849103338085, -0.06533139600920973, -0.06617060339418603, -0.03789965240808083]], [8, [0.08223507363788794, 0.0687382337622754, 0.04110857940743123, -0.03455105813517904, 0.04081346361126775, -0.04221594817077762, -0.06589330373319502, -0.06709139447943649, -0.037948106651023904]], [9, [0.08287784833473401, 0.06972873047426907, 0.04143978145046269, -0.03514822239775457, 0.042044846925156906, -0.04303277120464935, -0.06477542766587877, -0.06654898090240487, -0.03743287069627798]], [10, [0.08312259454845776, 0.06994925574400356, 0.04209243533844464, -0.03562461448187103, 0.04186007916790093, -0.04335035530942344, -0.06496088717773411, -0.06635349867349537, -0.03679223068354629]], [11, [0.0827914158277965, 0.06945762414995872, 0.04189983604095731, -0.035291738279495825, 0.04131039747628875, -0.0429116780249242, -0.06544062174397829, -0.06665076614169621, -0.03628541655736874]], [12, [0.08283003218640228, 0.06962098050164252, 0.041750112423261536, -0.03525355475257775, 0.041713003769211346, -0.04294794165983423, -0.06506838742373146, -0.06655120615322598, -0.03606854075934287]], [13, [0.08291335625917999, 0.06977601326062313, 0.0419126496128704, -0.035413294812355396, 0.04175487250715312, -0.043080608844426264, -0.06510553969435011, -0.0664685278609231, -0.03607317875906681]], [14, [0.08285629706285999, 0.06961574346144918, 0.041896683255131996, -0.03534545103860982, 0.041533863895257275, -0.04299364573656299, -0.06528697009933332, -0.06656323463450996, -0.03615370477871814]], [15, [0.08287404625906862, 0.06964763224535342, 0.04183128044513558, -0.035322249378193095, 0.04167653854967923, -0.04301222673656506, -0.06509849769567048, -0.06653244177340224, -0.03623862666888642]], [16, [0.0828737728229476, 0.06967694289018173, 0.04186281390256771, -0.035351956041918334, 0.04165296551387792, -0.04302695845661169, -0.06516367234947136, -0.06653031777348668, -0.03628920167811888]]], "gradients": [[1, [-0.0011362691729974728, -0.002621069567190659, -0.0010333637300377063, 0.0016607121090164156, -0.004650950126542597, 0.0023825474432896954, -0.0027624931868075464, -0.000494383545827759, 0.04917932253151136]], [2, [0.02767260809168981, 0.016573093041966303, 0.02264532119154339, -0.027178209383970753, 0.019582955917282874, -0.021595967552311635, 0.010575955874315923, 0.013289765473491144, 0.03185135694295482]], [3, [-0.0018750354899239596, -0.00013924386602681693, 0.002588106844799043, -0.0009357718503437695, -0.0016354591521512418, 0.0018378891453423307, -0.0012103823989875195, 0.0004929868476928334, 0.023165153681031114]], [4, [-0.012333056744814996, -0.006946109400399081, -0.008300782032280907, 0.011248864407241044, -0.008601539679396808, 0.010104330234003811, -0.005010843155268674, -0.005217661457130873, 0.014301902403165201]], [5, [-0.0020430825207071734, -0.0008272726161067112, -0.003219913478963221, 0.002889166016508682, 9.820111907998808e-05, 0.0014292001726978754, -4.2471466191074114e-05, -0.001361611873878843, 0.005236555451400449]], [6, [0.004859285567285099, 0.003186599938349133, 0.003089246315122196, -0.004526148231681404, 0.004112770625443574, -0.004350194434721288, 0.0023079921712962914, 0.0019129659030703294, -0.000709183784486811]], [7, [0.0009082576869463566, 0.00023848489486866242, 0.0017309690202562678, -0.0014754558825842423, -0.0005865508646500928, -0.0007272874834924892, -0.00022716661173660668, 0.0004785616729066078, -0.0023926751831169213]], [8, [-0.001955183874283506, -0.0015157628504667287, -0.0013685262257752129, 0.002015818661016411, -0.0018893508493427191, 0.0018821016894783327, -0.000985664019228949, -0.0007986169627436368, -0.0020453388447485565]], [9, [4.7864891561388845e-05, 0.00020508482369407943, -0.0007044502838429167, 0.000372078639271578, 0.0008795528375529216, -3.937274644272293e-05, 0.000451828919011632, 2.786772720142494e-05, -0.0015195482476357824]], [10, [0.0007065311114775596, 0.0005699773801524088, 0.0006103823306737866, -0.0008446636754655401, 0.0005571626868956514, -0.0007398771865183562, 0.00026108163313054433, 0.0002900509518113381, -0.0008082801271562801]], [11, [-0.00027536294490282387, -0.0003436030933912093, 8.572611108448314e-05, 0.00015312826942981417, -0.0007131329752319004, 0.0002714350325803139, -0.00035557899133564774, -0.00016334567148135193, -1.3722828263951214e-05]], [12, [-9.972912611821982e-05, -7.721360514878484e-05, -0.00026806878087093367, 0.00025375550547757086, 0.00013624832423531075, 0.00013858311139003376, 0.00011437712527850863, -2.8634064136667803e-05, 0.00029685635432485924]], [13, [0.0001308269873163681, 0.00019218142172050534, 9.568930239645113e-05, -0.0001864055942402132, 0.0002469532607740632, -0.00016109170287847974, 9.46232724281515e-05, 8.647370859549142e-05, 0.0002352459251007133]], [14, [-5.692171381177502e-05, -8.105987568995943e-05, 6.476978482439222e-05, 6.638813056625281e-06, -0.00023392296890989428, 5.968171917913878e-05, -0.00014490967463132165, -4.523249608112678e-05, 0.0001484677368743803]], [15, [1.011477566592589e-05, -1.280901128453138e-05, -6.239413305308972e-05, 5.075186220615535e-05, 7.966441262041712e-05, 7.416815165584012e-06, 7.599272803915369e-05, 6.622569319603144e-06, 4.290522560168597e-05]]], "count": 16}, "termination_value": 0.0017558910815793638, "termination_status": false}, "10": {"gradients": [[0, 0.0057058510218208625], [1, 0.021724660149548214], [2, -0.02139433027554105], [3, 0.01870168276709805], [4, -0.018962822006365343], [5, -0.021582768398669572], [6, 0.021509740797451826], [7, -0.0022094127123892804], [8, 0.002163783766384597], [9, 0.0026042849453027372], [10, 0.00244154267888419], [11, -0.011788213460459218], [12, -0.0004451775753580023], [13, 0.0033730849232327387], [14, 0.0076306800232757155], [15, 0.005223158085890134], [16, 0.003502023223354911], [17, 8.43005488704307e-06], [18, -0.008192140533314074], [19, -0.01575549124809328], [20, -0.016480250352344683], [21, 0.0011706744521902124], [22, 0.0041055565836778385], [23, 0.0018072300086657833], [24, 0.0014377880883973404], [25, -0.013848390563357071], [26, -0.01568835655029588], [27, -0.0024678364853745194], [28, 0.003193011851390537], [29, -0.002404524645003292], [30, -0.0015081880492893163], [31, -0.002548546575859234], [32, -0.002895928245200352], [33, -0.0013768810017271704], [34, 0.0016416694729457504], [35, 0.003965476622113329], [36, -0.001665011088800128], [37, 0.0059142533648923745], [38, -0.0013008282726367781], [39, -3.782815221242686e-05], [40, -0.005759691147947166], [41, 0.0014628838458605742], [42, -0.006220433754869248], [43, -0.005006918438864361], [44, 0.0007070981206336313], [45, 0.0033782933641042234], [46, 0.0025331129227765814], [47, -0.004447721554864614], [48, 0.002701664107839008], [49, 0.006269991790290419], [50, 0.0037153019914484275], [51, 0.0033174793305441597], [52, -1.3323222880501362e-06], [53, -3.515842180945583e-05], [54, -0.00619520921583927], [55, 0.0016532966718472153], [56, -0.0011643473159033135], [57, 0.0001361109705797503], [58, -0.0017335093586243744], [59, 0.002835848469494806], [60, 0.00041683415557081105], [61, 0.0006054147491596495], [62, 0.000908285211316695], [63, -0.000716092913590316], [64, 0.0004104288713087101], [65, -0.003720352379577463], [66, -0.00349165110309535], [67, 0.003133374747633866], [68, 0.003942414007992667], [69, -0.0008190167865169684], [70, -7.317981413734742e-06], [71, 0.0021988906820844534], [72, 0.0025038565570074667], [73, -0.0009425807399860986], [74, 0.004567709635727724], [75, 0.004026271393142267], [76, -0.0013229924407376359], [77, -0.00012736853826034178], [78, -0.00017436322774067037]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.529482757175465, "x": [0.08312204721996866, 0.0645746371230078, 0.04246156355344266, -0.03546333965405597, 0.041241026099620305, -0.042649164226296825, -0.06460737670981652, -0.0658608438797454, -0.03746084307367472, -0.01569981921919205]}, "interim_results": {"energy": [[1, -16.529312048572844], [2, -16.52853576702341], [3, -16.529452700810523], [4, -16.529304236534475], [5, -16.52946388440668], [6, -16.52945538997388], [7, -16.529478187117707], [8, -16.52947781866808], [9, -16.529481821662227], [10, -16.529481967039093], [11, -16.52948249422444], [12, -16.529482659405645], [13, -16.529482707522313], [14, -16.52948273095902], [15, -16.5294827556346], [16, -16.529482757175465]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -16.529312048572844], [2, -16.52853576702341], [3, -16.529452700810523], [4, -16.529304236534475], [5, -16.52946388440668], [6, -16.52945538997388], [7, -16.529478187117707], [8, -16.52947781866808], [9, -16.529481821662227], [10, -16.529481967039093], [11, -16.52948249422444], [12, -16.529482659405645], [13, -16.529482707522313], [14, -16.52948273095902], [15, -16.5294827556346], [16, -16.529482757175465]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.0828737728229476, 0.06967694289018173, 0.04186281390256771, -0.035351956041918334, 0.04165296551387792, -0.04302695845661169, -0.06516367234947136, -0.06653031777348668, -0.03628920167811888, 0.0]], [2, [0.07296215191018544, 0.05967967588697806, 0.03186825606642918, -0.025354779148586297, 0.03165638186751705, -0.03303135901758837, -0.0751448482682916, -0.07651846950930613, -0.026291844513303818, -0.009999995396938167]], [3, [0.08306098785045343, 0.06976826678014564, 0.04196419675198541, -0.03544880117599175, 0.04175024922436713, -0.04312630910272341, -0.06504748822243366, -0.06642194649748787, -0.03638223554577065, -0.01775808039718378]], [4, [0.08752639514162681, 0.06780775294912172, 0.046943018491811025, -0.039780332671238164, 0.04551865770383279, -0.046904682488574725, -0.06035450906592914, -0.0615954940792655, -0.04164053540089727, -0.018413718991166617]], [5, [0.08438240191166375, 0.06177324311578115, 0.044166833191516444, -0.036695907938558946, 0.04196680461927298, -0.04339522656769971, -0.06310798185984039, -0.064332172899241, -0.039414707400428184, -0.016168101158442368]], [6, [0.08153857771443167, 0.06173190553087062, 0.04100333349920636, -0.03392759870881032, 0.039480069480318146, -0.04094002660241384, -0.06587932128054273, -0.06715445872942735, -0.03647981203438746, -0.01572001156421797]], [7, [0.08248049358576254, 0.06547787299087228, 0.04151943075230234, -0.03480137093370714, 0.04083120024226809, -0.04226348503672345, -0.06525749290623806, -0.06654839999603877, -0.03667537771920298, -0.016262759324143717]], [8, [0.0837889171090889, 0.06604006820986524, 0.04302345968130823, -0.036068100609200716, 0.04201995339727872, -0.043398961935716594, -0.06413901839757569, -0.06538340270847501, -0.03779676346152466, -0.015598102704635927]], [9, [0.08330853054925028, 0.06427418018498095, 0.04281947986942674, -0.035665670307623895, 0.0413365237558211, -0.042719369785265984, -0.06446287748858368, -0.06569177550618747, -0.037644342726877764, -0.014998200905229105]], [10, [0.08282926360119959, 0.06426596934661992, 0.042162978131362404, -0.03519522766041583, 0.04094076526839992, -0.04236443925268017, -0.06482047836639905, -0.06608252058196216, -0.03724117780990113, -0.015696366405169793]], [11, [0.08315263579480256, 0.0649031670411533, 0.04237479383651259, -0.035450893480220846, 0.04132178712313007, -0.04274213486763564, -0.06458328485613112, -0.06584975556692549, -0.03745754920454369, -0.016117381185379472]], [12, [0.08324292493713543, 0.0645476193099438, 0.042618394976459195, -0.03556231839120824, 0.04134201529613329, -0.04273953786574962, -0.06452795203006814, -0.0657739722880323, -0.03758194489289419, -0.015677706027575126]], [13, [0.08307755801954811, 0.0645010816792739, 0.04243961465176225, -0.03543321625246394, 0.041189032527912416, -0.04259612265981218, -0.06464113826054119, -0.06589222943927307, -0.037420705428728024, -0.015586252772706782]], [14, [0.08311919615499154, 0.0647782456622598, 0.042402092631180915, -0.035441232904196644, 0.041263858465936804, -0.04267737774892383, -0.06461414740318983, -0.06587262804492502, -0.0374167764760809, -0.015766869624136284]], [15, [0.08315552515836054, 0.06461172888432623, 0.04249739405510052, -0.035477687238027474, 0.041273833835673644, -0.04267805577505815, -0.0645960120027694, -0.06584785544310798, -0.037488531203760674, -0.015690258260805837]], [16, [0.08312204721996866, 0.0645746371230078, 0.04246156355344266, -0.03546333965405597, 0.041241026099620305, -0.042649164226296825, -0.06460737670981652, -0.0658608438797454, -0.03746084307367472, -0.01569981921919205]]], "gradients": [[1, [1.1214893955724392e-06, 3.6579870918984625e-05, 1.8365043924717384e-05, -3.541197010648034e-05, 2.9260974425682207e-05, -2.2714375489840677e-05, 5.302344280977422e-06, 8.43005488704307e-06, -3.782815221242686e-05, 0.021724660149548214]], [2, [-0.02852956026007014, -0.014255524143298004, -0.024321208307682696, 0.028810847418521135, -0.02309493736746049, 0.022721448941084077, -0.013156587384830942, -0.013817673425393195, 0.017814285530722174, 0.009525092610186192]], [3, [-6.252748651824902e-05, 0.008640216604462125, -0.0011938652836605002, -0.00027825998395236695, 0.0013806694082063586, -0.0013392712294972853, -0.0003007119605946684, -0.00048455825544735376, 0.0013410596286256293, -0.005843873891368645]], [4, [0.012545444826537633, 0.007851705836372957, 0.010329937555502156, -0.012346197400688652, 0.010463928794202104, -0.0102060400849453, 0.0054055593024742166, 0.0057295644513502, -0.006841361848682226, -0.005126026381088167]], [5, [0.0033927171503016496, -0.0035544814093881882, 0.00385133726009812, -0.0032947577877244782, 0.0017385556108209244, -0.001683774187476672, 0.0016550842485401063, 0.0018075070476228916, -0.0028018285628839124, 0.0009945153614623337]], [6, [-0.00465182603180736, -0.004947627168448321, -0.0034364701501559125, 0.004457648932048031, -0.004228062211705463, 0.004081363507882685, -0.0017787407156930612, -0.00187862385854487, 0.0019312059367102563, 0.0012490368190043455]], [7, [-0.0018014484976429657, 0.001282598033341742, -0.0021787240215704884, 0.001784433075620484, -0.0009844300466106404, 0.000900488532494137, -0.0007727508502348712, -0.0008645523150647705, 0.0012691809800031706, -0.0014134815225261832]], [8, [0.0019428450838052669, 0.0023100911286988435, 0.0013470510748270215, -0.001771102065003305, 0.0018121432298663365, -0.001739256978957826, 0.0006820150233721733, 0.0007219256950961039, -0.0007235519243131705, -0.0004654713572840308]], [9, [0.00048610870139143003, -0.000805138201293687, 0.0008564040914755822, -0.0005310097395181401, 0.00015197833183222542, -9.393235160715108e-05, 0.00017677340376565098, 0.00021967335477768302, -0.000365937133949501, 0.0013248072558056379]], [10, [-0.0008796844984573227, -0.0006613761154632414, -0.0006965143906807469, 0.000763102584405928, -0.0007464506066234833, 0.0007052499584183636, -0.00029545690309618067, -0.00031871630748980806, 0.0003962466253106811, 0.0001671022574001313]], [11, [7.246148167894262e-05, 0.0006131925908050562, -0.00021028782053988948, 6.645002885719009e-06, 0.00018138944019696623, -0.00020537316383339999, 3.20848069783608e-05, 1.6728130262322338e-05, 3.285738597824661e-05, -0.0007756439386170655]], [12, [0.0003103107792146176, -9.616770651277307e-05, 0.00036503686593647444, -0.00026944392740624323, 0.00020072665433801262, -0.0001737134873636137, 9.472768889651206e-05, 0.00010969470296373629, -0.0001995605741029749, 0.00011117577421515534]], [13, [-0.00016217567767817798, -0.0002684807165813652, -4.614985138928773e-05, 9.102168793617693e-05, -0.00016545460059802508, 0.0001652753837504406, -4.948085341283104e-05, -4.838564747799978e-05, 5.6832061389400224e-05, 0.0002531058935915098]], [14, [-2.692171338658511e-05, 0.00024562582293441437, -0.00013349833812803524, 4.701889772995571e-05, 2.4269355186845587e-05, -3.7338288240817974e-05, -4.455813286341481e-06, -1.1262333053707607e-05, 6.355957355452801e-05, -0.00016903284555169762]], [15, [6.626428714717747e-05, -2.6850503381581348e-05, 8.756300186441024e-05, -4.0366958305781964e-05, 4.105118078001624e-05, -3.1823200295377774e-05, 1.1724052352946046e-05, 1.5202765023758502e-05, -4.802050764141086e-05, 4.446418536474539e-05]]], "count": 16}, "termination_value": 0.0015851824789585578, "termination_status": false}, "11": {"gradients": [[0, 0.005866604488932836], [1, 4.409310868425109e-05], [2, -0.0013225044139133502], [3, 0.021094430418983734], [4, -0.02079305239512408], [5, -0.001135677018726966], [6, 0.00020769202834003408], [7, -0.002431015631479738], [8, 0.0023376302839608343], [9, 0.0028010021996465184], [10, 0.002613441893462465], [11, -0.01176305196125682], [12, -0.0005198800915593438], [13, 0.0034235916195264338], [14, 0.007558920143097225], [15, 0.005261120327567426], [16, 0.00351425251690074], [17, 0.00017758628865038872], [18, -0.008157727948173488], [19, -0.013046027766169033], [20, -0.013627035635174423], [21, -6.277789756303775e-05], [22, 0.001170914396206868], [23, -0.0010680095162864944], [24, 0.00012847315035635631], [25, -0.010984697662149046], [26, -0.01258480550290031], [27, -0.0022827096500055433], [28, 0.003228662448412578], [29, -0.002707247130466328], [30, -0.0017674311294815226], [31, -0.002876957264790647], [32, -0.0030460916469134958], [33, -0.0014874425389024282], [34, 0.0017421861670054994], [35, 0.004108398888966747], [36, -0.0016849801638407769], [37, 0.006015666400362107], [38, -0.0012383600093599512], [39, 2.9177246357647846e-05], [40, -0.005863492529677217], [41, 0.0014505059720235636], [42, -0.006127247800485236], [43, -0.004830805827202411], [44, 0.0008046982686416015], [45, 0.0032887761517823577], [46, 0.0024840529571665826], [47, -0.0044997532943718], [48, 0.0028949742217783125], [49, 0.0063092635050168155], [50, 0.0034951626937100855], [51, 0.0032489839583966784], [52, 6.996236257350574e-05], [53, -0.0001020967985745358], [54, -0.005859113060360244], [55, 0.0016053139989473664], [56, -0.0011955530923195568], [57, 0.0016205823936630281], [58, 0.0015646764895613785], [59, -0.0004895198553516167], [60, 0.001823110292461294], [61, 0.00032449352207564175], [62, 0.0010401534211759156], [63, -0.003652695978026088], [64, 0.0032678272034782907], [65, -0.0037050611111784093], [66, -0.0036593089344556518], [67, 0.0031698119924161716], [68, 0.004107194069717934], [69, -0.0038774388168505425], [70, 0.0027945304080763123], [71, 0.0022087299683128947], [72, 0.002306009545867127], [73, -0.000989420835528776], [74, 0.004575552292655161], [75, 0.004148041095113797], [76, -0.0013024098874705459], [77, -0.00017412395241223066], [78, -0.00035713756019895015]], "optimal_pool_indices": [63, 56, 76, 32, 47, 52, 14, 17, 39, 1, 3], "vqe_result": {"fun": -16.529824811029993, "x": [0.08387843338236774, 0.06008257730295471, 0.04030029578453503, -0.036613740809656896, 0.04025862187605271, -0.041424228099868676, -0.0615217933547363, -0.06228252946092023, -0.03336457117656532, -0.019266376843454718, -0.03248587708919948]}, "interim_results": {"energy": [[1, -16.529482757175465], [2, -16.528617871152925], [3, -16.529749019792135], [4, -16.52960515944345], [5, -16.52980685412546], [6, -16.529795349714238], [7, -16.529818620396654], [8, -16.52981883012037], [9, -16.529823760997278], [10, -16.52982362755181], [11, -16.52982476594712], [12, -16.529824581507288], [13, -16.52982476297388], [14, -16.529824804222034], [15, -16.529824796979387], [16, -16.529824811029993]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -16.529482757175465], [2, -16.528617871152925], [3, -16.529749019792135], [4, -16.52960515944345], [5, -16.52980685412546], [6, -16.529795349714238], [7, -16.529818620396654], [8, -16.52981883012037], [9, -16.529823760997278], [10, -16.52982362755181], [11, -16.52982476594712], [12, -16.529824581507288], [13, -16.52982476297388], [14, -16.529824804222034], [15, -16.529824796979387], [16, -16.529824811029993]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.08312204721996866, 0.0645746371230078, 0.04246156355344266, -0.03546333965405597, 0.041241026099620305, -0.042649164226296825, -0.06460737670981652, -0.0658608438797454, -0.03746084307367472, -0.01569981921919205, 0.0]], [2, [0.09311892117745899, 0.07457349898073662, 0.03252460919555544, -0.045343681946507966, 0.0512382300024857, -0.05264636579664314, -0.05462506247860577, -0.05587989637474383, -0.047146712386166724, -0.025697551805329594, -0.009999995259414423]], [3, [0.08302413964347868, 0.06448887680023992, 0.042623287529066, -0.03524480334196444, 0.04114525872239255, -0.04255330564918436, -0.0647222233351344, -0.06597716782512536, -0.0370478119747639, -0.015607727162316544, -0.01922054820106813]], [4, [0.07920696695206653, 0.058807479147216485, 0.04476003934344858, -0.031712297449061316, 0.0362592594094395, -0.037679601329298, -0.0672418881460934, -0.0683692401176172, -0.03018515453848777, -0.012482173918096615, -0.025880936312921807]], [5, [0.08273669365538293, 0.05999376992511152, 0.040557600611229455, -0.035570931427509916, 0.03889357924792615, -0.04017035914140167, -0.06261692798693097, -0.06350006428316074, -0.031155366137479677, -0.017054443400351706, -0.03006511186355367]], [6, [0.08558820134632299, 0.06157259497214466, 0.03870404781327031, -0.03845172826466365, 0.04176147313006778, -0.042840551865161176, -0.05952047418140813, -0.06018262770074484, -0.0344714952950285, -0.020915463181638394, -0.032778862186159614]], [7, [0.0845415569864321, 0.060223259005800674, 0.0402218132545644, -0.03719020963076322, 0.04098285357917139, -0.04203399190479688, -0.060855152258534446, -0.06148613690844469, -0.0345688169278812, -0.020435261867099448, -0.03411746734478993]], [8, [0.08322447924194158, 0.0588418259752065, 0.04068985186156879, -0.035826920520911465, 0.03952664850106668, -0.04070391491677396, -0.062216398878979624, -0.06296630615171743, -0.03264173048956647, -0.019083513459816938, -0.033972879057627824]], [9, [0.08369736751293254, 0.05949487732814177, 0.040048032798197034, -0.03650031893925869, 0.03990977696455119, -0.041121366842532446, -0.06152803588765345, -0.0623232635972633, -0.03258476371657759, -0.01927463841137265, -0.03325184454252235]], [10, [0.08419071537631168, 0.06034488785740947, 0.040195257890370664, -0.03699705742733309, 0.040557315016515445, -0.041699324267428936, -0.061093803448641425, -0.0618422607451159, -0.03366386726174904, -0.019583916989647704, -0.03276104271366483]], [11, [0.0838909515869192, 0.060173831619508324, 0.04037197857372534, -0.036512611703437045, 0.04027303316718126, -0.041417482582163524, -0.061629431278571074, -0.06237753254110153, -0.03351471630793095, -0.019228841530669668, -0.03243106834673941]], [12, [0.0837423151040696, 0.06000059611880145, 0.04024056989053722, -0.03642052226298907, 0.04010161469958616, -0.04128502501144799, -0.06173708010664104, -0.06251107143419575, -0.03315143419159781, -0.019089205970234946, -0.032235557733101085]], [13, [0.08390408617595822, 0.06015469142723712, 0.04032091390533944, -0.036676310813556594, 0.04031004700798228, -0.0414811175263248, -0.06147990648330505, -0.06225072775785855, -0.03343020390178227, -0.019263844976101292, -0.03227762694518573]], [14, [0.08391484258551653, 0.06011787907724558, 0.040294780611334104, -0.03659295771794068, 0.04027705953539226, -0.04144006375893999, -0.06154160195901174, -0.062311714016634705, -0.03341543208843112, -0.019279936659985886, -0.03238257921733087]], [15, [0.08383948079753681, 0.06004039976918465, 0.04026377580813976, -0.036531920920859245, 0.040197464300642125, -0.04136650243951835, -0.061600538752697824, -0.06236601626880667, -0.033298062242923594, -0.019229355960496925, -0.03245257494106553]], [16, [0.08387843338236774, 0.06008257730295471, 0.04030029578453503, -0.036613740809656896, 0.04025862187605271, -0.041424228099868676, -0.0615217933547363, -0.06228252946092023, -0.03336457117656532, -0.019266376843454718, -0.03248587708919948]]], "gradients": [[1, [-3.197932826104477e-05, -8.785247776899041e-05, 1.57615245477416e-06, 8.257171639769467e-07, -3.575413664691496e-05, 3.5724326881592106e-05, -5.6442636733322615e-06, -5.238656410000431e-06, 3.083388442348678e-07, 4.409310868069838e-05, 0.021094430418983734]], [2, [0.030698864658994296, 0.02480245223664923, -0.020255517587935756, -0.028713552594824776, 0.024026557761892775, -0.024365064249799673, 0.012483712461467178, 0.012333555545872343, -0.013976505237035752, -0.01948360005276939, 0.015400790126605557]], [3, [-0.001703891235530719, 0.0028694218815914496, 0.004123733402030538, 0.002319954006125613, 0.0009771243144172104, -0.0009633160643396366, -0.0021189898307163446, -0.002232156063318058, -0.003283748995997371, 0.0022646144290767722, 0.006623874292234433]], [4, [-0.013898217991661355, -0.007624882666068089, 0.009329717011445027, 0.013653905855012027, -0.009785510516092444, 0.009579435455080443, -0.00649336405432166, -0.006699145035440779, 0.004740703250501355, 0.010461995704151406, 0.0027332531981691943]], [5, [-0.003260740972637066, -0.002043042315769128, 4.797156659464008e-06, 0.002804039700404104, -0.0033143034420035633, 0.0030751448410590854, -0.0011222668734482966, -0.0012429451721800433, 0.0033087724891665005, 0.0030900274372491765, 0.001750491306932389]], [6, [0.005283457200125241, 0.0036353134297293366, -0.0036005350702126293, -0.005493960373335938, 0.0036073089242201206, -0.003531467391567844, 0.0026158137253702307, 0.0026777666412236556, -0.001411629283790461, -0.0032943499688684597, 0.00028773591188269165]], [7, [0.0018710540259263553, 0.0013314780140412097, 0.0002687370181799764, -0.0016758646662040633, 0.0018663946332999615, -0.0016471825161268328, 0.0007182622064512145, 0.0008399220393258133, -0.0019376869396197094, -0.0016370210684364395, -0.0012305279627042864]], [8, [-0.0020951374033568726, -0.0019386974647517263, 0.0011383059208824875, 0.0024057965026518247, -0.0015674324451531163, 0.0015473636033860316, -0.0010872685467795407, -0.0010926266144650754, 0.0007061451185563783, 0.0010288529597275442, -0.0010540349606316113]], [9, [-0.0005591161890965424, -0.000844168700037784, -0.0005350765357512444, 0.00038181058572028803, -0.0007141441685085681, 0.0005941215015781154, -0.00011497116520331474, -0.00016845030437906416, 0.0009612488284780341, 0.00028824866068788424, -0.0002788321243514247]], [10, [0.0009200959233162109, 0.0007398944288468101, -0.0001387398057595135, -0.0011910936093073587, 0.0007785216272431228, -0.0007389372841259956, 0.0005513943738257865, 0.0005666853513801584, -0.0004994321276363678, -0.0005818357256686113, -0.00017593209011934619]], [11, [3.948306625822795e-05, 0.00013519386832427926, 0.00023715976562321828, 0.00018196787651802993, 6.943670191716933e-05, -1.903107343537158e-05, -8.565507517488413e-05, -6.66610613109242e-05, -0.00023707581381771092, 1.0688533848224324e-05, -7.778144855663527e-05]], [12, [-0.00037023502263622277, -0.0002888865537080676, -0.0001493764318407642, 0.00046105627925996373, -0.00035708150180724374, 0.00032267491985749075, -0.00021158516966934826, -0.00022155582502492166, 0.00032498766178434835, 0.0002548270668718544, 0.00016151743004755303]], [13, [8.992357924597627e-05, 0.00012372451443809496, 6.321543286702536e-05, -0.00028575579270828655, 0.00014670337981215198, -0.00015126528534281647, 0.00011353429373883728, 0.00011403575096835539, -9.487960320697653e-05, -5.949837456142859e-05, 0.00010959909802821244]], [14, [0.00012216206942561314, 7.341213083478237e-05, 2.0597206230377196e-05, -3.83191738926314e-05, 7.775357504868907e-05, -6.711570109629861e-05, 2.1592429778394262e-05, 1.8794905049190902e-05, -7.770055410460941e-05, -5.7956142676118816e-05, 3.190456412482945e-05]], [15, [-0.00010370557286876192, -8.466607391355296e-05, -4.872276930178998e-05, 0.00014998189978321363, -0.00010726136744310111, 0.00010115531797438848, -6.456318182657128e-05, -6.638224088817424e-05, 7.766551076926476e-05, 5.666779063417948e-05, 5.031708639080534e-06]]], "count": 16}, "termination_value": 0.001243128624430767, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_BeH2_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -19.078819419401295, "optimal_params": [0.0720252410735465, -0.046026355576239505, -0.046073819481957566, -0.038968988193280076, 0.0556404098602808, -0.04071448619112482, 0.0403379605080672, -0.026757529750413386, -0.051420287048567326, 0.05144638929201712], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "optimal_pool_labels": ["YIIZIXI", "YZIIXZI", "ZYXXZXX", "ZYXYYIZ", "YZIIZYY", "ZYXXZXZ", "YZIZYZY", "ZYXXXIX", "ZZXXZIY", "IZIXZZY"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, 2.7299424587567955e-07], [1, 2.2729780724262127e-07], [2, -2.2729780724262127e-07], [3, -0.02190565990071036], [4, -0.02190565990071036], [5, 0.02190565990071036], [6, -0.02190565990071036], [7, -0.030131404668896522], [8, -0.030131404668896522], [9, 0.030131404668896522], [10, 0.030131404668896522], [11, 0.030131404668896522], [12, 0.030131404668896522], [13, -0.030131404668896522], [14, -0.030131404668896522], [15, -2.7299424587567955e-07], [16, 0.02190565990071036], [17, 0.02190565990071036], [18, 0.02190565990071036], [19, -0.02190565990071036], [20, -2.272978179007623e-07], [21, 2.272978179007623e-07], [22, 0.1441473137005964], [23, -0.1441473137005964], [24, 0.1441473137005964], [25, -0.1441473137005964], [26, 0.16317821141041833], [27, -0.16317821141041833], [28, 0.16317821141041833], [29, 0.16317821141041833], [30, -0.1441473137005964], [31, 0.1441473137005964], [32, -0.1441473137005964], [33, 0.1441473137005964], [34, -0.12224165379989671], [35, -0.12224165379989671], [36, -0.12224165379989671], [37, 0.12224165379989671], [38, -0.1664368084765897], [39, -0.1664368084765897], [40, 0.1664368084765897], [41, 0.1664368084765897], [42, -0.1664368084765897], [43, -0.1664368084765897], [44, 0.1664368084765897], [45, 0.1664368084765897], [46, 0.12224165379989671], [47, -0.12224165379989671], [48, 0.12224165379989671], [49, 0.12224165379989671], [50, 0.09984271419932256], [51, -0.09984271419932256], [52, -0.09984271419932256], [53, 0.09984271419932256], [54, -0.09984271419932256], [55, 0.09984271419932256], [56, 0.09984271419932256], [57, -0.09984271419932256], [58, 0.11307310976360796], [59, 0.11307310976360796], [60, 0.11307310976360796], [61, -0.11307310976360796], [62, -0.12224165368010631], [63, -0.12224165368010631], [64, -0.12224165368010631], [65, 0.12224165368010631], [66, 0.12224165368010631], [67, 0.12224165368010631], [68, -0.12224165368010631], [69, 0.12224165368010631], [70, 0.11307310976360796], [71, -0.11307310976360796], [72, 0.11307310976360796], [73, 0.11307310976360796], [74, 2.7299424942839323e-07], [75, -2.7299424942839323e-07], [76, -0.15368933960161968], [77, -0.15368933960161968], [78, 0.15368933960161968], [79, -0.15368933960161968], [80, 0.14414731355314103], [81, 0.14414731355314814], [82, -0.14414731355314103], [83, -0.14414731355314103], [84, 0.14414731355314103], [85, 0.14414731355314814], [86, 0.14414731355314814], [87, 0.14414731355314103], [88, -0.021905659873034722], [89, -0.021905659873034722], [90, -0.021905659873034722], [91, 0.021905659873034722], [92, 0.021905659873034722], [93, -0.021905659873034722], [94, -0.021905659873034722], [95, -0.021905659873034722]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.052461909661886, "x": [0.06928733380422823]}, "interim_results": {"energy": [[1, -19.046693393325626], [2, -19.04823817791653], [3, -19.04950052599079], [4, -19.050481147801396], [5, -19.051203083600324], [6, -19.051705271518806], [7, -19.05203414168274], [8, -19.052235965252507], [9, -19.05235136231111], [10, -19.05241238461515], [11, -19.05244193411805], [12, -19.052454850042924], [13, -19.052459829620577], [14, -19.05246145329191], [15, -19.052461860877195], [16, -19.052461917340295], [17, -19.052461909661886]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "energy_raw": [[1, -19.046693393325626], [2, -19.04823817791653], [3, -19.04950052599079], [4, -19.050481147801396], [5, -19.051203083600324], [6, -19.051705271518806], [7, -19.05203414168274], [8, -19.052235965252507], [9, -19.05235136231111], [10, -19.05241238461515], [11, -19.05244193411805], [12, -19.052454850042924], [13, -19.052459829620577], [14, -19.05246145329191], [15, -19.052461860877195], [16, -19.052461917340295], [17, -19.052461909661886]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "params": [[1, [0.0]], [2, [0.009999999399171405]], [3, [0.019639589511798214]], [4, [0.02867425495812117]], [5, [0.03689756448611885]], [6, [0.04415971597085301]], [7, [0.05037477752664057]], [8, [0.05552063734905661]], [9, [0.0596337422965329]], [10, [0.06279919938973043]], [11, [0.06513706803051493]], [12, [0.06678670499924555]], [13, [0.06789160908699103]], [14, [0.06858690555213402]], [15, [0.06899069985781553]], [16, [0.06919952291742258]], [17, [0.06928733380422823]]], "gradients": [[1, [-0.1664368084765897]], [2, [-0.1425098296359124]], [3, [-0.11939113491321152]], [4, [-0.09768278667012709]], [5, [-0.07789604160466723]], [6, [-0.060404320553118396]], [7, [-0.04542437528405685]], [8, [-0.03301607793963868]], [9, [-0.023095501670503893]], [10, [-0.015459499029091717]], [11, [-0.009819465368813951]], [12, [-0.005839632240018489]], [13, [-0.0031739566929331886]], [14, [-0.0014964857741333049]], [15, [-0.0005222908700126538]], [16, [-1.8483788466028273e-05]]], "count": 17}, "termination_value": 0.0276248216557633, "termination_status": false}, "2": {"gradients": [[0, 0.013190878294643937], [1, 0.01330937833580137], [2, -0.013309378327900134], [3, -0.039473628552681106], [4, -0.02101313465602317], [5, 0.021013134656026722], [6, -0.03947362855267755], [7, -0.022936080249348123], [8, -0.022936080249348123], [9, 0.022936080249348123], [10, 0.022936080249348123], [11, 0.022936080249348123], [12, 0.022936080249348123], [13, -0.022936080249348123], [14, -0.022936080249348123], [15, -0.013190878314997434], [16, 0.039473628552681106], [17, 0.021013134656026722], [18, 0.021013134656026722], [19, -0.039473628552681106], [20, -0.013309378331850752], [21, 0.013309378331854305], [22, 0.1632470787807101], [23, -0.1632470787807101], [24, 0.16324707878070654], [25, -0.16324707878070654], [26, 0.14284811114018225], [27, -0.14284811114018225], [28, 0.14284811114018225], [29, 0.14284811114018225], [30, -0.1632470787807101], [31, 0.1632470787807101], [32, -0.16324707878070654], [33, 0.16324707878070654], [34, -0.13510254019114853], [35, -0.13090485416156383], [36, -0.13090485416156383], [37, 0.13510254019114853], [38, 0.0001933690018951495], [39, 0.0001933690018951495], [40, -0.0001933690018951495], [41, -0.0001933690018951495], [42, 0.0001933690018951495], [43, 0.0001933690018951495], [44, -0.0001933690018951495], [45, -0.0001933690018951495], [46, 0.13510254019114853], [47, -0.13090485416156028], [48, 0.13090485416156028], [49, 0.13510254019114853], [50, 0.099842714199319], [51, -0.099842714199319], [52, -0.099842714199319], [53, 0.099842714199319], [54, -0.099842714199319], [55, 0.099842714199319], [56, 0.09984271419932256], [57, -0.09984271419932256], [58, 0.11307310976360796], [59, 0.11307310976360796], [60, 0.11307310976360796], [61, -0.11307310976360796], [62, -0.13510254011501388], [63, -0.13510254011501388], [64, -0.13090485409039587], [65, 0.13090485409039587], [66, 0.13090485409039587], [67, 0.13090485409039587], [68, -0.13510254011501388], [69, 0.13510254011501388], [70, 0.11307310976360796], [71, -0.11307310976360796], [72, 0.11307310976360796], [73, 0.11307310976360796], [74, 0.013190878315050725], [75, -0.01319087831504362], [76, -0.1301330511194294], [77, -0.1301330511194294], [78, 0.1301330511194294], [79, -0.1301330511194294], [80, 0.163247078671251], [81, 0.163247078671251], [82, -0.163247078671251], [83, -0.163247078671251], [84, 0.163247078671251], [85, 0.163247078671251], [86, 0.163247078671251], [87, 0.163247078671251], [88, -0.03947362851175029], [89, -0.02101313462532417], [90, -0.02101313462532417], [91, 0.03947362851175029], [92, 0.03947362851175029], [93, -0.02101313462532417], [94, -0.02101313462532417], [95, -0.03947362851175029]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.056419126762794, "x": [0.0744836598292207, -0.04921639966416584]}, "interim_results": {"energy": [[1, -19.052461909661886], [2, -19.053779634835863], [3, -19.05498977827054], [4, -19.055689913103368], [5, -19.056114337213685], [6, -19.056317497866225], [7, -19.056395166235724], [8, -19.05641751938242], [9, -19.056419801989914], [10, -19.056419210287796], [11, -19.056419126762794]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0]], "energy_raw": [[1, -19.052461909661886], [2, -19.053779634835863], [3, -19.05498977827054], [4, -19.055689913103368], [5, -19.056114337213685], [6, -19.056317497866225], [7, -19.056395166235724], [8, -19.05641751938242], [9, -19.056419801989914], [10, -19.056419210287796], [11, -19.056419126762794]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0]], "params": [[1, [0.06928733380422823, 0.0]], [2, [0.05928785092345534, -0.00999999938743165]], [3, [0.06935722216155585, -0.01938571942882327]], [4, [0.0756772262455585, -0.027856712815191885]], [5, [0.07475977983197273, -0.035076318012018125]], [6, [0.07240607716714671, -0.04074036095948998]], [7, [0.07297950903389476, -0.04474509681740801]], [8, [0.07476030192000152, -0.047264174266217214]], [9, [0.07501846358076875, -0.04862799138560895]], [10, [0.07443382169727446, -0.0491752243015021]], [11, [0.0744836598292207, -0.04921639966416584]]], "gradients": [[1, [0.0001933690018951495, 0.1632470787807101]], [2, [-0.0266076091940306, 0.1266812527619905]], [3, [-0.004776241994420616, 0.09750079759866992]], [4, [0.008260863603155144, 0.07039587849045148]], [5, [0.004116043895418642, 0.04560420382160757]], [6, [-0.003099130691516905, 0.025708324694953433]], [7, [-0.0027840677585686535, 0.012237435582715506]], [8, [0.0008535804852947138, 0.004145062973552882]], [9, [0.0011126836617556535, -0.00042546506102070225]], [10, [-0.0004506995548219095, -0.0024443215968581455]]], "count": 11}, "termination_value": 0.023667604554855615, "termination_status": false}, "3": {"gradients": [[0, 0.011466221119395215], [1, 0.014868336102722424], [2, -0.01486833609916971], [3, -0.03901675548667782], [4, -0.0065979700884817305], [5, 0.021166719911985155], [6, -0.024448005663170846], [7, -0.022334444497076333], [8, -0.022334444497069228], [9, 0.02233444449707278], [10, 0.022334444497076333], [11, 0.022334444497069228], [12, 0.02233444449707278], [13, -0.022334444497065675], [14, -0.022334444497069228], [15, -0.011466221141219535], [16, 0.024448005663170846], [17, 0.021166719911985155], [18, 0.0065979700884817305], [19, -0.03901675548667782], [20, -0.01279072860586794], [21, 0.012790728607285473], [22, -0.0025710131828091676], [23, 0.0012216204034061207], [24, -0.0012216204034061207], [25, 0.0025710131828091676], [26, 0.14632452736015722], [27, -0.14720375186136891], [28, 0.14945055883125136], [29, 0.1485713343300361], [30, 0.0012216204034061207], [31, -0.0025710131828091676], [32, 0.0025710131828091676], [33, -0.0012216204034061207], [34, -0.12076185838855125], [35, -0.11735800971470667], [36, -0.11844515469126549], [37, 0.12184900336511006], [38, -0.0012140199945918084], [39, -0.00034102791433454627], [40, 0.0003410279143452044], [41, 0.0012140199945775976], [42, -0.00034102791433454627], [43, -0.0012140199945918084], [44, 0.0012140199945775976], [45, 0.0003410279143452044], [46, 0.12184900336511006], [47, -0.11844515469127259], [48, 0.11735800971470667], [49, 0.12076185838855125], [50, 0.0996010649906367], [51, -0.0996010649906367], [52, -0.0996010649906367], [53, 0.0996010649906367], [54, -0.09960106499410415], [55, 0.09960106499410415], [56, 0.09960106499410415], [57, -0.09960106499410415], [58, 0.12672360286462947], [59, 0.1279307734022197], [60, 0.12672360286462947], [61, -0.1279307734022197], [62, -0.11852920347278229], [63, -0.11952136955481052], [64, -0.11604832083201089], [65, 0.1150561547499862], [66, 0.1150561547499862], [67, 0.11604832083201089], [68, -0.11952136955481052], [69, 0.11852920347277873], [70, 0.1279307734022197], [71, -0.12672360286463658], [72, 0.1279307734022197], [73, 0.12672360286463658], [74, 0.014657804259059048], [75, -0.01465780425796126], [76, -0.13568242145069576], [77, -0.1342521454686434], [78, 0.1333899370235514], [79, -0.13654462989578775], [80, 0.164510456447303], [81, 0.1654380032960887], [82, -0.1654380032960887], [83, -0.164510456447303], [84, 0.164510456447303], [85, 0.1654380032960887], [86, 0.1654380032960887], [87, 0.164510456447303], [88, -0.025375350455938417], [89, -0.007870775234867011], [90, -0.021166719882540264], [91, 0.03867129510361522], [92, 0.03867129510361522], [93, -0.021166719882540264], [94, -0.007870775234867011], [95, -0.025375350455938417]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.060492095109936, "x": [0.08023219010291287, -0.04916465247700948, -0.04916311587033318]}, "interim_results": {"energy": [[1, -19.05641912676277], [2, -19.05764056707524], [3, -19.05900110019671], [4, -19.05967215846267], [5, -19.060156963134546], [6, -19.060362334915578], [7, -19.060460885120797], [8, -19.060485650241425], [9, -19.060492067531992], [10, -19.06049122527173], [11, -19.060491185759478], [12, -19.06049153313378], [13, -19.060491849267535], [14, -19.060492046134367], [15, -19.06049209599768], [16, -19.060492095109936]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -19.05641912676277], [2, -19.05764056707524], [3, -19.05900110019671], [4, -19.05967215846267], [5, -19.060156963134546], [6, -19.060362334915578], [7, -19.060460885120797], [8, -19.060485650241425], [9, -19.060492067531992], [10, -19.06049122527173], [11, -19.060491185759478], [12, -19.06049153313378], [13, -19.060491849267535], [14, -19.060492046134367], [15, -19.06049209599768], [16, -19.060492095109936]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.0744836598292207, -0.04921639966416584, 0.0]], [2, [0.08448336660669091, -0.03921643855918657, -0.009999999395544]], [3, [0.07444309611499933, -0.048985372930500246, -0.01950015756107201]], [4, [0.07274018652125139, -0.052806791280684204, -0.027979180288094777]], [5, [0.07792847597423591, -0.049508614065004765, -0.035106654505041364]], [6, [0.08104375561577953, -0.04733823930651194, -0.04075522755911247]], [7, [0.07983836381166508, -0.04887459961845972, -0.04489589828251937]], [8, [0.07910775187665556, -0.049907789885982316, -0.04759429801584243]], [9, [0.08025357491669259, -0.04911258693426794, -0.04909404100350384]], [10, [0.08064556832141165, -0.04890758625756322, -0.049754838442008564]], [11, [0.08016086428563356, -0.04936877760783603, -0.049897783323399614]], [12, [0.08021836307465603, -0.04924897589364298, -0.049766978929845954]], [13, [0.0803615629525999, -0.049101027134736096, -0.04955092396444646]], [14, [0.08020298900803523, -0.049243262111340134, -0.049359361721444533]], [15, [0.08020427137406083, -0.04920050228189108, -0.049228887282050104]], [16, [0.08023219010291287, -0.04916465247700948, -0.04916311587033318]]], "gradients": [[1, [-0.0003410279143452044, -0.002571013182802062, 0.1654380032960887]], [2, [0.023875429987953112, 0.03431066430937335, 0.13409441210120931]], [3, [-0.005729280713797635, -0.0014600330478344858, 0.09930877105226799]], [4, [-0.013264309185927914, -0.01477616566394957, 0.07010423192803472]], [5, [-0.0017216031526103848, -0.0019925069582633625, 0.047260353765363305]], [6, [0.004887443406936143, 0.0063630741331195395, 0.028879839362542015]], [7, [0.0003764909894634627, 0.0008877684275354625, 0.014497519932188396]], [8, [-0.0024421914918484333, -0.0027745199309237023, 0.005139309477410592]], [9, [0.00014868504974785424, 0.00028019226963493793, 0.00034363480859056494]], [10, [0.0009750731018876024, 0.0011004302436070645, -0.0017979187291103926]], [11, [-0.00037313334157929035, -0.0006002454612534791, -0.0024099002591739804]], [12, [-0.00016317037171731386, -0.00017951947841154947, -0.0019515348346459405]], [13, [0.00028698838623242295, 0.0003591025259979119, -0.001179931896832187]], [14, [-8.504928844743631e-05, -0.00017279907148193274, -0.0005699582948430759]], [15, [-3.351731115586176e-05, -2.973738517653146e-05, -0.0001268381694252696]]], "count": 16}, "termination_value": 0.019594636207713734, "termination_status": false}, "4": {"gradients": [[0, 0.012960910298193795], [1, 0.014392330911370266], [2, -0.01439233090671621], [3, -0.025020102739624406], [4, -0.006978943987384412], [5, 0.00827016936784375], [6, -0.02372887735917928], [7, -0.021676954702982698], [8, -0.021676954702982698], [9, 0.021676954702979145], [10, 0.021676954702982698], [11, 0.021676954702982698], [12, 0.021676954702982698], [13, -0.02167695470298625], [14, -0.02167695470298625], [15, -0.01296091031395008], [16, 0.02372887735917928], [17, 0.00827016936784375], [18, 0.006978943987384412], [19, -0.02502010273962796], [20, -0.01439226096274382], [21, 0.014392260963564496], [22, 9.860600428623911e-05], [23, -0.0005558876358584541], [24, 0.0005558876358620068], [25, -9.860600428979183e-05], [26, 0.1526674900660545], [27, -0.15266751650041854], [28, 0.15266756449048557], [29, 0.1526675380561322], [30, -0.0005558876358584541], [31, 9.860600428623911e-05], [32, -9.860600428979183e-05], [33, 0.0005558876358620068], [34, -0.10539457274225938], [35, -0.1028216960605235], [36, -0.10292551676808515], [37, 0.10549839344981038], [38, -0.0002192407244265837], [39, -0.00021922209863944886], [40, 0.00021922209864300157], [41, 0.000219240724423031], [42, -0.00021922209863944886], [43, -0.0002192407244265837], [44, 0.000219240724423031], [45, 0.00021922209864300157], [46, 0.10549839344981393], [47, -0.10292551676808159], [48, 0.1028216960605235], [49, 0.10539457274225938], [50, 0.0993483791468961], [51, -0.09934837914689254], [52, -0.0993483791468961], [53, 0.09934837914688899], [54, -0.09934837915034578], [55, 0.09934837915034223], [56, 0.09934837915033867], [57, -0.09934837915034223], [58, 0.1398787808580053], [59, 0.1398788219036966], [60, 0.1398787808580053], [61, -0.13987882190369305], [62, -0.10549828594865218], [63, -0.10539453779115604], [64, -0.10282165878570737], [65, 0.10292540694317864], [66, 0.1029254069431822], [67, 0.10282165878571092], [68, -0.10539453779115604], [69, 0.10549828594864508], [70, 0.1398788219036966], [71, -0.13987878085800176], [72, 0.13987882190369305], [73, 0.13987878085800887], [74, 0.012961016583627583], [75, -0.01296101658303428], [76, -0.13951910254545297], [77, -0.13951907700986155], [78, 0.13951905171826695], [79, -0.13951912783704756], [80, 0.0005610604549382003], [81, 0.00010386234899684155], [82, -0.00010386234900039426], [83, -0.0005610604549346476], [84, 0.0005610604549346476], [85, 0.00010386234900039426], [86, 0.00010386234900039426], [87, 0.0005610604549346476], [88, -0.025019660214301354], [89, -0.008269738483186018], [90, -0.0069794154129709796], [91, 0.023729337144072105], [92, 0.023729337144072105], [93, -0.0069794154129709796], [94, -0.008269738483186018], [95, -0.025019660214301354]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.063198492167203, "x": [0.07577514818922577, -0.050314075508064306, -0.049930386396639485, -0.035435349486490075]}, "interim_results": {"energy": [[1, -19.060492095109915], [2, -19.061343910447754], [3, -19.062626912393842], [4, -19.06293091377559], [5, -19.06317362317124], [6, -19.063180666085483], [7, -19.063192608369164], [8, -19.06318925483498], [9, -19.063195868512423], [10, -19.06319737331537], [11, -19.063198440183722], [12, -19.063198368019464], [13, -19.063198374593945], [14, -19.063198473939167], [15, -19.063198492167203]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -19.060492095109915], [2, -19.061343910447754], [3, -19.062626912393842], [4, -19.06293091377559], [5, -19.06317362317124], [6, -19.063180666085483], [7, -19.063192608369164], [8, -19.06318925483498], [9, -19.063195868512423], [10, -19.06319737331537], [11, -19.063198440183722], [12, -19.063198368019464], [13, -19.063198374593945], [14, -19.063198473939167], [15, -19.063198492167203]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.08023219010291287, -0.04916465247700948, -0.04916311587033318, 0.0]], [2, [0.07023378203509473, -0.05916363844281976, -0.059162153150216015, -0.009999999344982061]], [3, [0.080323285027467, -0.04907602349030313, -0.04907503347487606, -0.01930081415551317]], [4, [0.08204716913353631, -0.04569293626264468, -0.0454119638540955, -0.026902646456682527]], [5, [0.07679925537526663, -0.049517090527376406, -0.049017060792336344, -0.03226368450436297]], [6, [0.07362840149870652, -0.05212179291523942, -0.05167878113511216, -0.0354955661882761]], [7, [0.0750944575601035, -0.05075606037817958, -0.05045354664156532, -0.036974039889518494]], [8, [0.07637793853582267, -0.049617193340881216, -0.04925993298278655, -0.03712622119138315]], [9, [0.07558997099022403, -0.05037363538668544, -0.04991919706023624, -0.03655818858117561]], [10, [0.07524969642706072, -0.05070073379640875, -0.050303807432660524, -0.03590179333961047]], [11, [0.07583933428058627, -0.05022079038860027, -0.049875971897902695, -0.03546925376415598]], [12, [0.0758968180180328, -0.05024625183550554, -0.049855623511040066, -0.03527560407223978]], [13, [0.0756751818028089, -0.05044213426226926, -0.0500462749904504, -0.03526525618313751]], [14, [0.07576691567285022, -0.05031681830178145, -0.04994911635755865, -0.03535229321620933]], [15, [0.07577514818922577, -0.050314075508064306, -0.049930386396639485, -0.035435349486490075]]], "gradients": [[1, [6.280674630332328e-05, 9.860600428623911e-05, 0.00010386234900039426, 0.15266756449048557]], [2, [-0.026808977785972132, -0.03512283615255285, -0.0354575123820986, 0.11478652702144743]], [3, [0.006432779691387225, 0.003284527565369899, 0.002440473420275424, 0.06857692686695316]], [4, [0.015109379123270372, 0.016375407304096257, 0.01611296847664434, 0.033966520149135704]], [5, [0.002008586257858269, 0.0026579770192007857, 0.003115587843119272, 0.013314922018114572]], [6, [-0.006133994684521582, -0.006653282574522024, -0.0063650513860338265, 0.0009874205071298547]], [7, [-0.0013162612747166236, -0.0013688293861555678, -0.0016611409074194228, -0.0062834489204810495]], [8, [0.002530156909354986, 0.002898388370962124, 0.0027342446921636565, -0.007684251103757589]], [9, [1.07537759816978e-05, 1.3674416958764368e-05, 0.0002316595167961566, -0.004757280281243226]], [10, [-0.0012438528151754724, -0.0012905012068316069, -0.0012358137140680014, -0.0016917968240299786]], [11, [0.0003072305775511097, 0.0004517194330517782, 0.00031785921629889913, -0.00012585405589504717]], [12, [0.00038041976781144626, 0.00035312488482119875, 0.0003807153652637396, 0.0006994598952907438]], [13, [-0.0002737463299773424, -0.00037883339001609784, -0.00032419517399873143, 0.0008696137825374706]], [14, [4.2785050300864214e-05, 8.694974684075873e-05, 3.8230056464527706e-05, 0.00043030916204500613]]], "count": 15}, "termination_value": 0.016888239150446793, "termination_status": false}, "5": {"gradients": [[0, 0.011748004007319679], [1, 0.013399501255445756], [2, -0.013399501251846857], [3, -0.006187500604553975], [4, -0.002970487752396167], [5, -0.010678796912774402], [6, -0.020172513987471774], [7, -0.02094607751721611], [8, -0.020978593093275322], [9, 0.020946077517223216], [10, 0.020978593093268216], [11, 0.02094607751721611], [12, 0.02097859309327177], [13, -0.020946077517223216], [14, -0.02097859309327177], [15, -0.011748004026202352], [16, 0.020172513987475327], [17, -0.010678796912777955], [18, 0.0029704877523926143], [19, -0.00618750060456108], [20, -0.01334104896594468], [21, 0.013341048967077995], [22, -0.00032992019062660916], [23, -0.0007455990526601397], [24, -4.598080953854833e-05], [25, -0.0001102779406281229], [26, 0.0011345588296336473], [27, -0.005481295925161334], [28, 6.320950292604266e-05], [29, 0.004397239349504645], [30, -0.0007455990526601397], [31, -0.00032992019062660916], [32, -0.0001102779406281229], [33, -4.598080953854833e-05], [34, -0.11416822788944714], [35, -0.11104152538203849], [36, -0.1135311530150247], [37, 0.11090816877475618], [38, 0.00019960484464576211], [39, -0.0018367980684850238], [40, 0.000594721528660358], [41, 0.002639813325714613], [42, -0.0005947215286745688], [43, -0.0026398133256968492], [44, -0.00019960484463155126], [45, 0.0018367980684743657], [46, 0.11090816877474907], [47, -0.11353115301502825], [48, 0.11104152538204204], [49, 0.11416822788945424], [50, 0.09932970913049743], [51, -0.09932967795128178], [52, -0.09932970913049743], [53, 0.09932967795128178], [54, -0.09932967795489489], [55, 0.09932970913411054], [56, 0.09932967795489489], [57, -0.09932970913411054], [58, 0.12912716384386513], [59, 0.1283275802006294], [60, 0.12907932501156338], [61, -0.1298990009170673], [62, -0.11289293464701089], [63, -0.11615169816652937], [64, -0.1104719073470406], [65, 0.11293318343336622], [66, 0.11293318343335912], [67, 0.1104719073470335], [68, -0.11615169816653292], [69, 0.112892934647018], [70, 0.1298990009170673], [71, -0.12907932501156338], [72, 0.12832758020062585], [73, 0.1291271638438687], [74, 0.011710470323528455], [75, -0.011710470322441324], [76, -0.1423858915545253], [77, -0.14129942022296405], [78, 0.14200141905584118], [79, -0.14310159404560707], [80, 0.002174028649136517], [81, 0.002337124844402183], [82, -0.00011352774473394334], [83, -0.0011589273298042713], [84, 0.0011589273298042713], [85, 0.00011352774473039062], [86, 0.002337124844402183], [87, 0.002174028649136517], [88, -0.017054558627428662], [89, -1.1145140486945593e-05], [90, -0.013866363248567382], [91, 0.031242949491602445], [92, 0.031242949491616656], [93, -0.013866363248567382], [94, -1.1145140490498306e-05], [95, -0.017054558627421557]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.067254494590557, "x": [0.06760599812837674, -0.052036316054236, -0.051533929301250836, -0.03679803298924532, 0.05692254602469753]}, "interim_results": {"energy": [[1, -19.063198492167174], [2, -19.063895807649693], [3, -19.065512552289622], [4, -19.066097048750812], [5, -19.0666997087357], [6, -19.066967322932395], [7, -19.067141435136577], [8, -19.067210649554728], [9, -19.067243503915446], [10, -19.067251743792283], [11, -19.06725442921513], [12, -19.067254436540104], [13, -19.067254367678196], [14, -19.067254439913047], [15, -19.067254494590557]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -19.063198492167174], [2, -19.063895807649693], [3, -19.065512552289622], [4, -19.066097048750812], [5, -19.0666997087357], [6, -19.066967322932395], [7, -19.067141435136577], [8, -19.067210649554728], [9, -19.067243503915446], [10, -19.067251743792283], [11, -19.06725442921513], [12, -19.067254436540104], [13, -19.067254367678196], [14, -19.067254439913047], [15, -19.067254494590557]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.07577514818922577, -0.050314075508064306, -0.049930386396639485, -0.035435349486490075, 0.0]], [2, [0.06577617944300887, -0.06031316879061698, -0.05992950563227138, -0.04543376769613479, 0.009999999301195814]], [3, [0.07585823999425462, -0.050227312792471564, -0.04984411631750736, -0.03534170914296843, 0.019669179126878666]], [4, [0.07682421058496908, -0.04690299876659511, -0.04636185660381602, -0.0313309252090569, 0.028354024873803205]], [5, [0.071311871702193, -0.0506942494881417, -0.050058173988780846, -0.03514666799037205, 0.03581843628326065]], [6, [0.06811349907501058, -0.053328260122617654, -0.05276479809697712, -0.03834762801317677, 0.04212740768927736]], [7, [0.06906348820550795, -0.052156021293092186, -0.05170906652843488, -0.03721388424791989, 0.04726454882671419]], [8, [0.06942300949923758, -0.05118662997895478, -0.050683551344668704, -0.035756052273678465, 0.051106758135025056]], [9, [0.06806382852593898, -0.05194090945197948, -0.05136492851821204, -0.03657199583992758, 0.05373082787406308]], [10, [0.06748618964111211, -0.052305627721655326, -0.05180816680400549, -0.03725936125099614, 0.05541839959640176]], [11, [0.0677761631757106, -0.05195845192821528, -0.05150109540715792, -0.03674017382262143, 0.05640841376851007]], [12, [0.06767227041950223, -0.05198387881467182, -0.05146660374427117, -0.036673436252407855, 0.05687679949288795]], [13, [0.06746619418804287, -0.052136513203417785, -0.05162979875475586, -0.03697381277049304, 0.057022307110133376]], [14, [0.06755430377175471, -0.05205086813463663, -0.051575422227896, -0.03683234790646865, 0.05700818732086395]], [15, [0.06760599812837674, -0.052036316054236, -0.051533929301250836, -0.03679803298924532, 0.05692254602469753]]], "gradients": [[1, [9.695934124209771e-05, 0.00011027794063167562, 0.00011352774473749605, 6.320950292959537e-05, -0.14310159404560707]], [2, [-0.023251142058949625, -0.034040601878775334, -0.03384664780621449, -0.03688555341617672, -0.1240009803818154]], [3, [0.0071679975600105195, 0.0033569603426286676, 0.0028668734554884168, 0.001409886787570258, -0.09223157290688277]], [4, [0.013247140334112117, 0.015679708879623888, 0.015462393864446256, 0.01806625972527698, -0.0682694255154388]], [5, [0.0015857422322582693, 0.0026950414002477885, 0.0029933684450895726, 0.00467126905114057, -0.05215885640406981]], [6, [-0.0044264505792526165, -0.005963568328876789, -0.005697450113760993, -0.007128588195431718, -0.03789372521201173]], [7, [8.832000281699948e-05, -0.0011147782666043327, -0.001359116458491627, -0.002563289443646255, -0.02388327421578751]], [8, [0.0025099100531562613, 0.002630538509936997, 0.0024992680357414088, 0.003566679471560974, -0.01345579493218807]], [9, [1.6741328998648441e-06, 9.507647873618907e-05, 0.0003248859531836956, 0.0007991324382494724, -0.007410175784961837]], [10, [-0.0007922940784581556, -0.0010098666524065436, -0.00098742867565349, -0.0017979675111732263, -0.003404739852619798]], [11, [0.00031937373615420483, 0.0003288374355214785, 0.0001798241098640574, 0.0003202438171605593, -0.0006174210264546787]], [12, [0.0002204700356678302, 0.00026125999620063567, 0.0003240188190574145, 0.0006660002513427798, 0.0005602806766589197]], [13, [-0.00022643781587206036, -0.00026367339769350906, -0.00021437848588234942, -0.0005194791480533922, 0.000800638490481731]], [14, [-1.8953366286211804e-05, 3.5765536694043476e-05, -3.193393328615457e-05, 4.585389043398891e-05, 0.0008236204422829019]]], "count": 15}, "termination_value": 0.01283223672709255, "termination_status": false}, "6": {"gradients": [[0, 0.009444290339750694], [1, 0.011235128741553524], [2, -0.011235128731733823], [3, -0.012146149406195406], [4, 0.005135567503590011], [5, -0.0050279676023663455], [6, -0.012032109438106176], [7, -0.022507889862545483], [8, -0.02182089991818259], [9, 0.022507889862552588], [10, 0.021820899918179038], [11, 0.02250788986254193], [12, 0.02182089991818259], [13, -0.022507889862552588], [14, -0.021820899918179038], [15, -0.009444290356373841], [16, 0.012032109438106176], [17, -0.005027967602362793], [18, -0.005135567503582905], [19, -0.0121461494061883], [20, -0.01124819716910963], [21, 0.011248197169024365], [22, -0.0008119180808492388], [23, 0.0007618432397258346], [24, 0.0001773798539019822], [25, 0.0005799494031428765], [26, -0.0005029635355882078], [27, -0.002191426182303502], [28, 0.0001657316706236145], [29, 0.002842282517807604], [30, 0.0007618432397258346], [31, -0.0008119180808492388], [32, 0.0005799494031428765], [33, 0.0001773798539019822], [34, -0.1270085741469842], [35, -0.12668839133597842], [36, -0.12594453327372435], [37, 0.12706363449243696], [38, -0.0034619311114560958], [39, -0.0019318235054370803], [40, 0.002925047367874356], [41, 0.0014059910166110967], [42, -0.0029250473678814615], [43, -0.001405991016607544], [44, 0.0034619311114560958], [45, 0.0019318235054335275], [46, 0.12706363449243696], [47, -0.12594453327371724], [48, 0.12668839133598198], [49, 0.1270085741469842], [50, 0.09341872985680055], [51, -0.09326019536066354], [52, -0.09341872985680055], [53, 0.09326019536066354], [54, -0.093260195364536], [55, 0.0934187298606659], [56, 0.0932601953645289], [57, -0.09341872986066235], [58, 0.11218122814229758], [59, 0.11272462392414084], [60, 0.1134804151497768], [61, -0.11296067362106044], [62, -0.12601198184069773], [63, -0.12593715548618079], [64, -0.1269985793634092], [65, 0.12620342759113612], [66, 0.12620342759113612], [67, 0.12699857936340564], [68, -0.12593715548617368], [69, 0.12601198184069418], [70, 0.11296067362106399], [71, -0.11348041514978036], [72, 0.1127246239241444], [73, 0.11218122814230114], [74, 0.009521435701426384], [75, -0.009521435700893477], [76, -0.002908546086548114], [77, -0.0035759282919229918], [78, 1.965326383057686e-05], [79, 0.0006309618099926695], [80, 0.00125786503575398], [81, 0.0005308747975583117], [82, -0.0014838053608023927], [83, -0.0015257846412808362], [84, 0.0015257846412808362], [85, 0.0014838053608059454], [86, 0.0005308747975618644], [87, 0.0012578650357575327], [88, -0.005551628285356713], [89, 0.011540163822719052], [90, 0.011328347630858104], [91, 0.005751424562763674], [92, 0.005751424562763674], [93, 0.011328347630858104], [94, 0.011540163822719052], [95, -0.005551628285356713]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.06970632389262, "x": [0.06855482772179904, -0.04876804382517111, -0.04802248051608641, -0.038337291737845176, 0.060709268149214166, -0.03848446808455283]}, "interim_results": {"energy": [[1, -19.06725449459053], [2, -19.06739722832026], [3, -19.069053508246903], [4, -19.069338694388886], [5, -19.069638928098303], [6, -19.06968658025367], [7, -19.06969758326944], [8, -19.069699498626722], [9, -19.069702288815396], [10, -19.069704676376652], [11, -19.069706210454193], [12, -19.069706180231986], [13, -19.06970632761382], [14, -19.06970632389262]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -19.06725449459053], [2, -19.06739722832026], [3, -19.069053508246903], [4, -19.069338694388886], [5, -19.069638928098303], [6, -19.06968658025367], [7, -19.06969758326944], [8, -19.069699498626722], [9, -19.069702288815396], [10, -19.069704676376652], [11, -19.069706210454193], [12, -19.069706180231986], [13, -19.06970632761382], [14, -19.06970632389262]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.06760599812837674, -0.052036316054236, -0.051533929301250836, -0.03679803298924532, 0.05692254602469753, 0.0]], [2, [0.05760724111468143, -0.06203513971934289, -0.061532974660310706, -0.046797429640675056, 0.04692270451038329, -0.009999999212992824]], [3, [0.06769612131429562, -0.05194464524626127, -0.051444701246368435, -0.03671728005452765, 0.056947974816671854, -0.018932524407878466]], [4, [0.07305712360492754, -0.046024346452478264, -0.0453945132989725, -0.03357109496666566, 0.06290182445171834, -0.026805049630724914]], [5, [0.07045821940311656, -0.047583685788173395, -0.04680035074683166, -0.0373380336148566, 0.06155097720280599, -0.033257902290534457]], [6, [0.06701418631343095, -0.05018357634550543, -0.049393530012849525, -0.03975265013590859, 0.059277784530774494, -0.03761485387330554]], [7, [0.06741218658319238, -0.0495354128864233, -0.04881344984183348, -0.03869463041722459, 0.06011355310194969, -0.039681211607574894]], [8, [0.06921057512356382, -0.047948213367942416, -0.04722360599701561, -0.03787094968412718, 0.061634080091364674, -0.0401516098035609]], [9, [0.06912887267973905, -0.04816366922345777, -0.04739904415227237, -0.03827749179156716, 0.061313541496600225, -0.03991600305253064]], [10, [0.06831446024995658, -0.04892064364700278, -0.048159397046847394, -0.038462971759992415, 0.06055772037411119, -0.0394196740138023]], [11, [0.06849094354226452, -0.04875555126240651, -0.04801515509426452, -0.03833756311630346, 0.06074751565532311, -0.03888379697973694]], [12, [0.06875826933088677, -0.04854538256448375, -0.0478053126575988, -0.03824505272373332, 0.0609576766501018, -0.038547992017751866]], [13, [0.06856638563408038, -0.048750038484363926, -0.04800316555129084, -0.03826806919385189, 0.06073951730506393, -0.0384592825898263]], [14, [0.06855482772179904, -0.04876804382517111, -0.04802248051608641, -0.038337291737845176, 0.060709268149214166, -0.03848446808455283]]], "gradients": [[1, [8.044140933805011e-05, 8.499980510379146e-05, 0.00010474142621319515, 0.00016573167061650906, 0.0006309618099962222, 0.12706363449243696]], [2, [-0.032225315947954414, -0.04049335804670662, -0.0395897105869949, -0.03572928581571233, -0.035337132338586486, 0.08371419073385766]], [3, [-0.002738863963603677, -0.005615039896404994, -0.006000847549575639, 0.004074910639214835, -0.0051161631268357155, 0.06290457852952969]], [4, [0.013654146449241011, 0.014198358894514485, 0.013553020094541068, 0.016130778847578853, 0.01178431397841706, 0.04235832446695298]], [5, [0.00608669766587866, 0.006190367123569018, 0.006241880858397053, 0.0022076547065310592, 0.0047034179214726635, 0.01934554310499692]], [6, [-0.004588247820560554, -0.005285725286601206, -0.004958737977300842, -0.005669458497010282, -0.0047027599384641405, 0.0019540540574425336]], [7, [-0.0036940677138730393, -0.0036337770666783342, -0.0036371162199451135, -0.0009217446929454809, -0.0027940199314713254, -0.004517412182146074]], [8, [0.0018063527911671429, 0.002323564095583208, 0.0021713455986578367, 0.0017808773702761016, 0.0021866141435396003, -0.004395899679160209]], [9, [0.0015655435365111714, 0.001634771382569511, 0.0016459926780960643, 2.8846287985828667e-05, 0.0013196027035995428, -0.003764909818769979]], [10, [-0.0009902548907732012, -0.0011283733438816057, -0.001058183236899879, -0.00042784125924555383, -0.0010269230640815863, -0.002943048916169033]], [11, [-0.000351039294841371, -0.00031302300075708445, -0.0003240982557493055, -7.989928687024417e-05, -0.0002513399877770439, -0.0009530735252880618]], [12, [0.0005278457559185767, 0.0006220277991211276, 0.0005932876823955269, 0.00011825200835957617, 0.0005640367196804164, 0.0004244085290103783]], [13, [-0.00011415014176563432, -0.00013732146024025838, -0.00012589166424703535, 0.00010983472235537306, -0.00010730245052315013, 0.0004906722722708423]]], "count": 14}, "termination_value": 0.010380407425028437, "termination_status": false}, "7": {"gradients": [[0, 0.0026076938168309027], [1, 0.00423381405833112], [2, -0.004233814063827168], [3, -0.0023225163834368345], [4, -0.0021299620871886304], [5, 0.0022943551600640433], [6, -0.0021523249798356403], [7, -0.02220856244733227], [8, -0.021832923226348555], [9, 0.02220856244469971], [10, 0.021832923228952694], [11, 0.022208562447328717], [12, 0.021832923226348555], [13, -0.02220856244470326], [14, -0.021832923228952694], [15, -0.0026076938319121723], [16, 0.002152324979839193], [17, 0.0022943551600604906], [18, 0.002129962087181525], [19, -0.0023225163834368345], [20, -0.015991940799587212], [21, 0.015991940799132465], [22, -0.00038743717616540607], [23, -0.0020359120958488575], [24, -0.0010859294345841874], [25, -0.0026567828163699403], [26, 0.0008787847827740336], [27, -0.005794575212490827], [28, -0.00017893686280601173], [29, 0.006961403681088996], [30, -0.0020359120958488575], [31, -0.00038743717616540607], [32, -0.0026567828163699403], [33, -0.0010859294345841874], [34, -0.00461328593220145], [35, -0.0011681256951590058], [36, -0.002741730582215496], [37, 0.0003944968498181822], [38, -0.0017179865028289498], [39, -0.004077281513492181], [40, 0.0021514927216124136], [41, 0.0027367965758671176], [42, -0.0021514927215982027], [43, -0.002736796575874223], [44, 0.001717986502814739], [45, 0.0040772815135028395], [46, 0.00039449684980397137], [47, -0.0027417305822226012], [48, 0.001168125695155453], [49, 0.004613285932208555], [50, 0.09290693527133698], [51, -0.09282418193912179], [52, -0.09290693527134408], [53, 0.09282418193911823], [54, -0.09282418194457165], [55, 0.09290693527679039], [56, 0.0928241819445681], [57, -0.09290693527679394], [58, 0.1144294128815666], [59, 0.11298085598099661], [60, 0.11825984142753398], [61, -0.1178937736580501], [62, -0.13090916996196], [63, -0.1332116326613395], [64, -0.12979364350146128], [65, 0.1331518221606629], [66, 0.1331518221606558], [67, 0.12979364350146483], [68, -0.1332116326613466], [69, 0.1309091699619529], [70, 0.1178937736580501], [71, -0.11825984142753398], [72, 0.11298085598099306], [73, 0.11442941288156305], [74, 0.013080671943512812], [75, -0.013080671943349387], [76, -0.0022481744993712027], [77, -0.0016969414726837329], [78, 0.0008612218477423994], [79, -0.0002066821367634475], [80, 0.0014476839069672565], [81, -0.0002908767853782024], [82, -8.836885626095636e-05], [83, -0.0013562226916938869], [84, 0.0013562226916903342], [85, 8.836885626450908e-05], [86, -0.00029087678537464967], [87, 0.001447683906960151], [88, -0.01503568002415534], [89, 0.011478589152460472], [90, 0.01203986083064379], [91, 0.015205626770505631], [92, 0.015205626770505631], [93, 0.012039860830636684], [94, 0.011478589152464025], [95, -0.01503568002415534]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.07240799107844, "x": [0.07000648025398745, -0.04480727666755784, -0.0447986966785319, -0.0411573207192092, 0.06378476048565808, -0.04079953886889504, 0.040534979764650696]}, "interim_results": {"energy": [[1, -19.0697063238926], [2, -19.070004768309055], [3, -19.071656589255774], [4, -19.071934053316568], [5, -19.07231579018212], [6, -19.07236698747102], [7, -19.07240480355508], [8, -19.07240090432641], [9, -19.07240494065469], [10, -19.07240562589682], [11, -19.072407449604874], [12, -19.07240782171303], [13, -19.072407950338942], [14, -19.07240795719747], [15, -19.072407968510316], [16, -19.072407990341667], [17, -19.07240799107844]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "energy_raw": [[1, -19.0697063238926], [2, -19.070004768309055], [3, -19.071656589255774], [4, -19.071934053316568], [5, -19.07231579018212], [6, -19.07236698747102], [7, -19.07240480355508], [8, -19.07240090432641], [9, -19.07240494065469], [10, -19.07240562589682], [11, -19.072407449604874], [12, -19.07240782171303], [13, -19.072407950338942], [14, -19.07240795719747], [15, -19.072407968510316], [16, -19.072407990341667], [17, -19.07240799107844]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "params": [[1, [0.06855482772179904, -0.04876804382517111, -0.04802248051608641, -0.038337291737845176, 0.060709268149214166, -0.03848446808455283, 0.0]], [2, [0.07855413170997184, -0.03876852467787366, -0.03802298526568286, -0.028337850562953515, 0.07070878433787248, -0.04848421460352951, 0.009999999249314866]], [3, [0.06847695904273797, -0.04883995230453493, -0.048095326539188174, -0.038419959075812, 0.06064002210303378, -0.03845619294837713, 0.019469824610491206]], [4, [0.06560130768571884, -0.05069234190007615, -0.05040282509459665, -0.044330351540654823, 0.05802429762138201, -0.03512745182435716, 0.027410663185207514]], [5, [0.0693271491455658, -0.046008599285416604, -0.045995376690724184, -0.04244195517307615, 0.06240822962246222, -0.03978923950609406, 0.03344998567049459]], [6, [0.0713856403037196, -0.04336120503250059, -0.043348214301403676, -0.03943259525737756, 0.06535184218217818, -0.04286167727827193, 0.03775634331441551]], [7, [0.07010444421886344, -0.04458983441399225, -0.044516355984289165, -0.040067367486525014, 0.06425375297961966, -0.04105000262843802, 0.04045331228392849]], [8, [0.0694459279419738, -0.045429424725999284, -0.04542131994397676, -0.04190930652731447, 0.06309579140888597, -0.03994795133534974, 0.0416369926286935]], [9, [0.0701597889294272, -0.04466155060509877, -0.04473172495099008, -0.041724839235740406, 0.06373072367973769, -0.04113307050835252, 0.041768077737707354]], [10, [0.07025182475193183, -0.04439508560639755, -0.04442408977053615, -0.04086692370709177, 0.06421313809439409, -0.041222248959564764, 0.04145758588008297]], [11, [0.06986094107823565, -0.044864816897607324, -0.044849486389777, -0.0410978509938153, 0.0637840623887164, -0.04071381352707995, 0.04104911449460073]], [12, [0.06999865164475158, -0.044864187122392804, -0.044873285218550225, -0.04140015871433828, 0.06366213231782694, -0.04084736899484412, 0.04068863601430135]], [13, [0.07007288452804587, -0.04474252325629681, -0.04475383492836749, -0.041106864251371174, 0.06383009420854888, -0.04092813550974809, 0.040486265608777945]], [14, [0.06994817407096719, -0.04485057136942923, -0.04483680809778487, -0.04108034832365283, 0.06376958384879401, -0.040820696735338564, 0.04043087333595696]], [15, [0.07000756357540332, -0.04483071307798864, -0.04482972500569518, -0.04123575776864789, 0.06374020633597925, -0.04083894297503273, 0.04044652288740759]], [16, [0.07000025194620964, -0.04481318742262062, -0.04481908216929879, -0.041134618252802964, 0.06377078110041999, -0.040895771092743616, 0.04049463491391507]], [17, [0.07000648025398745, -0.04480727666755784, -0.0447986966785319, -0.0411573207192092, 0.06378476048565808, -0.04079953886889504, 0.040534979764650696]]], "gradients": [[1, [-0.0001436657194240354, -0.00020795389303884804, -0.00019810803853559378, -0.00017893686281666987, -0.00020668213675634206, 0.0003944968498146295, -0.1332116326613466]], [2, [0.026772931405492528, 0.03072931536805612, 0.030269652870160257, 0.04302371371859337, 0.027871460847656238, -0.02293300154263278, -0.10672222446890345]], [3, [-0.003686398836148186, -0.007000037264113246, -0.005675398409518806, 0.005939559630057545, -0.004465292026569756, 0.0022019050341484103, -0.06715896730496596]], [4, [-0.011710069934977696, -0.01545271690580563, -0.014786258609614578, -0.016364146572275473, -0.013852711425467845, 0.012727492450455458, -0.03951361890516836]], [5, [-0.0009094263206819164, -0.001520236589783508, -0.0017884555784348777, -0.007591012926216223, -0.0023685179463903694, 0.0019963813969887667, -0.023236404809740208]], [6, [0.004374341004218962, 0.005705998515399102, 0.005411785200855945, 0.006214336582793578, 0.005114040631639227, -0.005707112632798328, -0.010565800958612925]], [7, [0.00019884359944555285, 0.0006936649482831569, 0.000874294609722881, 0.004702170749876444, 0.0013764893782948207, -0.0005453498902419085, -0.00025022952707232093]], [8, [-0.0017463253349063734, -0.002363179386058789, -0.0021965209407461828, -0.0027253173467727265, -0.0021276938342680296, 0.0026409785501968486, 0.004172300782549598]], [9, [0.00034891610971499176, 0.00011730806749810085, -2.9092228526650388e-05, -0.002067183206790446, -0.00037882660625854214, -0.000622699340709687, 0.003845809150870849]], [10, [0.0006749352514177076, 0.0010933174024714276, 0.0010144170436241495, 0.0014908081640712112, 0.0010670288443606069, -0.0007804772619870448, 0.0027662100504777243]], [11, [-0.00045182691052403356, -0.0003540693291448349, -0.00026951342394809785, 0.0004927223751991505, -9.346988854730398e-05, 0.00047271077038502085, 0.0017965649462396982]], [12, [-2.3919671960470623e-05, -0.00020810068396670545, -0.00021579616167599625, -0.0009636044585370485, -0.0003370690216328853, 3.25555919360454e-05, 0.000470497420582916]], [13, [0.00021428560864222845, 0.00026132882694795967, 0.00021260301022607564, 0.00021092883374151938, 0.00019294371016798095, -0.00017677032552754213, -0.00025229901679324485]], [14, [-0.00014747189659658488, -0.00010266413233139815, -6.409879496160897e-05, 0.0003536710506750751, 6.060650459716044e-06, 7.587695320410148e-05, -0.00032525990036802455]], [15, [4.088151269243667e-05, -1.4250952204974965e-05, -1.1491640361072086e-05, -0.00033971575138735943, -5.882089188347095e-05, 5.744851851829935e-05, -0.00033839544020963785]], [16, [-1.1471970843501822e-05, 1.9743273611538825e-06, -2.306861167866714e-05, 0.000128152147006233, -1.7920884509692314e-06, -0.00013511749518002603, -0.0001610182172662178]]], "count": 17}, "termination_value": 0.0076787402392106685, "termination_status": false}, "8": {"gradients": [[0, 0.005984242517833138], [1, 0.00878504194425389], [2, -0.008785041947675154], [3, -0.011576416292179204], [4, -0.0025788971264333327], [5, 0.001850819105683854], [6, -0.011488179762771722], [7, -0.022181151560861423], [8, -0.021397336150638324], [9, 0.022181151555709988], [10, 0.021397336155761337], [11, 0.02218115156086853], [12, 0.02139733615064543], [13, -0.022181151555717094], [14, -0.021397336155768443], [15, -0.0059842425208316286], [16, 0.011488179762771722], [17, 0.0018508191056803014], [18, 0.0025788971264333327], [19, -0.011576416292179204], [20, -0.008921026896747009], [21, 0.008921026894547879], [22, 0.002343349445222742], [23, 0.00018043360346453596], [24, 0.0006716765353296239], [25, -0.0024678561027862145], [26, 0.001183308228192459], [27, -0.00267894870242813], [28, 1.7165837522981064e-05], [29, 0.004921382520244322], [30, 0.00018043360346453596], [31, 0.002343349445222742], [32, -0.0024678561027862145], [33, 0.0006716765353296239], [34, -0.0023747357214816134], [35, -0.000947413436204414], [36, 0.0020772134986586366], [37, 0.0002130824923725072], [38, -0.0026687266187117586], [39, -0.002572707877590119], [40, 0.004047458557085548], [41, 0.00018631349004039066], [42, -0.004047458557085548], [43, -0.00018631349003683795], [44, 0.0026687266187153114], [45, 0.0025727078775865664], [46, 0.0002130824923725072], [47, 0.002077213498655084], [48, 0.000947413436204414], [49, 0.0023747357214780607], [50, 0.09249041720234885], [51, -0.09231212462380967], [52, -0.0924904172023453], [53, 0.09231212462380256], [54, -0.09231212462894689], [55, 0.09249041720749673], [56, 0.09231212462895044], [57, -0.09249041720749318], [58, 0.11898104713229074], [59, 0.11758714932400949], [60, 0.1204929072746097], [61, -0.11810743547777491], [62, -0.002290991493993033], [63, -3.564324454785606e-05], [64, 8.05599867987894e-05], [65, 0.001406962519912014], [66, 0.0014069625199013558], [67, -8.05599867987894e-05], [68, -3.564324456206691e-05], [69, 0.002290991493993033], [70, 0.11810743547777847], [71, -0.12049290727460615], [72, 0.11758714932401304], [73, 0.11898104713229785], [74, 0.006058053911807804], [75, -0.006058053912873618], [76, -0.0058611958370420325], [77, -0.004729855184365306], [78, 0.0022101477855578366], [79, 6.098397495790664e-05], [80, 0.0005070988821280764], [81, -0.0027328058413331746], [82, 0.0015423423562168637], [83, -0.0009536899911246621], [84, 0.0009536899911353203], [85, -0.0015423423562168637], [86, -0.00273280584134028], [87, 0.0005070988821280764], [88, -0.00522965054848612], [89, 0.0037947959020385724], [90, 0.004301160255351988], [91, 0.005522781122095921], [92, 0.005522781122095921], [93, 0.004301160255351988], [94, 0.0037947959020385724], [95, -0.00522965054848612]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.07407315724068, "x": [0.07137411028173181, -0.04659658425063544, -0.046653081869204624, -0.0390911611497876, 0.060822970403660304, -0.041572773340391576, 0.04099413455704269, -0.027685456553889584]}, "interim_results": {"energy": [[1, -19.072407991078393], [2, -19.072104640845343], [3, -19.073894017318448], [4, -19.073790390338015], [5, -19.074055684315574], [6, -19.074019120267966], [7, -19.074060448279088], [8, -19.074063986214796], [9, -19.07407264448536], [10, -19.074071156155373], [11, -19.07407294738712], [12, -19.07407290274654], [13, -19.074073089900164], [14, -19.074073165827407], [15, -19.07407315724068]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -19.072407991078393], [2, -19.072104640845343], [3, -19.073894017318448], [4, -19.073790390338015], [5, -19.074055684315574], [6, -19.074019120267966], [7, -19.074060448279088], [8, -19.074063986214796], [9, -19.07407264448536], [10, -19.074071156155373], [11, -19.07407294738712], [12, -19.07407290274654], [13, -19.074073089900164], [14, -19.074073165827407], [15, -19.07407315724068]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.07000648025398745, -0.04480727666755784, -0.0447986966785319, -0.0411573207192092, 0.06378476048565808, -0.04079953886889504, 0.040534979764650696, 0.0]], [2, [0.06000929056892758, -0.05480495079302671, -0.05479732308576729, -0.051151498586817334, 0.05378639999185634, -0.05079906958910539, 0.050532174970829874, -0.0099999991700757]], [3, [0.07010410343040274, -0.04471019142363358, -0.04470577237090487, -0.04105445612331911, 0.06387842821785242, -0.04072158404758791, 0.0404368867086201, -0.019074789572657826]], [4, [0.07447106701355309, -0.041718380422779866, -0.04180932346848892, -0.03484761609134093, 0.06643209860359167, -0.037369897162703114, 0.036880040693934954, -0.025559923050389677]], [5, [0.07200560595452164, -0.04595030171137115, -0.04604292283277333, -0.037020211923616, 0.06165491941959248, -0.04105472037420028, 0.04040083841995682, -0.028859374622236426]], [6, [0.07023329472791917, -0.04872645248374883, -0.048755849522508145, -0.04072488242767048, 0.058405457906385586, -0.04340863388088031, 0.04269710997552116, -0.029815274159454886]], [7, [0.07141369720680456, -0.04732495395236041, -0.04735714385095888, -0.0401717693762598, 0.05970098230205751, -0.041966632213900984, 0.0413626622970261, -0.02945636119850355]], [8, [0.07208777883654284, -0.04598824059581326, -0.04607032648421564, -0.038045611242625205, 0.06127947477176243, -0.04085632577754229, 0.040358770934580505, -0.02849479641290068]], [9, [0.0713276461248235, -0.046522137078769704, -0.046584331111750095, -0.038680126601511204, 0.060958133346555074, -0.04155377889733832, 0.04098136487572652, -0.027618129106753]], [10, [0.07101450501336659, -0.04689855911269647, -0.046931171286792375, -0.03981236328021774, 0.06059883905311618, -0.041935797898953006, 0.04129708410743669, -0.02725991093611822]], [11, [0.07132966965128212, -0.04656025917047236, -0.04662092903389881, -0.03912925362303308, 0.06089640208755315, -0.04156425700271391, 0.04099807313456582, -0.027326547758169912]], [12, [0.07141418028732097, -0.0465107110707307, -0.04657334227832975, -0.03889364668212053, 0.06090963129213594, -0.04149099088006803, 0.04093387364732876, -0.027526564165110668]], [13, [0.071296079770262, -0.046703428089722006, -0.04674884777960039, -0.03929888123431695, 0.060705063407325, -0.04167417650811652, 0.04107558683755128, -0.027671170245487747]], [14, [0.07131834400526743, -0.04666133630926765, -0.04671750519512233, -0.03911727963950883, 0.060761164098196256, -0.041638011146613245, 0.04105710704184006, -0.027712689273960332]], [15, [0.07137411028173181, -0.04659658425063544, -0.046653081869204624, -0.0390911611497876, 0.060822970403660304, -0.041572773340391576, 0.04099413455704269, -0.027685456553889584]]], "gradients": [[1, [3.557320050617818e-05, 4.298458060247867e-05, 7.279178126751162e-05, 1.7165837522981064e-05, 6.098397495790664e-05, 0.00021308249237961263, -3.564324454785606e-05, 0.1204929072746097]], [2, [-0.03440019164446895, -0.04103648855553743, -0.039584609589383035, -0.03552252905437214, -0.0354330990285483, -0.04027964261447892, 0.038877138778470766, 0.08347596415515568]], [3, [0.00022388051256783115, 0.005259382275802693, 0.00539987035285705, -0.005926638685881613, 0.005901464153456715, 0.003862339092560063, -0.0030523632938788126, 0.03538272497985773]], [4, [0.012756411208272311, 0.020293558314644855, 0.019442064961445737, 0.014930188552888524, 0.019082775624990944, 0.018155348980045005, -0.01717862018427141, 0.005181146461030295]], [5, [0.0018638170944740295, 0.003122772606399593, 0.0027980678038517226, 0.008130188858810783, 0.0034724582451488573, 0.002402871606161483, -0.0023546940469181266, -0.005521959030424739]], [6, [-0.004883198125142485, -0.008235944312925625, -0.007845337853083834, -0.005860360061348047, -0.007556498797651301, -0.007483159289304098, 0.0067966346083423446, -0.007928849718467745]], [7, [-0.0003848423831804837, -0.002164003449934171, -0.0019461078797675668, -0.004813793868589045, -0.0026699251968089754, -0.0013846919512090494, 0.0011650115531018912, -0.007673879441810527]], [8, [0.002288294038766736, 0.00305639409812386, 0.002834506933602654, 0.003686373226511108, 0.0024387094950064636, 0.0031110374003233687, -0.0026773069482928236, -0.004148952847206289]], [9, [-1.917482633118084e-05, 0.0003915051413159176, 0.000323933372264662, 0.001951972711900396, 0.0005155661281364132, 0.00021589184939685424, -0.00012401043948528923, 0.00011475354835965845]], [10, [-0.0008739174766674296, -0.0012312804895273644, -0.0010892634711723304, -0.0024916893155264574, -0.0009850821792980469, -0.0012663514262136744, 0.0009850945503693254, 0.0017338788918053183]], [11, [8.892746965116771e-05, 0.0002182383089497364, 0.00018788484580767317, 0.00010451672704903103, 0.0002334526156460015, 0.00018730743149930618, -0.00013314562085398052, 0.0013065073819191753]], [12, [0.0002735939827758216, 0.00048252394314829417, 0.0004254923253661502, 0.000987790343419448, 0.0004206077679747011, 0.00046392392077621025, -0.00035061902171307224, 0.0004435549358063895]], [13, [-0.00012238479319748308, -0.0002656969985430635, -0.0002184367937694276, -0.0006600527482163443, -0.000271699087996069, -0.00023437635084277986, 0.0001548513768163673, -0.00013055720289756323]], [14, [-7.677450896181881e-05, -9.891010475371331e-05, -0.00010359924989700176, 8.945282412398115e-05, -7.135011657055657e-05, -0.00010084476346960969, 0.00010645695693156654, -0.00029912176146851266]]], "count": 15}, "termination_value": 0.0060135740769702295, "termination_status": false}, "9": {"gradients": [[0, 0.0028826751502109005], [1, 0.006636379107892054], [2, -0.006636379105838586], [3, -0.006693321799836838], [4, -0.007277690801291925], [5, 0.006762679076004474], [6, -0.006509355122350513], [7, -0.022283176161355556], [8, -0.021314457915455165], [9, 0.022283176155884377], [10, 0.021314457920865948], [11, 0.022283176161355556], [12, 0.021314457915458718], [13, -0.022283176155895035], [14, -0.021314457920865948], [15, -0.0028826751537351925], [16, 0.00650935512234696], [17, 0.006762679076004474], [18, 0.007277690801295478], [19, -0.0066933217998403904], [20, -0.006822326699854386], [21, 0.006822326698280534], [22, 0.0031384368276015095], [23, 1.4187605714255369e-05], [24, 0.0020700223699030573], [25, -0.0002477217605658666], [26, 0.0037344548971240954], [27, -0.0018993062652405968], [28, 0.002490048968127212], [29, 0.002956508679872627], [30, 1.4187605714255369e-05], [31, 0.0031384368276015095], [32, -0.0002477217605658666], [33, 0.0020700223699030573], [34, 0.0009187107905006542], [35, -0.0014297520807531328], [36, 0.0032307845929828716], [37, 0.00017495144912516025], [38, -0.0045449497003744455], [39, -0.001602720560175186], [40, 0.005900471308184052], [41, 0.0003421867602675377], [42, -0.00590047130819471], [43, -0.00034218676026043227], [44, 0.004544949700381551], [45, 0.0016027205601716332], [46, 0.0001749514491145021], [47, 0.003230784592975766], [48, 0.0014297520807460273], [49, -0.0009187107904935488], [50, 0.09184155046997589], [51, -0.09162346995677595], [52, -0.09184155046997589], [53, 0.0916234699567795], [54, -0.09162346996227555], [55, 0.09184155047547904], [56, 0.09162346996227555], [57, -0.09184155047547904], [58, 0.0017073605422517346], [59, 0.00030488432600961346], [60, -0.00024024163633029616], [61, 0.0014658029948719786], [62, -0.0036808567462180974], [63, 0.00021638127205036994], [64, -0.0019372301502187383], [65, 0.00013874546189285297], [66, 0.00013874546190706383], [67, 0.001937230150211633], [68, 0.00021638127206102808], [69, 0.003680856746225203], [70, -0.0014658029948861895], [71, 0.00024024163632319073], [72, 0.00030488432600961346], [73, 0.0017073605422517346], [74, 0.0030054891491388958], [75, -0.003005489149892071], [76, -0.006382100046092631], [77, -0.00517672214967746], [78, 0.0009253020556059255], [79, 0.00015661404319189387], [80, 0.001984051251525898], [81, -0.0026760925267375058], [82, -8.602343552155389e-05], [83, 0.00030621220126647586], [84, -0.000306212201252265], [85, 8.602343552865932e-05], [86, -0.002676092526748164], [87, 0.001984051251525898], [88, -0.0076693386473927205], [89, -0.007766809414309961], [90, -0.007532060760944148], [91, 0.007596890199824458], [92, 0.007596890199831563], [93, -0.007532060760940595], [94, -0.007766809414309961], [95, -0.0076693386473927205]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.076521828212822, "x": [0.07168793373652237, -0.0463214472378512, -0.0463723880812519, -0.039038119606900464, 0.05807496971986663, -0.04114654490130201, 0.040673006915100736, -0.027164250011129085, -0.05331108639747635]}, "interim_results": {"energy": [[1, -19.07407315724068], [2, -19.07325991742676], [3, -19.075537622047992], [4, -19.075647525866103], [5, -19.076230689621283], [6, -19.076356426904148], [7, -19.07647387321476], [8, -19.076501421721826], [9, -19.076519429939477], [10, -19.076519665745778], [11, -19.076521717137], [12, -19.07652128511387], [13, -19.07652156839338], [14, -19.07652174447875], [15, -19.07652177546937], [16, -19.076521817254765], [17, -19.076521828212822]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "energy_raw": [[1, -19.07407315724068], [2, -19.07325991742676], [3, -19.075537622047992], [4, -19.075647525866103], [5, -19.076230689621283], [6, -19.076356426904148], [7, -19.07647387321476], [8, -19.076501421721826], [9, -19.076519429939477], [10, -19.076519665745778], [11, -19.076521717137], [12, -19.07652128511387], [13, -19.07652156839338], [14, -19.07652174447875], [15, -19.07652177546937], [16, -19.076521817254765], [17, -19.076521828212822]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "params": [[1, [0.07137411028173181, -0.04659658425063544, -0.046653081869204624, -0.0390911611497876, 0.060822970403660304, -0.041572773340391576, 0.04099413455704269, -0.027685456553889584, 0.0]], [2, [0.06137485116201194, -0.05659602725620944, -0.05665247943204979, -0.04909046384454503, 0.050823608875238256, -0.05157220178591199, 0.05099349823359715, -0.0176858727841452, -0.009999998911168326]], [3, [0.07145778189137089, -0.04651283641925795, -0.046568509094962664, -0.0390116506932387, 0.06090673247810654, -0.04148939724931791, 0.0409097820474245, -0.027765937743912228, -0.019540287422507963]], [4, [0.0757679917489185, -0.042157894334094434, -0.04221230812216461, -0.03471983610306535, 0.06456690590716968, -0.03713588925230173, 0.03656035797182134, -0.03188014096887732, -0.028180800692146235]], [5, [0.07258948766385416, -0.04535013705534958, -0.04538110258568699, -0.037980653687007634, 0.060522292053847654, -0.04026338563731465, 0.03977500130077714, -0.02842963606784609, -0.03561305859582941]], [6, [0.06985652259475159, -0.048121273887245575, -0.048156366186285486, -0.04080170875750617, 0.05711846236483787, -0.04299610790370256, 0.04252496133774505, -0.025547884121436677, -0.04169973555272661]], [7, [0.07098661826769105, -0.047021494851632026, -0.04707756291126333, -0.03969894768220611, 0.05787686897263049, -0.041884180538074356, 0.04137870421542251, -0.026638871306566402, -0.04639648308711347]], [8, [0.07240250750656176, -0.04562295344047119, -0.045683055499845374, -0.03829776786816897, 0.059087818763398324, -0.04046671601328036, 0.039959875787081156, -0.027990017180787346, -0.04973430938522339]], [9, [0.07187377528401485, -0.04615273174049463, -0.046200572117741964, -0.03885507496275294, 0.05840099681160141, -0.04097389270637653, 0.04050314830059304, -0.027366952712337033, -0.0518734566132507]], [10, [0.07132895198092144, -0.04667509743499044, -0.0467211198496545, -0.03939716971568475, 0.05774829232837839, -0.041499037382913606, 0.041035443400294844, -0.02679649327132682, -0.05308608305319884]], [11, [0.07170404659459122, -0.04628721886249561, -0.04634028673616589, -0.039013824209861526, 0.05807021078919808, -0.04112097346713485, 0.040641509963561466, -0.027189952334093253, -0.053653001050153894]], [12, [0.07183271047644586, -0.04617431858458828, -0.04622747000571487, -0.03889576711258418, 0.05817441645292014, -0.04100012999778123, 0.04052389084906816, -0.027305119075971544, -0.05380917562921734]], [13, [0.07162579556641417, -0.04639247477572575, -0.04644218152237642, -0.03911111634812585, 0.05796824528218109, -0.04121013445737401, 0.04074257817993396, -0.02708154128704846, -0.05374854521063868]], [14, [0.07167342186795468, -0.04633543059083834, -0.04638612565907236, -0.03905592362919156, 0.058036767738464015, -0.041158854040788555, 0.04068578566379439, -0.027143191329219708, -0.05361131716235304]], [15, [0.0717283012121782, -0.04627517883686153, -0.04632697968655273, -0.03899540937116605, 0.05810655504277862, -0.04110271725877544, 0.040627000118650225, -0.027207312328144842, -0.053473871203226366]], [16, [0.07166799568084964, -0.04634037716882952, -0.04639125418205566, -0.039060749256878004, 0.058050104151362164, -0.04116561370537406, 0.04069309267335053, -0.027142369354119476, -0.05337072659101985]], [17, [0.07168793373652237, -0.0463214472378512, -0.0463723880812519, -0.039038119606900464, 0.05807496971986663, -0.04114654490130201, 0.040673006915100736, -0.027164250011129085, -0.05331108639747635]]], "gradients": [[1, [0.00013496457373562976, 0.0001795250102851753, 0.00016598241796117463, 0.00014339921865413885, 0.00015661404318834116, 0.00017495144912160754, -0.0001571427824416105, -0.00024024163632674345, 0.09184155047547904]], [2, [-0.03410509160541508, -0.04610516689058031, -0.04482814899301246, -0.028880670967659228, -0.040052853791692655, -0.04386424376425424, 0.04173872853260008, 0.05155900357777199, 0.07560914560867715]], [3, [0.0003797073161067033, 0.00032868145606812504, 0.00031588876230514984, 0.00036448833263236224, 0.002760812837610871, 0.0003176867376204484, -0.00031910351088271227, -0.001471845495096602, 0.058063487386640134]], [4, [0.014901916619848521, 0.02029010754712246, 0.019626334654667232, 0.012833877832644447, 0.020028645987508753, 0.0190209126725307, -0.01845202187109507, -0.023528524344310853, 0.042720228692953555]], [5, [0.0036965602772802697, 0.005125388879765325, 0.005032603947135783, 0.0032634342532311678, 0.005452314540562497, 0.004828375938302543, -0.004536410745846098, -0.00575757639841612, 0.030327673391226995]], [6, [-0.005913889077568513, -0.007956871324456216, -0.00766535763632703, -0.005047113842426398, -0.00688685120221777, -0.007537031883682488, 0.007325908716850904, 0.009108407513082284, 0.020172802939804058]], [7, [-0.002215866183092885, -0.0029852406054153846, -0.0029155833425669186, -0.001876586717145301, -0.0025452910844343535, -0.0028752277121881775, 0.0027058198518474796, 0.0032019292635716567, 0.011967866430580898]], [8, [0.0025325857044329325, 0.003408554429380928, 0.0032699249133543162, 0.002194115596545032, 0.0032486567561775814, 0.003193138893216485, -0.003149426060861771, -0.004086792866278444, 0.006066044034302109]], [9, [0.000676148525759146, 0.000849724558083409, 0.0008347745781591698, 0.0005478721152556432, 0.0009205075956195685, 0.0008399224811874717, -0.0007809055732082015, -0.0009842762032974406, 0.0024458394952233675]], [10, [-0.0012105279984382378, -0.0016473524561106956, -0.001579608871463023, -0.0010406065887664795, -0.0014431296829506834, -0.0015411522543473666, 0.0015179931743958264, 0.0019339729790601723, 0.0004223790783335346]], [11, [5.481865176903966e-05, 0.00012876015632556914, 0.00011786454518869505, 6.93880380353562e-05, 7.11391101511083e-05, 9.263267764936245e-05, -0.0001115867917960145, -0.00014521940996559124, -0.0005918563093842977]], [12, [0.0004762009075065521, 0.0006560149458465503, 0.0006288635252431618, 0.00041082096370459453, 0.0005508415718082915, 0.000611228595445823, -0.0006001016873931064, -0.0007564940680637733, -0.000872947418162795]], [13, [-0.0002347671398652551, -0.0003512268442982247, -0.0003355749209887904, -0.00021599007306605245, -0.0003271088535434785, -0.00031267755536745767, 0.0003182232179383959, 0.0004138862250187003, -0.0007458505078759003]], [14, [-5.934425456999293e-05, -8.36642152464151e-05, -7.972159771796328e-05, -5.400391189169795e-05, -8.438149918887916e-05, -7.565962884470423e-05, 7.299479096189998e-05, 9.925963393087045e-05, -0.0005163493529671825]], [15, [0.00013557413043585598, 0.00019922100230118645, 0.0001905469919023517, 0.00012541411180677642, 0.00016828342761243675, 0.00018066151054085822, -0.00018111284006749884, -0.00022770289757190199, -0.0002864704615213043]], [16, [-7.089868557130785e-05, -9.81257688508208e-05, -9.438847339282574e-05, -6.66483591942324e-05, -9.197710950914484e-05, -9.147335941150914e-05, 9.188048860764297e-05, 0.00011735738454277111, -0.00010210050977477181]]], "count": 17}, "termination_value": 0.003564903104827266, "termination_status": false}, "10": {"gradients": [[0, 0.00838850666195512], [1, 0.007176809036131715], [2, -0.007147112171647763], [3, -0.0067001202521836944], [4, -0.007254952225462574], [5, 0.006764554561350167], [6, -0.006547668902559423], [7, -0.002196773187666423], [8, -0.004358936222157439], [9, 0.006403429938227845], [10, 0.004348574418902018], [11, 0.0221442685244142], [12, 0.021281049326844936], [13, -0.02218305237615681], [14, -0.02128104933213848], [15, -0.008502800094120744], [16, 0.006865021038588992], [17, 0.006651300276388383], [18, 0.0073193555702388835], [19, -0.006854361554388788], [20, -0.007321936114305316], [21, 0.007298840434156517], [22, 0.002774501023253606], [23, 2.4998219906535724e-05], [24, 0.0017465373237897097], [25, -0.000138177599072975], [26, 0.003450235602709739], [27, -0.0020219168844626267], [28, 0.002206480141566658], [29, 0.0029676979431982886], [30, -0.0013072586688451793], [31, 0.004168637357778948], [32, -0.0014958406325149554], [33, 0.0031380103819351746], [34, 0.0009132820307442557], [35, -0.001134248553313455], [36, 0.0030714938972202788], [37, -4.752640204941372e-06], [38, -0.004212362201879927], [39, -0.0017650819983217048], [40, 0.005560685520087816], [41, 0.000614444092612132], [42, -0.00556068552008071], [43, -0.0006144440926156847], [44, 0.004212362201872821], [45, 0.0017650819983288102], [46, 0.0012658914515881747], [47, 0.0018767272024646786], [48, 0.0023946527231366588], [49, 0.0003126566707791767], [50, 0.004238426193978739], [51, -0.00559958844317876], [52, -0.08934878282975234], [53, 0.08917968944939147], [54, -0.0056066602701925206], [55, -1.816525998066254e-06], [56, 0.08917985728691136], [57, -0.0893095829317403], [58, 0.0017582702715870369], [59, 0.00036907659610463384], [60, 0.0016525961360827068], [61, -0.0005304315807670434], [62, -0.0031596239149500605], [63, 0.0003713657433586093], [64, -0.0013620696320231218], [65, -0.00016567295222458256], [66, 0.0010117123175739096], [67, 0.002607622144108035], [68, -0.0008371091749523885], [69, 0.004409163100877578], [70, 0.0005304315807705962], [71, -0.0016525961360791541], [72, 0.0003690765960939757], [73, 0.001758270271597695], [74, 0.008477494906468763], [75, -0.008594967281624122], [76, -0.006188243617859968], [77, -0.00498131244374278], [78, 0.0033923535151885176], [79, -0.002420069942715486], [80, 0.0017317448400859803], [81, -0.0025992285731675224], [82, 0.00021179971855644908], [83, 0.00035409099869099236], [84, 0.0009854750589681771], [85, 0.0012057323747676207], [86, -0.0012208650265357335], [87, 0.0031291461200311232], [88, -0.008252152222471665], [89, -0.008385508617351434], [90, -0.008170694688196534], [91, 0.008212381933915935], [92, 0.008509667535427923], [93, -0.008210608108424111], [94, -0.00825367608706884], [95, -0.008379157252367264]], "optimal_pool_indices": [38, 22, 81, 28, 79, 37, 68, 60, 55, 52], "vqe_result": {"fun": -19.078819419401295, "x": [0.0720252410735465, -0.046026355576239505, -0.046073819481957566, -0.038968988193280076, 0.0556404098602808, -0.04071448619112482, 0.0403379605080672, -0.026757529750413386, -0.051420287048567326, 0.05144638929201712]}, "interim_results": {"energy": [[1, -19.076521828212822], [2, -19.075287235483625], [3, -19.077930184454058], [4, -19.077946083307527], [5, -19.078567372130404], [6, -19.078673698864723], [7, -19.078782167713946], [8, -19.07880301247814], [9, -19.07881786506271], [10, -19.078816903638597], [11, -19.07881914198272], [12, -19.078818706262346], [13, -19.078819185480413], [14, -19.078819357210953], [15, -19.078819378497435], [16, -19.078819419401295]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -19.076521828212822], [2, -19.075287235483625], [3, -19.077930184454058], [4, -19.077946083307527], [5, -19.078567372130404], [6, -19.078673698864723], [7, -19.078782167713946], [8, -19.07880301247814], [9, -19.07881786506271], [10, -19.078816903638597], [11, -19.07881914198272], [12, -19.078818706262346], [13, -19.078819185480413], [14, -19.078819357210953], [15, -19.078819378497435], [16, -19.078819419401295]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.07168793373652237, -0.0463214472378512, -0.0463723880812519, -0.039038119606900464, 0.05807496971986663, -0.04114654490130201, 0.040673006915100736, -0.027164250011129085, -0.05331108639747635, 0.0]], [2, [0.08164670241981715, -0.03633636299222458, -0.0363884411181535, -0.04900788098278367, 0.0680537808920629, -0.03116754165851471, 0.030689749126699816, -0.037151289352672194, -0.04336583513913449, 0.0099999988807907]], [3, [0.07154794556288038, -0.046434808902965835, -0.046486921062374155, -0.03890911268881803, 0.057955253814085825, -0.04126614055323482, 0.040788253125481885, -0.027052818248235293, -0.05346435203844666, 0.019462442933070805]], [4, [0.06726580701246737, -0.05069394919112128, -0.050745284956610945, -0.03460885121652402, 0.05303707363240602, -0.045522572712142995, 0.04505528863744196, -0.022587639629143594, -0.05682551950743654, 0.028047272782652448]], [5, [0.07058057434560906, -0.04741755969335922, -0.047411758124255445, -0.037832833497013635, 0.05547692176805849, -0.042173264070314145, 0.04175428723807451, -0.025653741875431263, -0.05290738927259244, 0.035431838358105504]], [6, [0.07358741597323674, -0.044448600496819486, -0.044451316937595506, -0.040702753792199724, 0.057883777449598314, -0.039163147074571435, 0.03877599641418989, -0.028508754231688305, -0.050148245881724805, 0.041383953521937966]], [7, [0.07267557296184082, -0.04537970822432852, -0.04544057940967747, -0.039665938066424954, 0.05667840697674885, -0.04009554585334921, 0.03971053761432952, -0.027527505333696214, -0.0513079318008117, 0.045824460288950715]], [8, [0.07127800287997389, -0.04678348536697899, -0.04686172126322812, -0.038218863193646355, 0.055099314153187674, -0.041495331237385115, 0.041105449035541274, -0.026072130602748367, -0.05230337418608376, 0.04885205864199402]], [9, [0.0717694433626904, -0.046295039757376685, -0.04633872770239066, -0.03871767999833495, 0.055451137398296296, -0.04098114371801566, 0.04059830567395513, -0.026513383859763037, -0.051507754024542815, 0.050698257106543965]], [10, [0.07235453067781382, -0.0457015520335364, -0.04573189204397422, -0.03931008237456767, 0.0559641338391728, -0.04037891792046616, 0.04000407514282894, -0.027080361707982253, -0.0511147562906556, 0.05165050727578787]], [11, [0.0720110036086982, -0.046032357702462195, -0.04608163952753431, -0.03895557581211843, 0.05558755793105519, -0.04072199791132393, 0.040347005107273626, -0.026734211371673505, -0.05149059592443093, 0.051998122184970325]], [12, [0.07186582112084254, -0.04618109281525224, -0.046235942873713534, -0.03879885856481125, 0.055429158538936533, -0.04087213848791118, 0.04049615558106082, -0.026585219817743456, -0.05148585152195632, 0.052001162804130245]], [13, [0.07208031971964199, -0.045978726737063096, -0.04602377596899933, -0.039012871658660485, 0.0556588632382765, -0.04066118595842094, 0.04028596620145255, -0.026800510163935788, -0.051344767562207065, 0.05185517895584386]], [14, [0.07204065185856996, -0.04601695200254448, -0.046061851176711306, -0.03897984536048913, 0.05563779042837777, -0.04070094443756174, 0.04032429515721302, -0.026765408825120678, -0.05142830663070901, 0.05167893669565332]], [15, [0.07196475623600718, -0.04608590746381739, -0.04613465010650082, -0.03890857449017679, 0.0555708128373854, -0.040774778207238876, 0.04039734358793151, -0.026693714549143, -0.05144462836953676, 0.05153533580518572]], [16, [0.0720252410735465, -0.046026355576239505, -0.046073819481957566, -0.038968988193280076, 0.0556404098602808, -0.04071448619112482, 0.0403379605080672, -0.026757529750413386, -0.051420287048567326, 0.05144638929201712]]], "gradients": [[1, [-2.4153409299287887e-06, -6.694320646261076e-06, -6.219350908054366e-06, 3.2970287726641345e-06, -4.709468246488768e-06, -4.752640201388658e-06, 5.962926540092894e-06, 7.705657374401653e-06, -1.816525998066254e-06, -0.08934878282975234]], [2, [0.0407610655406323, 0.04909337329326391, 0.0486153855431084, -0.05816437171367639, 0.04055659865174732, 0.04825677429534636, -0.048884121748834275, -0.059161959988728086, 0.015495299366385495, -0.07137978603594775]], [3, [-0.0005817931005154264, -0.0008012287864822554, -0.0007968716750923477, 0.0007357648128163419, 0.0017601591422717888, -0.0007995637884263829, 0.0007633717509527571, -0.00012929840889341904, -0.0014854211308943377, -0.05538598198963385]], [4, [-0.01831699530579911, -0.021828175410369965, -0.021891730435743995, 0.025653362761637766, -0.015823659822459035, -0.021802903591805034, 0.0218705488291846, 0.025561068652248053, -0.007363191937201918, -0.04068584366435246]], [5, [-0.005165124616620886, -0.006123813279963031, -0.005941069280133604, 0.006877611367212211, -0.004319050455055873, -0.006072979228157749, 0.006098090907727283, 0.007237361304742507, -0.00132306659888215, -0.027825478987974606]], [6, [0.0068004619012072, 0.00818585330047128, 0.008323361214387148, -0.009958091195915841, 0.006724641499896933, 0.008138769282638236, -0.008186982634942552, -0.009821007796652736, 0.002779702052393418, -0.01738689133679472]], [7, [0.0028801574362802285, 0.0034551281066796946, 0.0034033998410016864, -0.004079071670052059, 0.0029589663969389335, 0.0033908063194054705, -0.003408436144660243, -0.004268066775559021, 0.0005452537698040771, -0.009676127826757863]], [8, [-0.002922406542307243, -0.003511969707087559, -0.003620846585441484, 0.004265659092634877, -0.0026826542790274743, -0.0035390272635069664, 0.003548790634443577, 0.004114236694668705, -0.0012592113118827797, -0.004483858515104799]], [9, [-0.0009547407928280904, -0.0011772032058026127, -0.0011647525519222768, 0.0013731897857525155, -0.0008976621212006819, -0.001154112207327529, 0.0011516331769634292, 0.0013879679567736503, -5.4015942524188176e-05, -0.0012926684349565676]], [10, [0.0014196093069038795, 0.0016799999753658312, 0.0017384357475123124, -0.0020675015710303057, 0.0013882401399385458, 0.0017019149765289399, -0.0017105433925692637, -0.0020291381579440326, 0.0005001729083602413, 0.00039098528123915344]], [11, [2.3798106667527463e-06, 2.7369734500126697e-05, 2.0659760483709988e-05, -2.5984481144547544e-05, 8.646223079722404e-07, 1.6807007590102785e-05, -1.4444516946099384e-05, -1.2384245255958604e-05, -0.00014304272923837402, 0.0009871448768024038]], [12, [-0.0006040628346255517, -0.0006980512526624238, -0.0007248149485938882, 0.0008728185761306406, -0.0006323674343349239, -0.0007121330141437454, 0.0007168908610424296, 0.000878358363483045, -0.00011725082311997426, 0.0009742992606831535]], [13, [0.00027200305684615955, 0.0003105137142149772, 0.0003181791844397708, -0.00036639748773126257, 0.0002396268751141406, 0.00031892898614671594, -0.00031803087819426423, -0.0003792395250208358, 0.00011520789741581439, 0.0007337376898561843]], [14, [0.0001207231508075779, 0.00012963644478247716, 0.00013817609281119303, -0.0001663334633086322, 0.00011515825304542204, 0.0001380325164284102, -0.00013908780150373445, -0.0001672826455845211, -1.4324268470033985e-05, 0.00043119619585851865]], [15, [-0.0001803529837509643, -0.00020782365537641567, -0.00021305457370957015, 0.0002510085040583476, -0.00018592824401153507, -0.00021133001788342654, 0.00021075860250974188, 0.00026449494641056503, -2.3431051065614383e-05, 0.00017430772048143695]]], "count": 16}, "termination_value": 0.00126731191635443, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_Be_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -14.40263546868186, "optimal_params": [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734], "optimal_pool_indices": [2, 0, 5, 4, 3], "optimal_pool_labels": ["IYX", "XXY", "YZX", "YIX", "ZYX"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, -0.17361795856875695], [1, 0.17361795856875695], [2, -0.17361795856875872], [3, -0.17361795856875872], [4, -0.17361795856875872], [5, -0.17361795856875872]], "optimal_pool_indices": [2, 0, 5, 4, 3], "vqe_result": {"fun": -14.372781908990174, "x": [0.23151859178258327]}, "interim_results": {"energy": [[1, -14.351880476201986], [2, -14.35358259364961], [3, -14.355202095227845], [4, -14.356732487105186], [5, -14.358170429071544], [6, -14.359515207801227], [7, -14.36076796226378], [8, -14.361931007794723], [9, -14.363007367112465], [10, -14.364000482643187], [11, -14.364914049526297], [12, -14.365751918055953], [13, -14.366518032668587], [14, -14.367216389155388], [15, -14.367851000801782], [16, -14.36842586909257], [17, -14.368944957122858], [18, -14.369412165051475], [19, -14.369831307473154], [20, -14.37020609280689], [21, -14.370540104867864], [22, -14.370836786788834], [23, -14.371099427422426], [24, -14.371331150305904], [25, -14.371534905214242], [26, -14.371713462271183], [27, -14.37186940853402], [28, -14.372005146919593], [29, -14.37212289729697], [30, -14.372224699538789], [31, -14.372312418297938], [32, -14.372387749260334], [33, -14.372452226617078], [34, -14.372507231499856], [35, -14.372554001131627], [36, -14.37259363845826], [37, -14.372627122046037], [38, -14.372655316051972], [39, -14.372678980098835], [40, -14.372698778912232], [41, -14.372715291603312], [42, -14.372729020505089], [43, -14.372740399494493], [44, -14.372749801753086], [45, -14.37275754693888], [46, -14.372763907757854], [47, -14.372769115937961], [48, -14.372773367619383], [49, -14.372776828183998], [50, -14.372779636553469], [51, -14.372781908990174]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -14.351880476201986], [2, -14.35358259364961], [3, -14.355202095227845], [4, -14.356732487105186], [5, -14.358170429071544], [6, -14.359515207801227], [7, -14.36076796226378], [8, -14.361931007794723], [9, -14.363007367112465], [10, -14.364000482643187], [11, -14.364914049526297], [12, -14.365751918055953], [13, -14.366518032668587], [14, -14.367216389155388], [15, -14.367851000801782], [16, -14.36842586909257], [17, -14.368944957122858], [18, -14.369412165051475], [19, -14.369831307473154], [20, -14.37020609280689], [21, -14.370540104867864], [22, -14.370836786788834], [23, -14.371099427422426], [24, -14.371331150305904], [25, -14.371534905214242], [26, -14.371713462271183], [27, -14.37186940853402], [28, -14.372005146919593], [29, -14.37212289729697], [30, -14.372224699538789], [31, -14.372312418297938], [32, -14.372387749260334], [33, -14.372452226617078], [34, -14.372507231499856], [35, -14.372554001131627], [36, -14.37259363845826], [37, -14.372627122046037], [38, -14.372655316051972], [39, -14.372678980098835], [40, -14.372698778912232], [41, -14.372715291603312], [42, -14.372729020505089], [43, -14.372740399494493], [44, -14.372749801753086], [45, -14.37275754693888], [46, -14.372763907757854], [47, -14.372769115937961], [48, -14.372773367619383], [49, -14.372776828183998], [50, -14.372779636553469], [51, -14.372781908990174]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.0]], [2, [0.00999999942402275]], [3, [0.019912197353909596]], [4, [0.029686603579033608]], [5, [0.039285216901484184]], [6, [0.04868133562970991]], [7, [0.05785680041235344]], [8, [0.06679910351054466]], [9, [0.07549921901986172]], [10, [0.08395023995442596]], [11, [0.09214661758425512]], [12, [0.10008377564277558]], [13, [0.10775793397272321]], [14, [0.11516604038393688]], [15, [0.12230575434383102]], [16, [0.12917545280992357]], [17, [0.13577424307504768]], [18, [0.14210197504116515]], [19, [0.14815924913891074]], [20, [0.15394741801566322]], [21, [0.1594685810966708]], [22, [0.1647255716677428]], [23, [0.1697219364678313]], [24, [0.17446190802294728]], [25, [0.17895037014578818]], [26, [0.18319281718616168]], [27, [0.18719530775101195]], [28, [0.19096441371975412]], [29, [0.19450716545934182]], [30, [0.19783099419296235]], [31, [0.2009436724962908]], [32, [0.20385325388690165]], [33, [0.20656801243791234]], [34, [0.2090963832894187]], [35, [0.21144690485468406]], [36, [0.21362816342671556]], [37, [0.21564874078934312]], [38, [0.21751716532960244]], [39, [0.2192418670392594]], [40, [0.22083113668631166]], [41, [0.2222930893353604]], [42, [0.223635632301247]], [43, [0.22486643753511926]], [44, [0.22599291836727692]], [45, [0.22702221046736057]], [46, [0.22796115682982962]], [47, [0.22881629655094451]], [48, [0.22959385713205582]], [49, [0.2302997500221018]], [50, [0.23093956909884797]], [51, [0.23151859178258327]]], "gradients": [[1, [-0.17361795856875872]], [2, [-0.16679420303882786]], [3, [-0.1599645138002952]], [4, [-0.15316819306866591]], [5, [-0.14643712635831818]], [6, [-0.1397957731685704]], [7, [-0.13326272270453643]], [8, [-0.12685248858017673]], [9, [-0.12057690685425015]], [10, [-0.1144460319375753]], [11, [-0.10846864239482557]], [12, [-0.1026524990998876]], [13, [-0.09700446394777273]], [14, [-0.09153054694819929]], [15, [-0.08623592008513725]], [16, [-0.08112491835283109]], [17, [-0.07620103838043946]], [18, [-0.0714669397851111]], [19, [-0.06692445169186101]], [20, [-0.06257458547952055]], [21, [-0.05841755409088378]], [22, [-0.05445279784323631]], [23, [-0.05067901642900097]], [24, [-0.047094206628337076]], [25, [-0.04369570513199861]], [26, [-0.040480235779433826]], [27, [-0.03744396044928422]], [28, [-0.03458253279424639]], [29, [-0.03189115399072229]], [30, [-0.029364629673359843]], [31, [-0.026997427245618155]], [32, [-0.024783732796793245]], [33, [-0.022717506911842378]], [34, [-0.020792538729285326]], [35, [-0.01900249768119977]], [36, [-0.017340982435129604]], [37, [-0.015801566646123533]], [38, [-0.014377841216633769]], [39, [-0.013063452848452783]], [40, [-0.011852138753516428]], [41, [-0.01073775746586314]], [42, [-0.009714315765807058]], [43, [-0.00877599178712174]], [44, [-0.007917154429156525]], [45, [-0.0071323792381292606]], [46, [-0.006416460955323444]], [47, [-0.005764422955385484]], [48, [-0.005171523815791446]], [49, [-0.004633261269292532]], [50, [-0.004145373796795582]]], "count": 51}, "termination_value": 0.030873199077497304, "termination_status": false}, "2": {"gradients": [[0, -0.15364556399568485], [1, 0.15364556399568308], [2, -0.0037038401171081148], [3, -0.0037038401171081148], [4, -0.15364556399568308], [5, -0.15364556399568308]], "optimal_pool_indices": [2, 0, 5, 4, 3], "vqe_result": {"fun": -14.385166589428644, "x": [0.17257591505028433, 0.17147744150508243]}, "interim_results": {"energy": [[1, -14.37278190899016], [2, -14.37425173936177], [3, -14.375619576739327], [4, -14.376849505067568], [5, -14.377952532692616], [6, -14.378931959949208], [7, -14.379798125906682], [8, -14.380559410771744], [9, -14.381225888764263], [10, -14.381806990001216], [11, -14.382311854564456], [12, -14.38274890476496], [13, -14.383125930717576], [14, -14.383450032935542], [15, -14.383727656527665], [16, -14.383964618967529], [17, -14.384166139313916], [18, -14.38433688789021], [19, -14.384481019533455], [20, -14.384602220571196], [21, -14.384703742456942], [22, -14.384788444808903], [23, -14.384858819403641], [24, -14.384917009200088], [25, -14.384964709682006], [26, -14.385002678838028], [27, -14.385028284660248], [28, -14.385036001133004], [29, -14.385046968758294], [30, -14.385090241820143], [31, -14.38511490026831], [32, -14.385124110189508], [33, -14.385133763316508], [34, -14.385141768984324], [35, -14.385147351752106], [36, -14.385151702043057], [37, -14.385155194384225], [38, -14.385157908590081], [39, -14.385160000392], [40, -14.385161618643219], [41, -14.385162868345683], [42, -14.38516382821661], [43, -14.385164561799956], [44, -14.38516512010998], [45, -14.385165543316075], [46, -14.385165862779395], [47, -14.385166102907299], [48, -14.385166282632197], [49, -14.38516641657565], [50, -14.385166515975822], [51, -14.385166589428644]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -14.37278190899016], [2, -14.37425173936177], [3, -14.375619576739327], [4, -14.376849505067568], [5, -14.377952532692616], [6, -14.378931959949208], [7, -14.379798125906682], [8, -14.380559410771744], [9, -14.381225888764263], [10, -14.381806990001216], [11, -14.382311854564456], [12, -14.38274890476496], [13, -14.383125930717576], [14, -14.383450032935542], [15, -14.383727656527665], [16, -14.383964618967529], [17, -14.384166139313916], [18, -14.38433688789021], [19, -14.384481019533455], [20, -14.384602220571196], [21, -14.384703742456942], [22, -14.384788444808903], [23, -14.384858819403641], [24, -14.384917009200088], [25, -14.384964709682006], [26, -14.385002678838028], [27, -14.385028284660248], [28, -14.385036001133004], [29, -14.385046968758294], [30, -14.385090241820143], [31, -14.38511490026831], [32, -14.385124110189508], [33, -14.385133763316508], [34, -14.385141768984324], [35, -14.385147351752106], [36, -14.385151702043057], [37, -14.385155194384225], [38, -14.385157908590081], [39, -14.385160000392], [40, -14.385161618643219], [41, -14.385162868345683], [42, -14.38516382821661], [43, -14.385164561799956], [44, -14.38516512010998], [45, -14.385165543316075], [46, -14.385165862779395], [47, -14.385166102907299], [48, -14.385166282632197], [49, -14.38516641657565], [50, -14.385166515975822], [51, -14.385166589428644]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.23151859178258327, 0.0]], [2, [0.24151856478365058, 0.009999999349151445]], [3, [0.23555625156654572, 0.01981967666756561]], [4, [0.22932648136629363, 0.029405049891788965]], [5, [0.22779787772137042, 0.03870696465773324]], [6, [0.2269587399191847, 0.04765945979224935]], [7, [0.22342705032288676, 0.05621899866389563]], [8, [0.21987307519788327, 0.06439016446338298]], [9, [0.21758379976875053, 0.07217645889174838]], [10, [0.21472061245641813, 0.0795651043353906]], [11, [0.21164416016303333, 0.08656243891362747]], [12, [0.20910071711474335, 0.09317993374739691]], [13, [0.2063697499137062, 0.09941935138314711]], [14, [0.2037904919496397, 0.10529209013288526]], [15, [0.20138887800457264, 0.11080802089253228]], [16, [0.19899925773722887, 0.11597626699359176]], [17, [0.19684204202239725, 0.12080989044714319]], [18, [0.19469816355693048, 0.12531882516266685]], [19, [0.19280561910063337, 0.12951742227665378]], [20, [0.1908789828383621, 0.13341591891680918]], [21, [0.18930395192399355, 0.13703072174129385]], [22, [0.18749041128184185, 0.14036992410872853]], [23, [0.18640696054985842, 0.14345550725433925]], [24, [0.18431426498631337, 0.14628555670377644]], [25, [0.18451160815209625, 0.14890291800037578]], [26, [0.1803628924774058, 0.15126141702291954]], [27, [0.18563309978382866, 0.15349972185914476]], [28, [0.17277733983263346, 0.1553586313689741]], [29, [0.18849590982273673, 0.15738467590501637]], [30, [0.17400228505161025, 0.1587727098037053]], [31, [0.17805264532903176, 0.16033631366456788]], [32, [0.17940320689316613, 0.16171014915706428]], [33, [0.17534952095699402, 0.1628526751570438]], [34, [0.1766540965730891, 0.16397262217755487]], [35, [0.17611415017786716, 0.16494631258595285]], [36, [0.1749709440166411, 0.16580598096583885]], [37, [0.1752333443645051, 0.1665977842725326]], [38, [0.17458966505925258, 0.16728710897124013]], [39, [0.17430156274107683, 0.16790528060544527]], [40, [0.17413601009908353, 0.16845530010560755]], [41, [0.17378069996858173, 0.16893818160689855]], [42, [0.17364650995649347, 0.1693678928746171]], [43, [0.17342233816986763, 0.16974447860073968]], [44, [0.17326800814943652, 0.17007627567286637]], [45, [0.17312793422518696, 0.17036716248103595]], [46, [0.17299322503705825, 0.17062145889055202]], [47, [0.17289217486414438, 0.17084377294706568]], [48, [0.17278875765463297, 0.17103713619361027]], [49, [0.1727114953687653, 0.17120542649955978]], [50, [0.17263451852159784, 0.17135117917657505]], [51, [0.17257591505028433, 0.17147744150508243]]], "gradients": [[1, [-0.0037038401171169966, -0.15364556399568485]], [2, [0.005296752493638479, -0.1417515012949515]], [3, [0.0023282077845578897, -0.1322742530988581]], [4, [-0.0006850653504990589, -0.12334656732970473]], [5, [8.451295637001977e-05, -0.11392477318559813]], [6, [0.0015197990671254047, -0.104734041459702]], [7, [0.0009156060939634614, -0.09667679604766377]], [8, [0.0003241238235531796, -0.08914609117407402]], [9, [0.0007552149632950034, -0.0817457435342277]], [10, [0.0007114150612714809, -0.07500103766141208]], [11, [0.0004548775725101706, -0.0688071527899119]], [12, [0.0005817717522802468, -0.06289848024356104]], [13, [0.00048400425771610855, -0.0575022577614952]], [14, [0.00043091369867198637, -0.05248344085926071]], [15, [0.0004370514545737336, -0.04781168600705499]], [16, [0.00035508442516274386, -0.04353086083643909]], [17, [0.00036970270386227355, -0.039536254913883795]], [18, [0.00028939480849388133, -0.035895182058165886]], [19, [0.00032060185194637825, -0.03249259453533426]], [20, [0.0002133110264725957, -0.02942692816894521]], [21, [0.0003102446020548655, -0.02651898795798857]], [22, [8.8404822079724e-05, -0.02400023996484535]], [23, [0.00041921221726859415, -0.021439057995898736]], [24, [-0.0002617452630993, -0.0195697830681123]], [25, [0.0010409981198691298, -0.01693760769004804]], [26, [-0.0017147534860093572, -0.016440596888331882]], [27, [0.004077001760682819, -0.011964902575702041]], [28, [-0.006902936499974643, -0.015760847158061253]], [29, [0.008456825868080386, -0.006871042642256242]], [30, [-0.004307705034314324, -0.011986011359933713]], [31, [0.00012982937218808388, -0.008710951266824196]], [32, [0.0019982346352218627, -0.006785137212844461]], [33, [-0.0012650343185462987, -0.007500892768547374]], [34, [0.000452630321332137, -0.005846265679441132]], [35, [0.00038549885102057146, -0.005156442624722146]], [36, [-0.0002986897075558659, -0.004848724915193614]], [37, [0.0003043116142098512, -0.0039741017855696725]], [38, [1.0849644279886661e-05, -0.003606622215398758]], [39, [1.9264630761739454e-05, -0.003147144134187485]], [40, [0.00011238303088845214, -0.0026976344423985665]], [41, [-3.7485501600542648e-06, -0.0023984997121928586]], [42, [6.459086816690274e-05, -0.0020500549922353173]], [43, [2.3891081097460187e-05, -0.0017932781502700834]], [44, [2.8824708415697842e-05, -0.0015475993435636326]], [45, [2.8649606363728708e-05, -0.0013345099118300396]], [46, [1.6902498249038445e-05, -0.0011539026404054908]], [47, [2.246001286998478e-05, -0.000988475965709057]], [48, [1.2591670142114708e-05, -0.000851721785000592]], [49, [1.607859400110101e-05, -0.000726936777105891]], [50, [9.563795476452697e-06, -0.000623482485890392]]], "count": 51}, "termination_value": 0.018488518639026452, "termination_status": false}, "3": {"gradients": [[0, -0.0005302028885019183], [1, 0.0694550777313907], [2, 1.1580481450224056e-05], [3, -0.06852372426529563], [4, -0.14738225663410454], [5, -0.14834095745630904]], "optimal_pool_indices": [2, 0, 5, 4, 3], "vqe_result": {"fun": -14.395674676042502, "x": [0.14432375798219202, 0.14436636243023337, 0.14709928164289734]}, "interim_results": {"energy": [[1, -14.38516658942864], [2, -14.38655069499632], [3, -14.387890036971122], [4, -14.389041722746697], [5, -14.390071570994852], [6, -14.390978453905985], [7, -14.391760691423826], [8, -14.392432552594757], [9, -14.393004148826135], [10, -14.39348852230592], [11, -14.393896088897858], [12, -14.394236888345038], [13, -14.394519884970777], [14, -14.394753188198663], [15, -14.39494305047593], [16, -14.395091675866043], [17, -14.395188753695082], [18, -14.395257579839093], [19, -14.395372715118045], [20, -14.395472239856142], [21, -14.395523233021216], [22, -14.395561919826832], [23, -14.395595008340123], [24, -14.395619710089568], [25, -14.395638027933439], [26, -14.395652052654672], [27, -14.395662755545397], [28, -14.395670811575522], [29, -14.39567682333], [30, -14.39568128586504], [31, -14.395684579829531], [32, -14.395686995614039], [33, -14.395688755398913], [34, -14.39569002852906], [35, -14.39569094330294], [36, -14.39569159607025], [37, -14.395692058664547], [38, -14.395692384177854], [39, -14.39569261155375], [40, -14.395692769067411], [41, -14.395692876991664], [42, -14.395692949458716], [43, -14.395692995555107], [44, -14.395693019225194], [45, -14.395693016653249], [46, -14.39569296719357], [47, -14.39569280428563], [48, -14.39569232945576], [49, -14.395690930593592], [50, -14.395686801577588], [51, -14.395674676042502]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -14.38516658942864], [2, -14.38655069499632], [3, -14.387890036971122], [4, -14.389041722746697], [5, -14.390071570994852], [6, -14.390978453905985], [7, -14.391760691423826], [8, -14.392432552594757], [9, -14.393004148826135], [10, -14.39348852230592], [11, -14.393896088897858], [12, -14.394236888345038], [13, -14.394519884970777], [14, -14.394753188198663], [15, -14.39494305047593], [16, -14.395091675866043], [17, -14.395188753695082], [18, -14.395257579839093], [19, -14.395372715118045], [20, -14.395472239856142], [21, -14.395523233021216], [22, -14.395561919826832], [23, -14.395595008340123], [24, -14.395619710089568], [25, -14.395638027933439], [26, -14.395652052654672], [27, -14.395662755545397], [28, -14.395670811575522], [29, -14.39567682333], [30, -14.39568128586504], [31, -14.395684579829531], [32, -14.395686995614039], [33, -14.395688755398913], [34, -14.39569002852906], [35, -14.39569094330294], [36, -14.39569159607025], [37, -14.395692058664547], [38, -14.395692384177854], [39, -14.39569261155375], [40, -14.395692769067411], [41, -14.395692876991664], [42, -14.395692949458716], [43, -14.395692995555107], [44, -14.395693019225194], [45, -14.395693016653249], [46, -14.39569296719357], [47, -14.39569280428563], [48, -14.39569232945576], [49, -14.395690930593592], [50, -14.395686801577588], [51, -14.395674676042502]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.17257591505028433, 0.17147744150508243, 0.0]], [2, [0.16258454281958584, 0.18147725290159472, 0.009999999325877392]], [3, [0.1726718081788641, 0.1718223035824762, 0.0198268251482301]], [4, [0.1705723259461641, 0.16389065715823403, 0.029376851974971484]], [5, [0.17377983368696126, 0.16940067207565465, 0.03861527303912189]], [6, [0.164879491172627, 0.1666567338231062, 0.04740475676490108]], [7, [0.1666553862094064, 0.1688091832618681, 0.05581129016408846]], [8, [0.16463585022134355, 0.16515099834976513, 0.06373457272031874]], [9, [0.1647970859334395, 0.1639653943110021, 0.07121812798337789]], [10, [0.16297074844621004, 0.1626943901798607, 0.07823367164184811]], [11, [0.1617548670529191, 0.16209145858820345, 0.08479719945351873]], [12, [0.16032308847997426, 0.16057454456657128, 0.09090457157640047]], [13, [0.15991926316629873, 0.15977091657893655, 0.0965781952369984]], [14, [0.15780195425481255, 0.15789311899625547, 0.10180933499764061]], [15, [0.15877669680978282, 0.15864731238021987, 0.1066528554333096]], [16, [0.15362863645772493, 0.15411673647798915, 0.1110392932020727]], [17, [0.16124927062123365, 0.1605263726604187, 0.11517377543840837]], [18, [0.1475682901846545, 0.14778350446928187, 0.11866894875265248]], [19, [0.15921392261734602, 0.15935255886748173, 0.12224785292534252]], [20, [0.15215212893726993, 0.1522033480133137, 0.12511593817922032]], [21, [0.1516469009741418, 0.15159398588456044, 0.12783129112918545]], [22, [0.15366962226677863, 0.15361392249144004, 0.13032588375456666]], [23, [0.15091537829803076, 0.15094090037524485, 0.13245099510629232]], [24, [0.15125609820528838, 0.1512774315930632, 0.13440934192015858]], [25, [0.1510123771354142, 0.15101053014146457, 0.13613432095161854]], [26, [0.15013184187407608, 0.1501276670723704, 0.1376440844657147]], [27, [0.1502357468752065, 0.1502325793783091, 0.13899571150422968]], [28, [0.14967815197625484, 0.1496830649032345, 0.14016666756970322]], [29, [0.149523299927732, 0.1495249747369629, 0.14119897249549707]], [30, [0.1492842595804291, 0.1492836325525521, 0.14209616383379864]], [31, [0.1490582768762441, 0.14905834491305195, 0.1428748906849852]], [32, [0.1489257389056376, 0.14892626087240396, 0.14355026851840935]], [33, [0.14873718239046393, 0.14873805521363323, 0.14413071566830088]], [34, [0.14864659556383356, 0.14864651416869085, 0.1446311067871241]], [35, [0.14850236603371114, 0.14850269840349992, 0.14505777655267754]], [36, [0.1484425146350567, 0.14844255643628293, 0.14542323473192348]], [37, [0.1483275111727647, 0.14832795701123005, 0.14573220776697887]], [38, [0.1482992246212458, 0.1482990709816834, 0.14599553774846422]], [39, [0.14819613282209332, 0.1481965491957217, 0.14621573680650257]], [40, [0.14820503922254577, 0.1482047413045556, 0.14640321864896924]], [41, [0.1480912984476254, 0.14809191323781828, 0.14655723862474626]], [42, [0.14815672609081484, 0.14815605509514157, 0.14668976923830984]], [43, [0.14799040133855373, 0.14799148531027106, 0.14679448047168742]], [44, [0.14816753581669762, 0.1481660623819691, 0.14688908171485643]], [45, [0.14784891116583346, 0.14785124293749474, 0.1469555964371527]], [46, [0.1482947793681624, 0.1482912213014263, 0.1470279513137648]], [47, [0.14754947105256905, 0.14755523146029753, 0.14705955238250215]], [48, [0.14873126958163937, 0.1487218601871792, 0.14713002710056358]], [49, [0.14673230807573212, 0.14674804932440583, 0.14711336007023124]], [50, [0.15009994569953367, 0.15007349192183592, 0.14722501078670955]], [51, [0.14432375798219202, 0.14436636243023337, 0.14709928164289734]]], "gradients": [[1, [1.1580481444894986e-05, -0.0005302028885036947, -0.14834095745630904]], [2, [-0.004013119606231186, 0.005388842057945098, -0.1372782747425223]], [3, [0.00249731319063784, 0.002071104632138443, -0.12637666631144207]], [4, [-0.0016625558694958187, -0.005117268868044533, -0.11725015743866152]], [5, [0.0053246966137283636, 0.0030684767473925234, -0.10563760123987542]], [6, [-0.0028664331444510083, -0.001918911882805574, -0.09797228502324451]], [7, [0.00139122527904334, 0.0025475874295661782, -0.0879388406301036]], [8, [-0.00048108613589725735, -0.0001978550356032116, -0.08037513066109092]], [9, [0.0008450495752310161, 0.0003805012684470199, -0.07236819839766007]], [10, [0.00018876879193285845, 3.145886853772595e-05, -0.06539125615195296]], [11, [0.0003724879204547449, 0.0005672604499160627, -0.058649958219996634]], [12, [-7.519220501173152e-05, 7.290285186378753e-05, -0.05273845969996138]], [13, [0.0007271674758086988, 0.0006385355298625939, -0.046878008337740695]], [14, [-0.0006672641979630356, -0.0006118233008649554, -0.042303133054661046]], [15, [0.0019867751730338057, 0.0019073998637253453, -0.036553318261923096]], [16, [-0.003625292305164507, -0.003318621388109122, -0.03465038080456573]], [17, [0.007783800886874914, 0.007333971310258036, -0.025947555224401953]], [18, [-0.00972379538470669, -0.00958385526086225, -0.030242731878653117]], [19, [0.007467480353277267, 0.0075556765008286675, -0.019221397625662107]], [20, [-0.0015307714673138406, -0.0014973214221534192, -0.020651047833348812]], [21, [-0.001402316167375517, -0.00143715908889952, -0.018114642039885]], [22, [0.0022153244056308807, 0.0021786066047937425, -0.014141836980300582]], [23, [-0.000889205347720079, -0.000872172594135634, -0.01365308876188287]], [24, [0.00022736172586768078, 0.0002416584085107587, -0.011349191188820384]], [25, [0.00045437271233694787, 0.00045312864694224686, -0.00968599439435991]], [26, [-0.00026416508318760634, -0.0002669941902428974, -0.00867492590784913]], [27, [0.00033577909239213, 0.0003336256212289612, -0.0071725300907132805]], [28, [-3.9744953626907886e-05, -3.6390133562491656e-05, -0.006307691140541749]], [29, [9.499344837848867e-05, 9.614061411866714e-05, -0.005322361485617932]], [30, [6.828874496100923e-05, 6.785800428410482e-05, -0.0045381203044048135]], [31, [2.119997366634152e-05, 2.124683259374649e-05, -0.00387025542410413]], [32, [6.915387708161802e-05, 6.95141210709238e-05, -0.0032482711227270755]], [33, [7.0646654499739725e-06, 7.668247215875112e-06, -0.0027656473800252712]], [34, [5.3493647502733666e-05, 5.343727427131739e-05, -0.0023008190385311877]], [35, [6.390588112026307e-07, 8.695908135791797e-07, -0.0019506349599964778]], [36, [4.3872668346267574e-05, 4.390169372570085e-05, -0.0016070633226892284]], [37, [-8.756767057249704e-06, -8.446855789046026e-06, -0.001361164336309173]], [38, [4.310704585464009e-05, 4.300016659186667e-05, -0.0011036516276661246]], [39, [-2.3536509786481474e-05, -2.3246621459804828e-05, -0.0009432052943800784]], [40, [5.378655411369948e-05, 5.357903875413683e-05, -0.0007398626478813952]], [41, [-5.0466089945189196e-05, -5.003756864141451e-05, -0.0006565495867203452]], [42, [8.620584750573812e-05, 8.573805730449635e-05, -0.00047193830909009193]], [43, [-0.00010799323151466922, -0.00010723702957804448, -0.0004769669418713818]], [44, [0.00017041487678426392, 0.00016938714386327547, -0.0002548567533420254]], [45, [-0.0002481138328214172, -0.00024648591050713264, -0.0004055963804336926]], [46, [0.0003952017616679626, 0.00039271980484478775, -2.058137839000551e-05]], [47, [-0.000626672845932319, -0.0006226473283916789, -0.0005036319926112753]], [48, [0.0010369121131823533, 0.0010303534377218426, 0.00039000981022141445]], [49, [-0.0017375032795801104, -0.001726480594880897, -0.001011630989925294]], [50, [0.002977185807271354, 0.00295880140324023, 0.001444924904092204]]], "count": 51}, "termination_value": 0.007980432025169293, "termination_status": false}, "4": {"gradients": [[0, -0.04787353737314248], [1, 0.04550686372527757], [2, -0.04789101646887417], [3, -0.04554717227336802], [4, -0.0864177399731112], [5, -0.0026800413055774186]], "optimal_pool_indices": [2, 0, 5, 4, 3], "vqe_result": {"fun": -14.400338970983562, "x": [0.15925958463246423, 0.15925958547084296, 0.10101389776455111, 0.10056743591235365]}, "interim_results": {"energy": [[1, -14.395674676042502], [2, -14.396340029060621], [3, -14.397199040561999], [4, -14.397855284626115], [5, -14.398456398769863], [6, -14.398929396796355], [7, -14.399316222795266], [8, -14.399613881889598], [9, -14.399839362789951], [10, -14.400003435528587], [11, -14.400119851406318], [12, -14.400199822821868], [13, -14.400253062683323], [14, -14.400287481346073], [15, -14.400309025546441], [16, -14.400322089695466], [17, -14.400329760677616], [18, -14.400334115763314], [19, -14.40033650383053], [20, -14.4003377663695], [21, -14.400338408597017], [22, -14.400338722024133], [23, -14.40033886823525], [24, -14.40033893311281], [25, -14.400338960312355], [26, -14.400338970983562]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0]], "energy_raw": [[1, -14.395674676042502], [2, -14.396340029060621], [3, -14.397199040561999], [4, -14.397855284626115], [5, -14.398456398769863], [6, -14.398929396796355], [7, -14.399316222795266], [8, -14.399613881889598], [9, -14.399839362789951], [10, -14.400003435528587], [11, -14.400119851406318], [12, -14.400199822821868], [13, -14.400253062683323], [14, -14.400287481346073], [15, -14.400309025546441], [16, -14.400322089695466], [17, -14.400329760677616], [18, -14.400334115763314], [19, -14.40033650383053], [20, -14.4003377663695], [21, -14.400338408597017], [22, -14.400338722024133], [23, -14.40033886823525], [24, -14.40033893311281], [25, -14.400338960312355], [26, -14.400338970983562]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0]], "params": [[1, [0.14432375798219202, 0.14436636243023337, 0.14709928164289734, 0.0]], [2, [0.15432373819554834, 0.15436634252545178, 0.15709924433017883, 0.009999998842830322]], [3, [0.1469383635496309, 0.14695410141314652, 0.14763967371657527, 0.01966074105668116]], [4, [0.14780238497701328, 0.14779357378304503, 0.13922263917774091, 0.028906320949290208]], [5, [0.15409927656068, 0.1540813363893179, 0.13277235670531343, 0.03777496292115547]], [6, [0.15789820658695056, 0.1578856560974588, 0.12667177632460636, 0.04625093058582258]], [7, [0.15761014332791293, 0.15760900410704445, 0.12114701575287304, 0.0542357388483456]], [8, [0.15766779101106043, 0.15767216523541586, 0.11748893257068396, 0.06161006087796689]], [9, [0.15892316864837833, 0.15892609787400494, 0.11514167564562858, 0.06826851566890682]], [10, [0.1592984342787306, 0.15929880963720583, 0.11276796884071597, 0.07413785118864956]], [11, [0.15912485410029345, 0.15912411222794917, 0.11032157930317843, 0.07921922204687043]], [12, [0.15940963774864936, 0.1594087413551101, 0.10828215382038575, 0.08356455625658395]], [13, [0.15956349357180863, 0.1595632201128545, 0.10666663789151105, 0.08722614791500939]], [14, [0.1594319904675028, 0.15943234004586046, 0.10538237011674334, 0.09026003445125379]], [15, [0.1594437094512425, 0.15944397197985105, 0.10437282411972339, 0.09273238007488474]], [16, [0.1594401823127783, 0.15944018253407852, 0.10352804240630381, 0.09471035155119654]], [17, [0.1593737815731872, 0.15937371906503958, 0.10283772103446435, 0.09626664498231294]], [18, [0.1593656157186181, 0.15936557260632814, 0.10232391837663705, 0.09747308743171648]], [19, [0.15933346833248724, 0.15933349529536964, 0.10193984986100955, 0.09839144161709745]], [20, [0.15930767915325653, 0.1593077169611787, 0.1016503447107342, 0.09907767767685403]], [21, [0.1592981496317058, 0.1592981525202138, 0.10143471525654525, 0.09958090157032169]], [22, [0.15928024425517404, 0.15928023968856667, 0.10127824594908541, 0.09994265228782444]], [23, [0.1592754064730623, 0.1592754019873692, 0.1011714456930713, 0.1001976024426172]], [24, [0.1592661360827173, 0.1592661416975603, 0.10109719741610919, 0.10037298597142422]], [25, [0.15926403014854384, 0.15926403241252182, 0.10104712180097823, 0.10049069641420588]], [26, [0.15925958463246423, 0.15925958547084296, 0.10101389776455111, 0.10056743591235365]]], "gradients": [[1, [-0.005053904226896222, -0.005023908472765015, -0.002680041305579195, -0.0864177399731112]], [2, [0.010625100293136569, 0.010654466840517074, 0.019623610008491, -0.07462768359970084]], [3, [-0.004419470184922503, -0.004408917645692512, 0.009106345324083165, -0.0662305937996468]], [4, [-0.006952655818261988, -0.006958331712878518, 0.0051154118500900125, -0.06062430989488732]], [5, [-0.0010985236458243008, -0.001109557469384015, 0.005705768690930313, -0.05533853993141058]], [6, [0.0018979110465391358, 0.0018904650838535986, 0.004662193141275139, -0.049342671583225695]], [7, [-0.00016603477535781508, -0.00016669780934108758, 0.0019086868866740048, -0.04288750285309817]], [8, [-0.0010549076496193521, -0.001052396915820708, 0.0010945036914531414, -0.0363277079853912]], [9, [0.00012709110004216484, 0.0001287502678568586, 0.0018190257526882192, -0.02999497377195226]], [10, [0.00025441656601721263, 0.00025462739268533596, 0.0018151178954521896, -0.024483828935892404]], [11, [-0.00026143976453774087, -0.00026185441251946884, 0.0012132702172671372, -0.019882723840231264]], [12, [-2.438839133667159e-05, -2.4887093932335347e-05, 0.0008752376172296294, -0.015902298366036405]], [13, [0.00013146554390175424, 0.0001313138494634103, 0.0006735971081255343, -0.01250125059259588]], [14, [-4.294851826891488e-05, -4.275481425608518e-05, 0.0005054825441472843, -0.009683015965039843]], [15, [5.241892177210161e-06, 5.387217575147929e-06, 0.00043738690074235365, -0.007359682658236721]], [16, [3.932172621645691e-05, 3.932184865895749e-05, 0.00033861869576767845, -0.005518418003823911]], [17, [-1.1286256080822454e-05, -1.1320833712247236e-05, 0.00022050026859865568, -0.004089627313902611]], [18, [1.6423999479542317e-05, 1.6400155006479622e-05, 0.00016133688716912786, -0.002967452177600194]], [19, [6.981487857160573e-06, 6.996400466974251e-06, 0.0001197715875420613, -0.00211422313362597]], [20, [-5.717378659397809e-07, -5.508264706577393e-07, 8.58190708115103e-05, -0.0014782389545828778]], [21, [7.388989470058505e-06, 7.390587105859936e-06, 5.888149024357858e-05, -0.001011972213484924]], [22, [-1.28623916495485e-06, -1.2887650662207761e-06, 3.61001801465477e-05, -0.0006792024291168985]], [23, [3.6756745132038304e-06, 3.673193354813975e-06, 2.524595043595923e-05, -0.0004419922310514579]], [24, [-8.303235219386806e-07, -8.272177076662501e-07, 1.59534361525715e-05, -0.000280108412249902]], [25, [1.7328663677318445e-06, 1.7341186868691238e-06, 1.011899493796875e-05, -0.00017091210204966956]]], "count": 26}, "termination_value": 0.003316137084109272, "termination_status": false}, "5": {"gradients": [[0, -7.235907771452332e-05], [1, 0.05338924842793524], [2, -7.235953177442411e-05], [3, -0.053389249131527095], [4, -0.00010046898869298104], [5, 5.175447384431209e-06]], "optimal_pool_indices": [2, 0, 5, 4, 3], "vqe_result": {"fun": -14.40263546868186, "x": [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734]}, "interim_results": {"energy": [[1, -14.400338970983558], [2, -14.400613388097526], [3, -14.401151746319197], [4, -14.40149134548639], [5, -14.401856269936525], [6, -14.40212708646926], [7, -14.40232169984859], [8, -14.402458740357329], [9, -14.402543787085818], [10, -14.402592427108273], [11, -14.402616627490994], [12, -14.40262610155065], [13, -14.402626298631072], [14, -14.402618498022523], [15, -14.402606760556319], [16, -14.40260482948931], [17, -14.402617970307622], [18, -14.402630611894235], [19, -14.402635035469306], [20, -14.40263545569742], [21, -14.40263527355457], [22, -14.402635218047363], [23, -14.402635237201597], [24, -14.402635254893742], [25, -14.402635244418066], [26, -14.402635191204865], [27, -14.402635068021425], [28, -14.402634808896398], [29, -14.40263425785816], [30, -14.40263303730655], [31, -14.402630247637333], [32, -14.402623856807681], [33, -14.402610435174072], [34, -14.402588768187309], [35, -14.402572365876551], [36, -14.40258206849187], [37, -14.402609555465228], [38, -14.402628777620755], [39, -14.402634925119136], [40, -14.402635431409834], [41, -14.402635176069735], [42, -14.402635167632843], [43, -14.402635274367487], [44, -14.402635367852378], [45, -14.40263542187759], [46, -14.40263544863282], [47, -14.402635461232192], [48, -14.40263546698139], [49, -14.402635469343045], [50, -14.402635469759721], [51, -14.40263546868186]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -14.400338970983558], [2, -14.400613388097526], [3, -14.401151746319197], [4, -14.40149134548639], [5, -14.401856269936525], [6, -14.40212708646926], [7, -14.40232169984859], [8, -14.402458740357329], [9, -14.402543787085818], [10, -14.402592427108273], [11, -14.402616627490994], [12, -14.40262610155065], [13, -14.402626298631072], [14, -14.402618498022523], [15, -14.402606760556319], [16, -14.40260482948931], [17, -14.402617970307622], [18, -14.402630611894235], [19, -14.402635035469306], [20, -14.40263545569742], [21, -14.40263527355457], [22, -14.402635218047363], [23, -14.402635237201597], [24, -14.402635254893742], [25, -14.402635244418066], [26, -14.402635191204865], [27, -14.402635068021425], [28, -14.402634808896398], [29, -14.40263425785816], [30, -14.40263303730655], [31, -14.402630247637333], [32, -14.402623856807681], [33, -14.402610435174072], [34, -14.402588768187309], [35, -14.402572365876551], [36, -14.40258206849187], [37, -14.402609555465228], [38, -14.402628777620755], [39, -14.402634925119136], [40, -14.402635431409834], [41, -14.402635176069735], [42, -14.402635167632843], [43, -14.402635274367487], [44, -14.402635367852378], [45, -14.40263542187759], [46, -14.40263544863282], [47, -14.402635461232192], [48, -14.40263546698139], [49, -14.402635469343045], [50, -14.402635469759721], [51, -14.40263546868186]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.15925958463246423, 0.15925958547084296, 0.10101389776455111, 0.10056743591235365, 0.0]], [2, [0.169128402458432, 0.16912832344168774, 0.0910331825036919, 0.11056644067940696, 0.009999998126964081]], [3, [0.15902956455851888, 0.15902960207951705, 0.10112434208121215, 0.10051912479451851, 0.019433990402306284]], [4, [0.14956369812254955, 0.15884560060519679, 0.09239277656051528, 0.09818265038906154, 0.027730738033237844]], [5, [0.1421586070155566, 0.16660915859750167, 0.0921477765881537, 0.10648749316634208, 0.03565807191908987]], [6, [0.13523180466411383, 0.17450909281166857, 0.08582630307531554, 0.10993328034303981, 0.043096229966580094]], [7, [0.12870769403087012, 0.1794811522318973, 0.08209529854396416, 0.10960631012525777, 0.05021474422543916]], [8, [0.12317471726086233, 0.18178234635768695, 0.08383150433836856, 0.10959568665927837, 0.056819135834549644]], [9, [0.11878791176686736, 0.1828358700823096, 0.08048588098589016, 0.10804322203728439, 0.0623592272657501]], [10, [0.11597291546678926, 0.18410042474137406, 0.08087782777453992, 0.10999585312674261, 0.06698707777992913]], [11, [0.11385073244417358, 0.18482451467713024, 0.07704205031963873, 0.10937429681278382, 0.07041922880412302]], [12, [0.11252760997418643, 0.18535585354717585, 0.07935575099474777, 0.1111236919571375, 0.07307560003336362]], [13, [0.11119950528865576, 0.18525170170817523, 0.07467542918816927, 0.10844467732288102, 0.0746308533210649]], [14, [0.11083117618461336, 0.18586360770132473, 0.08073067871440337, 0.1123563681610609, 0.07595052500293602]], [15, [0.10984162252644683, 0.18533994302893247, 0.07205354874298735, 0.10665091531311709, 0.07615571090765999]], [16, [0.1104746828174039, 0.18644617873263933, 0.08119596416882342, 0.11388608707157277, 0.07697329531877309]], [17, [0.10953765344928779, 0.18513350814047103, 0.07328667633072963, 0.10712834291072139, 0.07656385801527439]], [18, [0.1102463505994239, 0.18618994206685927, 0.07836196996469669, 0.11160382101837482, 0.07694299256149514]], [19, [0.10992685362818792, 0.18568522239907606, 0.07608371735606509, 0.10961693049318905, 0.07674058290571399]], [20, [0.10999135999938756, 0.18573478376766323, 0.0765114437880107, 0.10997383867480494, 0.07672880001435037]], [21, [0.11008902131910163, 0.18584492377225825, 0.077007883933783, 0.11039122771979779, 0.07673071908466195]], [22, [0.11000570502959062, 0.18569862524067424, 0.0762419773947076, 0.10970812330937989, 0.07664971267569048]], [23, [0.11012039833670464, 0.1858515615988613, 0.0770532327772065, 0.11041350439698913, 0.07669297672882984]], [24, [0.11001612887139944, 0.18568978395307983, 0.07628076172589049, 0.10973558244129884, 0.07662812832351881]], [25, [0.11012505306888354, 0.1858479422989225, 0.0770487342894404, 0.11041061890692223, 0.07668238111142708]], [26, [0.11001384788553044, 0.1856833768366177, 0.07623009110447251, 0.10969149025096826, 0.07662260204140738]], [27, [0.11014165077526693, 0.18587312654510843, 0.07717315342810918, 0.11051879574655656, 0.0766932842903719]], [28, [0.10997973059352084, 0.18563644013261643, 0.07600632106472138, 0.10949466201893159, 0.07660849786078787]], [29, [0.11019140402601894, 0.18595019330576448, 0.0775399693734246, 0.11084351938646121, 0.07672292387896197]], [30, [0.10989603394342173, 0.18551434139719092, 0.07541539290230362, 0.1089742411452847, 0.07656542347445355]], [31, [0.11032593873086495, 0.18614938301652986, 0.0784749089105145, 0.1116731101895532, 0.07679412391479973]], [32, [0.10967745388197918, 0.1851911516869326, 0.07396186946276795, 0.10767581429082783, 0.0764480880604768]], [33, [0.11067830831121928, 0.18667193804298485, 0.08058278048780032, 0.1135986341612758, 0.0769680452523826]], [34, [0.10914807526098443, 0.18440161861024476, 0.07138071746316141, 0.1052362695883748, 0.07617321488602076]], [35, [0.11138369609524927, 0.1877187117482695, 0.08261217860550754, 0.1157081572363349, 0.07724242398293625]], [36, [0.10853459255552553, 0.1834645623790867, 0.071391872224503, 0.10499564999622328, 0.0759525174723874]], [37, [0.11150244670518, 0.1878509258294761, 0.08013751173706407, 0.11350540273821355, 0.07709746960215928]], [38, [0.10925295334069651, 0.18448368600480683, 0.07499430310240321, 0.10840588704021603, 0.0763465319536178]], [39, [0.11033020372436408, 0.18614723070651656, 0.07714371268505457, 0.11055134326395069, 0.0767039694784703]], [40, [0.11017750814788453, 0.18591764493839877, 0.07679114006979357, 0.11019194652076876, 0.07667109167622457]], [41, [0.10988856502307248, 0.18548712918167873, 0.07631030613889762, 0.10970793288233341, 0.07660133870847023]], [42, [0.11021640031778247, 0.18600192788768757, 0.07704085876699429, 0.11044771631854472, 0.07671621401706617]], [43, [0.10995381622745755, 0.18560836567540503, 0.07633520478125067, 0.10975946837569638, 0.07661866659260815]], [44, [0.11015675791793818, 0.18589447266217976, 0.07689358962159981, 0.11029839949366162, 0.07669558343259948]], [45, [0.10999781398648636, 0.1856665284144564, 0.07649201854037772, 0.10990513511422666, 0.07663615993471022]], [46, [0.11012151530407356, 0.18585226502665134, 0.07678151071966781, 0.11019055308166764, 0.0766775526090143]], [47, [0.1100283305760175, 0.1857083241126505, 0.07656114194099391, 0.10997164519019016, 0.0766446138919348]], [48, [0.11010267613263208, 0.18581865046094642, 0.07674428730304227, 0.1101520901208895, 0.07667089571398535]], [49, [0.11003843813608517, 0.18572544414135736, 0.076580623984951, 0.10999240540069885, 0.0766475037436123]], [50, [0.11009954610785967, 0.18581499247833547, 0.07673574152761206, 0.1101440710134006, 0.07666988959118504]], [51, [0.1100367118949897, 0.18572195133965905, 0.07657961833574932, 0.10999067535098805, 0.07664750028718734]]], "gradients": [[1, [-7.522986944508148e-07, -7.518349391943957e-07, 5.175447377325781e-06, -0.00010046898869653376, -0.053389249131527095]], [2, [0.019659832808144984, 0.01142349472363513, -0.002691214198240033, 0.007978232311639744, -0.04219243384424942]], [3, [0.011600034518535196, -0.004366590495386902, 0.0069099312606581975, -0.0014679468132250406, -0.030205455260173153]], [4, [0.006482030565734931, -0.01006967018215299, -0.0021799075177657556, -0.008714145273311047, -0.029219182489459428]], [5, [0.006921633422829032, -0.005846454135324919, 0.003997342206492505, 0.0001854333332431679, -0.02545066179279587]], [6, [0.006212143346091992, -0.0017832269286373048, 0.0005812560049278659, 0.001476623199664573, -0.023623061069582008]], [7, [0.004495405404819408, -0.00016853335598554509, -0.00185529157717923, -9.830611201522288e-05, -0.020350686230568016]], [8, [0.0031288454685522993, -7.017267351017153e-05, 0.0021979476810010112, 0.0010975990838062444, -0.01471151372581403]], [9, [0.0013858284803927035, -0.000771689782990137, -0.0009242463675906976, -0.0017598063667847441, -0.011659409372679619]], [10, [0.001288523461411728, -0.0001708064806056342, 0.0019874829631110202, 0.000927379319850985, -0.007180721595918982]], [11, [0.0005678107972748592, -0.00019409828771443927, -0.0018812067993252413, -0.001237476451267483, -0.005622985038355566]], [12, [0.0009745319155971544, 0.00026636540096625083, 0.0026967901009982143, 0.002032430875157587, -0.0019674393224793363]], [13, [-0.00022294910665898726, -0.0005142495770833477, -0.0039022063503910687, -0.002949296943850044, -0.0028536133046124235]], [14, [0.0009736138757485691, 0.0005882570022492928, 0.005943556426744934, 0.004352194391341158, 0.001401377039917051]], [15, [-0.0011727681490860675, -0.0009681065350619633, -0.007574715731141879, -0.005966102218497582, -0.002895280775454978]], [16, [0.0013065893925752192, 0.0012563978404216414, 0.007658594951722719, 0.006364735486979356, 0.0028593726920664864]], [17, [-0.0011589106900480317, -0.0011024664922665295, -0.0057082273373652015, -0.00484901051274278, -0.002034502433961194]], [18, [0.0006287932636066529, 0.0006306092542676112, 0.0029941600438583293, 0.00254085366303336, 0.0012933291959384974]], [19, [-0.0001960618215139931, -0.0001679094259205982, -0.0009168917096200602, -0.0007621578212972935, -0.00025073355434379607]], [20, [-6.944224503513396e-05, -5.716262852750731e-05, -0.00021035665233881673, -0.00017154530310392602, -2.3111420439647645e-05]], [21, [0.00011741191826253328, 0.00011891218891335598, 0.0006203746275019739, 0.0005279926289620818, 0.000272998419751147]], [22, [-0.00013835305271570064, -0.0001291316127218778, -0.0007036392528529944, -0.0005950726019303687, -0.0002491950772487428]], [23, [0.0001374405694800629, 0.00013308429754843587, 0.000675931646028971, 0.0005711688355667377, 0.0002631341215018068]], [24, [-0.00013482633701933366, -0.00013021560266146537, -0.0006496175476460309, -0.0005509858386414379, -0.0002519434427359357]], [25, [0.00013568316266443503, 0.0001303272722292803, 0.0006653265800942165, 0.0005642222777115791, 0.0002503876473927136]], [26, [-0.0001479628614280415, -0.00014323976257557547, -0.000736307649891188, -0.0006235655162800668, -0.00028483196521911225]], [27, [0.00017940655427395313, 0.00017180000655869776, 0.0008785190706124268, 0.0007438250625568799, 0.0003339069490646551]], [28, [-0.00022849076477093888, -0.00022030982012211098, -0.001119027515501969, -0.0009486644869518557, -0.00042986209914630535]], [29, [0.00030848751507228656, 0.0002974110374349692, 0.001509190116246728, 0.0012794526805723905, 0.0005785379580327543]], [30, [-0.0004372232426295142, -0.000421506676405059, -0.0021313406750138597, -0.0018080812937686375, -0.0008158513982632343]], [31, [0.0006437609403970868, 0.0006211225568115708, 0.0031173656597225374, 0.002646683406668515, 0.0012032872149543294]], [32, [-0.0009734717354437095, -0.0009409445621972878, -0.004635183615695482, -0.003946276204022325, -0.0017818742999828885]], [33, [0.0014700897504020816, 0.0014268964769268422, 0.006785249558218354, 0.005799732485591846, 0.0026726169344506445]], [34, [-0.0021422546028126987, -0.0020881690994070112, -0.00918595207813766, -0.007927244380027787, -0.0036446522987620966]], [35, [0.0027896391272559384, 0.0027494489438382175, 0.0105388173217289, 0.009204186750872978, 0.004452521316906655]], [36, [-0.0030375898079917363, -0.0029987325454854385, -0.009451621002774857, -0.008362944624868973, -0.004252112925588136]], [37, [0.002520565826532817, 0.0025168141731288785, 0.006346163353923018, 0.005702254189097644, 0.0030567325063053374]], [38, [-0.0014358559564833229, -0.0014691270372289011, -0.003097218660633061, -0.002812383611168201, -0.0016428320320951428]], [39, [0.0004200693246207976, 0.00043334882730761137, 0.0008863148723747827, 0.0008123630119651892, 0.00043541202890828856]], [40, [0.00015979450745717827, 0.00015977196317606968, 0.00024173886055400828, 0.00022089835643868128, 0.0001364537737895688]], [41, [-0.00030916401582281594, -0.00032222338898613145, -0.0006537056208077985, -0.0006034026255505864, -0.0003417673300898372]], [42, [0.00027139461140990306, 0.00027806622951054294, 0.0006990754837001845, 0.000629315746845549, 0.0003397989552933467]], [43, [-0.00020976341678391464, -0.00020329749377090423, -0.0005822928046725906, -0.0005147490500938545, -0.0002712839855529836]], [44, [0.00016162041615785938, 0.00015505880042532283, 0.0004279520769667755, 0.0003805007881307887, 0.00020856887612019648]], [45, [-0.00012460661253932415, -0.00012396100914813246, -0.0003047203265698073, -0.0002735270904778986, -0.00014899644165922155]], [46, [9.386227760543875e-05, 9.66072944255103e-05, 0.0002249907391114192, 0.00020344516073400598, 0.00011186138302221593]], [47, [-7.261690668869392e-05, -7.350958850516065e-05, -0.0001795365455592446, -0.0001618724447851605, -8.819068942500508e-05]], [48, [6.046734546139021e-05, 5.94648040976864e-05, 0.00015507438155459852, 0.00013850898741907258, 7.494268392527204e-05]], [49, [-5.524954547375671e-05, -5.431963245960958e-05, -0.0001428369740885671, -0.00012737819033858955, -6.941059927001447e-05]], [50, [5.496681315442231e-05, 5.4608267349820494e-05, 0.00013979480948833611, 0.00012517904791842227, 6.782161324281333e-05]]], "count": 51}, "termination_value": 0.0010196393858112884, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_F2_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -226.96758896334288, "optimal_params": [0.23566622031602957, 0.019116953029253297, -0.03316884613167643, -0.03316885599930145, -0.014049360400143172, -0.018810969281907338, 0.01501764253939038, -0.013468159181451316, 0.015017629861044235, -0.0006231580607496778, -0.0006223497183707669, 0.018966941165836325], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "optimal_pool_labels": ["YIXIIXIXII", "YIZZXXIZZX", "XIYIIYIZZY", "XIZZYYIYII", "XIZYIXIZXI", "YIIIIXXIII", "YIZXIIZIII", "XIZYIYIZYI", "IIIIIYZZXI", "YIZZZYIZYI", "YIIYZYIIZI", "YZIIIYYIII"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, 8.384404281969182e-11], [1, 8.384404281969182e-11], [2, 4.1450221033301204e-10], [3, -4.1447378862358164e-10], [4, 8.384404281969182e-11], [5, 8.384404281969182e-11], [6, 4.1447378862358164e-10], [7, -4.1450221033301204e-10], [8, -0.04228112922203309], [9, -0.04228112922203309], [10, -0.04228112922203309], [11, -0.04228112922203309], [12, -0.04228112922203309], [13, -0.04228112922203309], [14, -0.04228112922203309], [15, -0.04228112922203309], [16, 0.04633408424933805], [17, -0.04633408424933805], [18, 0.04633408424933805], [19, 0.04633408424933805], [20, 0.04633408424933805], [21, -0.04633408424933805], [22, 0.04633408424933805], [23, 0.04633408424933805], [24, -0.04228112922203309], [25, -0.04228112922203309], [26, 0.037960231231579655], [27, -0.037960231231579655], [28, 0.037960231231579655], [29, 0.037960231231579655], [30, -0.037960231231579655], [31, 0.037960231231579655], [32, -0.037960231231579655], [33, -0.037960231231579655], [34, -0.014754220734630508], [35, 0.014754220734630508], [36, -0.014754220734630508], [37, -0.014754220734630508], [38, 0.014754220734630508], [39, -0.014754220734630508], [40, 0.014754220734630508], [41, 0.014754220734630508], [42, 1.0231815394945443e-12], [43, 1.0231815394945443e-12], [44, -1.0231815394945443e-12], [45, 1.0231815394945443e-12], [46, -0.19800593557999946], [47, 0.19800593557999946], [48, -0.19800593557999946], [49, -0.19800593557999946], [50, 0.19800593557999946], [51, 0.19800593557999946], [52, -0.19800593557999946], [53, 0.19800593557999946], [54, -0.11086752648458287], [55, 0.11086752648458287], [56, -0.11086752648458287], [57, -0.11086752648458287], [58, 0.11086752648458287], [59, 0.11086752648458287], [60, -0.11086752648458287], [61, 0.11086752648458287], [62, 0.04633408424936647], [63, 0.04633408424936647], [64, 0.04633408424936647], [65, 0.04633408424936647], [66, -0.04633408424936647], [67, -0.04633408424936647], [68, 0.04633408424936647], [69, 0.04633408424936647], [70, -0.2000125897806413], [71, 0.2000125897806413], [72, -0.2000125897806413], [73, -0.2000125897806413], [74, 0.2000125897806413], [75, 0.2000125897806413], [76, -0.2000125897806413], [77, 0.2000125897806413], [78, -3.979039320256561e-13], [79, -3.979039320256561e-13], [80, 3.979039320256561e-13], [81, -3.979039320256561e-13], [82, -0.11086752648458287], [83, 0.11086752648458287], [84, -0.11086752648458287], [85, -0.11086752648458287], [86, 0.11086752648458287], [87, 0.11086752648458287], [88, -0.11086752648458287], [89, 0.11086752648458287], [90, -0.5422018091916243], [91, 0.5422018091916243], [92, -0.5422018091916243], [93, -0.5422018091916243], [94, 0.5422018091916243], [95, 0.5422018091916243], [96, -0.5422018091916243], [97, 0.5422018091916243], [98, 0.06842828795151945], [99, 0.06842828795151945], [100, 0.06842828795151945], [101, -0.06842828795151945], [102, -0.06842828795151945], [103, -0.06842828795151945], [104, 0.06842828795151945], [105, -0.06842828795151945], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9580010253246, "x": [0.23280291929637342]}, "interim_results": {"energy": [[1, -226.8922988270548], [2, -226.89761525033194], [3, -226.902675534105], [4, -226.90745948253021], [5, -226.9119566530971], [6, -226.91616473127903], [7, -226.92008713614257], [8, -226.9237309300034], [9, -226.92710536798245], [10, -226.9302210085426], [11, -226.93308919753642], [12, -226.93572176720076], [13, -226.93813084827732], [14, -226.9403287385186], [15, -226.9423277987589], [16, -226.94414036301725], [17, -226.94577865684414], [18, -226.94725472183268], [19, -226.94858034589492], [20, -226.94976699958687], [21, -226.9508257789984], [22, -226.9517673557171], [23, -226.9526019342838], [24, -226.9533392174022], [25, -226.9539883790038], [26, -226.95455804509695], [27, -226.95505628216728], [28, -226.95549059275], [29, -226.95586791766442], [30, -226.9561946442963], [31, -226.95647662023947], [32, -226.9567191715469], [33, -226.95692712482233], [34, -226.9571048323792], [35, -226.95725619971205], [36, -226.95738471456764], [37, -226.9574934769525], [38, -226.95758522948375], [39, -226.95766238755863], [40, -226.95772706889798], [41, -226.95778112209226], [42, -226.95782615385994], [43, -226.95786355479422], [44, -226.95789452344124], [45, -226.95792008861596], [46, -226.95794112990424], [47, -226.9579583963533], [48, -226.95797252338065], [49, -226.95798404796523], [50, -226.95799342220263], [51, -226.9580010253246]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "energy_raw": [[1, -226.8922988270548], [2, -226.89761525033194], [3, -226.902675534105], [4, -226.90745948253021], [5, -226.9119566530971], [6, -226.91616473127903], [7, -226.92008713614257], [8, -226.9237309300034], [9, -226.92710536798245], [10, -226.9302210085426], [11, -226.93308919753642], [12, -226.93572176720076], [13, -226.93813084827732], [14, -226.9403287385186], [15, -226.9423277987589], [16, -226.94414036301725], [17, -226.94577865684414], [18, -226.94725472183268], [19, -226.94858034589492], [20, -226.94976699958687], [21, -226.9508257789984], [22, -226.9517673557171], [23, -226.9526019342838], [24, -226.9533392174022], [25, -226.9539883790038], [26, -226.95455804509695], [27, -226.95505628216728], [28, -226.95549059275], [29, -226.95586791766442], [30, -226.9561946442963], [31, -226.95647662023947], [32, -226.9567191715469], [33, -226.95692712482233], [34, -226.9571048323792], [35, -226.95725619971205], [36, -226.95738471456764], [37, -226.9574934769525], [38, -226.95758522948375], [39, -226.95766238755863], [40, -226.95772706889798], [41, -226.95778112209226], [42, -226.95782615385994], [43, -226.95786355479422], [44, -226.95789452344124], [45, -226.95792008861596], [46, -226.95794112990424], [47, -226.9579583963533], [48, -226.95797252338065], [49, -226.95798404796523], [50, -226.95799342220263], [51, -226.9580010253246]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0], [40, 0], [41, 0], [42, 0], [43, 0], [44, 0], [45, 0], [46, 0], [47, 0], [48, 0], [49, 0], [50, 0], [51, 0]], "params": [[1, [0.0]], [2, [0.00999999981556683]], [3, [0.01991286797245876]], [4, [0.02968901363764278]], [5, [0.03929074793202472]], [6, [0.04869159310724694]], [7, [0.05787354267192828]], [8, [0.06682419124689512]], [9, [0.07553458099227622]], [10, [0.08399784904642586]], [11, [0.09220847257042965]], [12, [0.10016188567841401]], [13, [0.10785430413269366]], [14, [0.11528265742673935]], [15, [0.12244457237625551]], [16, [0.12933837880668922]], [17, [0.13596312235945535]], [18, [0.14231857691348904]], [19, [0.14840525288004713]], [20, [0.1542243995104885]], [21, [0.15977800032267905]], [22, [0.16506876128397674]], [23, [0.17010009171913165]], [24, [0.17487607814677472]], [25, [0.17940145143479147]], [26, [0.18368154782085097]], [27, [0.18772226447494134]], [28, [0.19153001038627585]], [29, [0.19511165343599507]], [30, [0.19847446456849052]], [31, [0.20162605999760724]], [32, [0.20457434238021102]], [33, [0.20732744186057475]], [34, [0.20989365783755087]], [35, [0.21228140223622677]], [36, [0.2144991449806938]], [37, [0.21655536226900277]], [38, [0.21845848814952776]], [39, [0.2202168697937859]], [40, [0.22183872675775745]], [41, [0.22333211442502438]], [42, [0.2247048917328921]], [43, [0.22596469319900633]], [44, [0.22711890519201705]], [45, [0.22817464632626644]], [46, [0.2291387518074903]], [47, [0.23001776151401943]], [48, [0.23081791156542786]], [49, [0.23154512910721714]], [50, [0.23220503002528747]], [51, [0.23280291929637342]]], "gradients": [[1, [-0.5422018091916243]], [2, [-0.5210474228013879]], [3, [-0.49987163762369846]], [4, [-0.47879545318966166]], [5, [-0.45791706668575216]], [6, [-0.43731184913707466]], [7, [-0.41703713307390444]], [8, [-0.3971377333097621]], [9, [-0.37765024673771563]], [10, [-0.35860580752552096]], [11, [-0.34003164257310914]], [12, [-0.32195186539723863]], [13, [-0.3043878411422156]], [14, [-0.2873583311948096]], [15, [-0.270879535354851]], [16, [-0.254965094264918]], [17, [-0.23962608407367725]], [18, [-0.22487101912113872]], [19, [-0.2107058701420499]], [20, [-0.1971341012596497]], [21, [-0.18415672684358242]], [22, [-0.17177238807789763]], [23, [-0.15997744834183436]], [24, [-0.1487661059980212]], [25, [-0.13813052281162186]], [26, [-0.12806096593641314]], [27, [-0.11854596119940197]], [28, [-0.10957245527407622]], [29, [-0.10112598425905617]], [30, [-0.09319084617234807]], [31, [-0.08575027492457821]], [32, [-0.07878661344682314]], [33, [-0.07228148380573884]], [34, [-0.0662159523415653]], [35, [-0.06057068809275279]], [36, [-0.05532611302407986]], [37, [-0.05046254283800522]], [38, [-0.04596031741508]], [39, [-0.041799920187543194]], [40, [-0.03796208600130058]], [41, [-0.03442789724704198]], [42, [-0.03117886825276628]], [43, [-0.02819701811282016]], [44, [-0.02546493228621216]], [45, [-0.022965813427475723]], [46, [-0.02068352202130086]], [47, [-0.018602607472473665]], [48, [-0.0167083303581137]], [49, [-0.014986676593963466]], [50, [-0.013424364277142331]]], "count": 51}, "termination_value": 0.010917069047536643, "termination_status": false}, "2": {"gradients": [[0, 0.0012064594746448165], [1, 0.0012064594746732382], [2, -0.060621854788621476], [3, 0.06062185478853621], [4, 0.00120645947470166], [5, 0.00120645947470166], [6, -0.06062185478850779], [7, 0.06062185478853621], [8, -0.03341499986871099], [9, -0.033414999868909945], [10, -0.033414999868739415], [11, -0.03341499986896679], [12, -0.03341499986871099], [13, -0.033414999868909945], [14, -0.033414999868739415], [15, -0.03341499986896679], [16, 0.03590198138684286], [17, -0.03590198138681444], [18, 0.03590198138681444], [19, 0.03590198138681444], [20, 0.03590198138684286], [21, -0.03590198138681444], [22, 0.03590198138681444], [23, 0.03590198138681444], [24, -0.03341499986871099], [25, -0.033414999868739415], [26, 0.027508137458283954], [27, -0.027508137458255533], [28, 0.027508137458255533], [29, 0.027508137458255533], [30, -0.027508137458283954], [31, 0.027508137458255533], [32, -0.027508137458255533], [33, -0.027508137458255533], [34, 0.002193602166926212], [35, -0.00219360216689779], [36, 0.00219360216689779], [37, 0.00219360216689779], [38, -0.002193602166926212], [39, 0.00219360216689779], [40, -0.00219360216689779], [41, -0.00219360216689779], [42, 7.389644451905042e-13], [43, 7.389644451905042e-13], [44, -7.389644451905042e-13], [45, 7.389644451905042e-13], [46, -0.13906134826348193], [47, 0.13906134826348193], [48, -0.13906134826348193], [49, -0.1390613482634535], [50, 0.13906134826348193], [51, 0.13906134826348193], [52, -0.1390613482634535], [53, 0.13906134826348193], [54, -0.13868418590644183], [55, 0.13868418590647025], [56, -0.13868418590647025], [57, -0.13868418590647025], [58, 0.13868418590647025], [59, 0.13868418590647025], [60, -0.13868418590647025], [61, 0.13868418590644183], [62, 0.03590198138684286], [63, 0.03590198138684286], [64, 0.03590198138681444], [65, 0.03590198138681444], [66, -0.03590198138681444], [67, -0.03590198138681444], [68, 0.03590198138681444], [69, 0.03590198138681444], [70, -0.12615063152654216], [71, 0.12615063152654216], [72, -0.12615063152654216], [73, -0.12615063152654216], [74, 0.12615063152654216], [75, 0.12615063152654216], [76, -0.12615063152654216], [77, 0.12615063152654216], [78, -1.5347723092418164e-12], [79, -1.4779288903810084e-12], [80, 1.5347723092418164e-12], [81, -1.5347723092418164e-12], [82, -0.13868418590644183], [83, 0.13868418590647025], [84, -0.13868418590644183], [85, -0.13868418590647025], [86, 0.13868418590644183], [87, 0.13868418590647025], [88, -0.13868418590644183], [89, 0.1386841859064134], [90, -0.012008843978208006], [91, 0.012008843978208006], [92, -0.01200884397826485], [93, -0.01200884397826485], [94, 0.01200884397826485], [95, 0.012008843978293271], [96, -0.01200884397826485], [97, 0.012008843978236428], [98, 0.05124818423323063], [99, 0.05124818423323063], [100, 0.05124818423320221], [101, -0.05124818423323063], [102, -0.05124818423323063], [103, -0.05124818423323063], [104, 0.05124818423323063], [105, -0.05124818423320221], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9595165548606, "x": [0.23484967328688883, 0.02155811463932112]}, "interim_results": {"energy": [[1, -226.9580010253245], [2, -226.95904275022252], [3, -226.9594748202852], [4, -226.95950223787014], [5, -226.95948409388555], [6, -226.9595015014666], [7, -226.95951603465048], [8, -226.95951527550966], [9, -226.95951532503042], [10, -226.9595164454625], [11, -226.95951648909463], [12, -226.95951646778676], [13, -226.95951655344535], [14, -226.9595165548606]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -226.9580010253245], [2, -226.95904275022252], [3, -226.9594748202852], [4, -226.95950223787014], [5, -226.95948409388555], [6, -226.9595015014666], [7, -226.95951603465048], [8, -226.95951527550966], [9, -226.95951532503042], [10, -226.9595164454625], [11, -226.95951648909463], [12, -226.95951646778676], [13, -226.95951655344535], [14, -226.9595165548606]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.23280291929637342, 0.0]], [2, [0.24280291096918416, 0.009999999280892973]], [3, [0.23752292758977459, 0.018224156366080414]], [4, [0.23239858570942262, 0.02326390124281636]], [5, [0.23330727792363315, 0.024740001599105242]], [6, [0.23528899375317786, 0.023723446228895197]], [7, [0.2347770686891311, 0.022008802971807552]], [8, [0.2345373663253677, 0.021012008669814026]], [9, [0.23520080329946777, 0.021000196829438787]], [10, [0.23491960264111522, 0.021414085258216597]], [11, [0.23467760665924708, 0.021727595670179123]], [12, [0.23488581814287723, 0.02176598234265524]], [13, [0.23478178469150415, 0.021642198794760557]], [14, [0.23484967328688883, 0.02155811463932112]]], "gradients": [[1, [-0.012008843978208006, -0.13906134826348193]], [2, [0.014743008387597456, -0.07175884145181044]], [3, [0.005110254948021975, -0.020666540842654513]], [4, [-0.005135343514126589, 0.009705077284621666]], [5, [-0.0023933111702376664, 0.01951661162681262]], [6, [0.0019107312500068474, 0.013786989809347006]], [7, [2.4582265865547015e-05, 0.002589179560231969]], [8, [-0.0009276564856008918, -0.0038945976196771426]], [9, [0.0006428547510495264, -0.0037168808024432565]], [10, [0.00013380731064671636, -0.0011698790810896753]], [11, [-0.0003201535211303508, 0.0007475269292172015]], [12, [0.00018901826030059965, 0.0010739652497591123]], [13, [-0.0001056948217410536, 0.00024004635741903257]]], "count": 14}, "termination_value": 0.009401539511515011, "termination_status": false}, "3": {"gradients": [[0, 0.0012576533599428785], [1, 0.0012576533599428785], [2, -0.058602981751647576], [3, 0.05860298175159073], [4, 0.001257653359886035], [5, 0.001257653359886035], [6, -0.05860298175156231], [7, 0.058602981751619154], [8, -0.031688653673086264], [9, -0.03186985477498183], [10, -0.03168865367302942], [11, -0.03186985477492499], [12, -0.031688653673086264], [13, -0.03186985477498183], [14, -0.03168865367302942], [15, -0.03186985477492499], [16, 0.03621450261127279], [17, -0.03625948511387378], [18, 0.03621450261124437], [19, 0.03625948511387378], [20, 0.03625948511393062], [21, -0.03621450261121595], [22, 0.03625948511393062], [23, 0.03621450261121595], [24, -0.031688653673086264], [25, -0.03168865367302942], [26, 0.02642803091652013], [27, -0.026228756475831005], [28, 0.02642803091654855], [29, 0.026228756475831005], [30, -0.02642803091652013], [31, 0.026228756475831005], [32, -0.02642803091654855], [33, -0.026228756475831005], [34, 0.0021458280237141025], [35, -0.002154597647063383], [36, 0.0021458280237425242], [37, 0.002154597647063383], [38, -0.0021458280237141025], [39, 0.002154597647063383], [40, -0.0021458280237425242], [41, -0.002154597647063383], [42, 1.2789769243681803e-12], [43, 1.2505552149377763e-12], [44, -1.2221335055073723e-12], [45, 1.2221335055073723e-12], [46, -0.000273054585193222], [47, 0.03849776984924347], [48, -0.0002730545851363786], [49, -0.03849776984924347], [50, 0.03849776984924347], [51, 0.0002730545851363786], [52, -0.038497769849357155], [53, 0.0002730545851648003], [54, -0.1398168516207079], [55, 0.13838165433034533], [56, -0.1398168516207079], [57, -0.13838165433037375], [58, 0.13838165433037375], [59, 0.1398168516207079], [60, -0.1383816543303169], [61, 0.13981685162076474], [62, 0.03621450261124437], [63, 0.0362594851139022], [64, 0.03621450261124437], [65, 0.03625948511393062], [66, -0.03625948511387378], [67, -0.03621450261121595], [68, 0.03625948511387378], [69, 0.03621450261121595], [70, -0.1154156514599265], [71, 0.11655275305514579], [72, -0.1154156514599265], [73, -0.11655275305511736], [74, 0.11655275305514579], [75, 0.11541565145989807], [76, -0.11655275305511736], [77, 0.1154156514599265], [78, -1.5631940186722204e-12], [79, -1.5347723092418164e-12], [80, 1.5916157281026244e-12], [81, -1.5916157281026244e-12], [82, -0.1398168516207079], [83, 0.13838165433037375], [84, -0.13981685162065105], [85, -0.13838165433034533], [86, 0.13838165433034533], [87, 0.1398168516207079], [88, -0.13838165433034533], [89, 0.13981685162067947], [90, 2.3133669486696817e-05], [91, 0.003619846794691739], [92, 2.313366937300998e-05], [93, -0.0036198467946633173], [94, 0.0036198467946348956], [95, -2.313366940143169e-05], [96, -0.0036198467947201607], [97, -2.313366937300998e-05], [98, 0.04750075330392178], [99, 0.047897427505887435], [100, 0.04750075330389336], [101, -0.04789742750591586], [102, -0.047897427505887435], [103, -0.04750075330392178], [104, 0.04789742750591586], [105, -0.04750075330389336], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9619297480487, "x": [0.23593453825439376, 0.021709455312493995, -0.034510272778791554]}, "interim_results": {"energy": [[1, -226.9595165548604], [2, -226.96031183388743], [3, -226.96145016913673], [4, -226.96172873799904], [5, -226.96191276045442], [6, -226.96191718183235], [7, -226.96192112885592], [8, -226.96192194234786], [9, -226.9619276075133], [10, -226.96192907508456], [11, -226.96192972952008], [12, -226.96192956075603], [13, -226.96192966957275], [14, -226.96192974296758], [15, -226.9619297480487]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -226.9595165548604], [2, -226.96031183388743], [3, -226.96145016913673], [4, -226.96172873799904], [5, -226.96191276045442], [6, -226.96191718183235], [7, -226.96192112885592], [8, -226.96192194234786], [9, -226.9619276075133], [10, -226.96192907508456], [11, -226.96192972952008], [12, -226.96192956075603], [13, -226.96192966957275], [14, -226.96192974296758], [15, -226.9619297480487]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.23484967328688883, 0.02155811463932112, 0.0]], [2, [0.2248539941228922, 0.03155774842559205, -0.009999999284778682]], [3, [0.2349484351828093, 0.021477492718478697, -0.019132293185042087]], [4, [0.240080527491966, 0.017330874504568713, -0.02670227467442581]], [5, [0.23731019210788942, 0.020693030683641842, -0.032127453341022086]], [6, [0.23421505886066704, 0.02344669042634174, -0.03522279024698212]], [7, [0.23505403697383473, 0.022341434258431984, -0.03633446833747526]], [8, [0.23670274230489005, 0.021040234265667136, -0.03617233379782118]], [9, [0.23623264450094467, 0.021588358703803275, -0.03548384645737966]], [10, [0.2354731144975328, 0.022073508288024398, -0.034806076609334796]], [11, [0.2358704404084021, 0.021726500932546897, -0.03439253168802744]], [12, [0.23606277027454226, 0.021622765419026253, -0.034266623332454324]], [13, [0.2357842423826135, 0.02180816033543395, -0.03432202084011489]], [14, [0.2358561714545243, 0.021769195615258852, -0.034430057976575654]], [15, [0.23593453825439376, 0.021709455312493995, -0.034510272778791554]]], "gradients": [[1, [2.313366940143169e-05, -0.0002730545851363786, 0.13981685162076474]], [2, [-0.02055958372960731, 0.05919299270519218, 0.09887503849745372]], [3, [-0.001302205459637662, -0.0015190608978628006, 0.06228979014019842]], [4, [0.00885238590484505, -0.026561886946893765, 0.03176301471313536]], [5, [0.003151088092096188, -0.0061520147805254055, 0.00968757414577226]], [6, [-0.0033681288517470875, 0.010234908479020532, -0.0029650324161138997]], [7, [-0.001859314627324693, 0.003427280336381955, -0.007464829798038863]], [8, [0.001588516763433745, -0.004296350995019793, -0.00675546367861557]], [9, [0.0007157732589462285, -0.0009281132291789618, -0.003969274236283127]], [10, [-0.0008700851518312902, 0.001922555121524283, -0.0012468989656326812]], [11, [-2.961211032470601e-05, -0.00013914066488496246, 0.0004430327478530671]], [12, [0.00039725597261508483, -0.0007276758939553929, 0.000961990324327644]], [13, [-0.00019980241961548018, 0.00035497803875728096, 0.0007268986546762335]], [14, [-4.968247270653592e-05, 0.0001282402403148808, 0.00029140894096713055]]], "count": 15}, "termination_value": 0.006988346323424821, "termination_status": false}, "4": {"gradients": [[0, 0.001767728638213839], [1, 0.0017029789618447921], [2, -0.04461504291967344], [3, 0.04275657922855203], [4, 8.304856336849298e-05], [5, 8.925602799081389e-05], [6, -0.05547478706037623], [7, 0.05563546112466611], [8, -0.03204514739346109], [9, -0.032233818925561764], [10, -0.032045147393489515], [11, -0.03223381892561861], [12, -0.03204514739346109], [13, -0.032233818925561764], [14, -0.032045147393489515], [15, -0.03223381892561861], [16, 0.03569342923358931], [17, -0.0357390391870922], [18, 0.03569342923358931], [19, 0.0357390391870922], [20, 0.03573903918703536], [21, -0.035693429233617735], [22, 0.03573903918706378], [23, 0.035693429233617735], [24, -0.03204514739346109], [25, -0.032045147393489515], [26, 0.02605603709102411], [27, -0.02584014099363685], [28, 0.026056037090995687], [29, 0.025840140993665273], [30, -0.02605033480725183], [31, 0.02583335305010337], [32, -0.02605033480725183], [33, -0.025833353050160213], [34, 0.0005204332291555147], [35, -0.0005715035653395262], [36, 0.0005204332292123581], [37, 0.0005715035653395262], [38, -0.00035408993119290244], [39, 0.00032116387185965323], [40, -0.00035408993122132415], [41, -0.00032116387185965323], [42, 1.0516032489249483e-12], [43, 1.0800249583553523e-12], [44, -9.947598300641403e-13], [45, 9.947598300641403e-13], [46, -0.00022848612678671998], [47, 0.03933936185117659], [48, -0.00022848612675829827], [49, -0.039339361851233434], [50, 0.036854759378769586], [51, -0.001678568564472016], [52, -0.03685475937879801], [53, -0.001678568564585703], [54, -0.021337457490147926], [55, 0.019737086349834954], [56, -0.02133745749006266], [57, -0.01973708634992022], [58, -0.0012314150844474625], [59, -3.153615489281947e-05], [60, 0.0012314150844190408], [61, -3.1536155063349725e-05], [62, 0.036120332430044755], [63, 0.036170422669442814], [64, 0.0361203324301016], [65, 0.03617042266952808], [66, -0.03617042266949966], [67, -0.036120332430073177], [68, 0.03617042266949966], [69, 0.036120332430073177], [70, -0.1225834410658706], [71, 0.12381884234255836], [72, -0.12258344106589902], [73, -0.12381884234255836], [74, 0.12381884234255836], [75, 0.1225834410658706], [76, -0.12381884234255836], [77, 0.12258344106589902], [78, -1.5916157281026244e-12], [79, -1.5916157281026244e-12], [80, 1.5631940186722204e-12], [81, -1.5631940186722204e-12], [82, -0.13209813805039516], [83, 0.1283359605477301], [84, -0.13209813805039516], [85, -0.1283359605478438], [86, 0.12864129145694392], [87, 0.13622718926865218], [88, -0.1286412914570576], [89, 0.1362271892686806], [90, 0.00010959867969972947], [91, 0.00339034047306086], [92, 0.00010959867975657289], [93, -0.0033903404731177034], [94, 0.006786057182921468], [95, 0.002889484533994846], [96, -0.006786057182921468], [97, 0.0028894845340232678], [98, 0.048605381433759476], [99, 0.04902138550235691], [100, 0.0486053814337879], [101, -0.04902138550238533], [102, -0.04902138550235691], [103, -0.048605381433759476], [104, 0.04902138550238533], [105, -0.0486053814337879], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.96421397422094, "x": [0.23702576963233513, 0.022398900178437122, -0.03355563457257124, -0.03354721864344813]}, "interim_results": {"energy": [[1, -226.9619297480485], [2, -226.96250561346858], [3, -226.96379172070658], [4, -226.96399389929456], [5, -226.96420130065923], [6, -226.96419242722394], [7, -226.96420444504602], [8, -226.96420495474968], [9, -226.96421234056672], [10, -226.96421312194363], [11, -226.96421389586163], [12, -226.96421375688053], [13, -226.9642138831456], [14, -226.9642139797037], [15, -226.96421397422094]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -226.9619297480485], [2, -226.96250561346858], [3, -226.96379172070658], [4, -226.96399389929456], [5, -226.96420130065923], [6, -226.96419242722394], [7, -226.96420444504602], [8, -226.96420495474968], [9, -226.96421234056672], [10, -226.96421312194363], [11, -226.96421389586163], [12, -226.96421375688053], [13, -226.9642138831456], [14, -226.9642139797037], [15, -226.96421397422094]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.23593453825439376, 0.021709455312493995, -0.034510272778791554, 0.0]], [2, [0.22593545059090075, 0.031709017668314174, -0.024513442737233077, -0.009999999265932204]], [3, [0.23601221890111196, 0.021625746606124027, -0.03460919768143329, -0.019149086664090334]], [4, [0.24127242466374926, 0.01787473974833914, -0.03827395132588713, -0.02660178164857468]], [5, [0.23844772292038077, 0.021545820249721813, -0.03446651876657356, -0.03174192048435661]], [6, [0.23522303072186648, 0.02420441485992373, -0.03167241599029446, -0.03454181128176682]], [7, [0.23611504010658566, 0.022925408100182995, -0.0329725097001068, -0.03544804111523905]], [8, [0.23789270771677748, 0.02173594330628731, -0.03424255280232247, -0.03514876544997403]], [9, [0.23732051802001167, 0.022376371580029263, -0.033566038106283745, -0.03438033962331569]], [10, [0.23648820305228685, 0.022746702199823565, -0.03316575912006548, -0.03370400196718973]], [11, [0.23700566300411058, 0.022369504627581572, -0.03360742977574454, -0.03334588996468844]], [12, [0.23717158101733932, 0.022325855912542516, -0.03364350779350565, -0.0332730040634092]], [13, [0.23683474797981355, 0.022494577113332526, -0.03344149943617798, -0.033358001131489866]], [14, [0.23697513836672798, 0.02244048432862664, -0.033525312527236145, -0.033474883588086264]], [15, [0.23702576963233513, 0.022398900178437122, -0.03355563457257124, -0.03354721864344813]]], "gradients": [[1, [0.00010959867972815118, -0.00022848612678671998, -3.153615489281947e-05, 0.1362271892686806]], [2, [-0.020056808434475215, 0.05897464000017294, 0.03934402546295246, 0.09691957910155224]], [3, [-0.0015247000723661586, -0.003592157012832331, -0.002715273004980645, 0.058244145993683105]], [4, [0.008852225196562813, -0.027396962366282196, -0.018699944927874412, 0.027202574479275654]], [5, [0.0032678573179225623, -0.0050426664810743205, -0.003627793814217739, 0.007110293467519568]], [6, [-0.0034721735181619806, 0.010859210059123825, 0.007522955113358876, -0.0038002563927648225]], [7, [-0.001978529627052694, 0.00265934308629312, 0.0019851721282861945, -0.007773840520201247]], [8, [0.001771024269572763, -0.004484039105136617, -0.0031950524320336626, -0.006765451675136092]], [9, [0.0007411689073535399, -0.00036354058622123375, -0.00028031239202164215, -0.0034902499423026256]], [10, [-0.0010359942628213048, 0.0018647479062110506, 0.0014331589893572527, -0.0006889318799494504]], [11, [5.826062343317062e-05, -0.00038207470200291027, -0.00033406279302994335, 0.0006969133932273053]], [12, [0.00044239849600558045, -0.000596563881970269, -0.00046515104511968275, 0.0009953779973557175]], [13, [-0.00029365337294962046, 0.0003811398939319588, 0.0003456460977417919, 0.0006748149665440906]], [14, [7.72063208387408e-06, 5.6470926210749894e-05, -8.877948374674816e-06, 0.00018991944395452265]]], "count": 15}, "termination_value": 0.0047041201511888175, "termination_status": false}, "5": {"gradients": [[0, 0.000615303930430855], [1, 0.0005562794571574159], [2, -0.04193315334052272], [3, 0.040228105258762525], [4, 0.0006148935772500863], [5, 0.0005558860875112259], [6, -0.04193577621236955], [7, 0.04023126070933358], [8, -0.03233675975832284], [9, -0.032496010604404546], [10, -0.03233675975835126], [11, -0.03249601060446139], [12, -0.03233675975832284], [13, -0.032496010604404546], [14, -0.03233675975835126], [15, -0.03249601060446139], [16, 0.035634196043048405], [17, -0.03567506373101992], [18, 0.035634196043048405], [19, 0.03567506373104834], [20, 0.03567506373104834], [21, -0.03563419604301998], [22, 0.03567506373104834], [23, 0.035634196043048405], [24, -0.03233675975832284], [25, -0.03233675975835126], [26, 0.02724181037987705], [27, -0.027055414216619056], [28, 0.02724181037987705], [29, 0.02705541421670432], [30, -0.02720305028998382], [31, 0.02703356030437476], [32, -0.02720305028998382], [33, -0.027033560304431603], [34, -0.0003594999536460364], [35, 0.0007254470851592032], [36, -0.0003594999536460364], [37, -0.0007254470851592032], [38, 0.0009413938308853176], [39, -0.0005136467998454464], [40, 0.0009413938308853176], [41, 0.0005136467998454464], [42, 1.1084466677857563e-12], [43, 1.0516032489249483e-12], [44, -1.0231815394945443e-12], [45, 1.0800249583553523e-12], [46, -0.00020693620461997853], [47, 0.029484245215996907], [48, -0.00020693620461997853], [49, -0.029484245215940064], [50, 0.029483640972216563], [51, -0.005220538634432614], [52, -0.02948364097215972], [53, -0.005220538634375771], [54, -0.016748078184718906], [55, 0.014194777778328671], [56, -0.016748078184690485], [57, -0.014194777778271828], [58, -0.006621035557344612], [59, -0.00014434055796641587], [60, 0.006621035557429877], [61, -0.00014434055796641587], [62, 0.03563430013551283], [63, 0.03567516871942189], [64, 0.03563430013551283], [65, 0.03567516871942189], [66, -0.03567516871942189], [67, -0.03563430013551283], [68, 0.03567516871942189], [69, 0.03563430013548441], [70, -0.12906558577000737], [71, 0.13014753246812916], [72, -0.1290655857700358], [73, -0.13014753246812916], [74, 0.13014753246812916], [75, 0.1290655857700358], [76, -0.13014753246812916], [77, 0.1290655857700358], [78, -7.958078640513122e-13], [79, -8.242295734817162e-13], [80, 8.526512829121202e-13], [81, -8.526512829121202e-13], [82, -0.016774961105141983], [83, -0.0065893077568262015], [84, -0.01677496110508514], [85, 0.0065893077568262015], [86, 0.014221399209958463], [87, -0.000111164874908809], [88, -0.014221399209958463], [89, -0.00011116487485196558], [90, 0.00010604578574202606], [91, 0.005721940510625245], [92, 0.00010604578577044776], [93, -0.0057219405105968235], [94, 0.005722977230874449], [95, 0.005321429118652077], [96, -0.005722977230817605], [97, 0.00532142911870892], [98, 0.04955068307120314], [99, 0.049904021141259136], [100, 0.04955068307117472], [101, -0.04990402114117387], [102, -0.049904021141259136], [103, -0.04955068307120314], [104, 0.04990402114117387], [105, -0.04955068307117472], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.96577441199275, "x": [0.2332437723241328, 0.021170073534285905, -0.034503695433413584, -0.03450356177237422, -0.024035740123206598]}, "interim_results": {"energy": [[1, -226.9642139742207], [2, -226.96436567241798], [3, -226.9656727967424], [4, -226.96562467756385], [5, -226.96573326510796], [6, -226.96573631856037], [7, -226.96576538678218], [8, -226.9657708762129], [9, -226.9657726106783], [10, -226.9657731037328], [11, -226.96577439272164], [12, -226.9657741967499], [13, -226.96577437832343], [14, -226.96577441199275]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -226.9642139742207], [2, -226.96436567241798], [3, -226.9656727967424], [4, -226.96562467756385], [5, -226.96573326510796], [6, -226.96573631856037], [7, -226.96576538678218], [8, -226.9657708762129], [9, -226.9657726106783], [10, -226.9657731037328], [11, -226.96577439272164], [12, -226.9657741967499], [13, -226.96577437832343], [14, -226.96577441199275]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.23702576963233513, 0.022398900178437122, -0.03355563457257124, -0.03354721864344813, 0.0]], [2, [0.22702671253233184, 0.03239841696107084, -0.02355632733054426, -0.02354811812725783, -0.009999999231641275]], [3, [0.2370964448602992, 0.02231201761595949, -0.033642099401020246, -0.03363694672575774, -0.018361291850786728]], [4, [0.23619711116499442, 0.016768364997749783, -0.038862739252138706, -0.03886326998883964, -0.024085758925715427]], [5, [0.23226509539131632, 0.019301545137944257, -0.03619644776332541, -0.036202164792014074, -0.026767759622044404]], [6, [0.23216753549728386, 0.02250181763880764, -0.03312955096514636, -0.03313269918074102, -0.026749139514825108]], [7, [0.23277883709998679, 0.02189611427210912, -0.033792596526461, -0.03378951909688248, -0.025217591317997234]], [8, [0.233323963065698, 0.020464739089793536, -0.03520197756546825, -0.03519936636297064, -0.023823712731552375]], [9, [0.23387679775824188, 0.020884376046604154, -0.03479837272135497, -0.03480017685425631, -0.023401461608446084]], [10, [0.23305589385510772, 0.021472454752303315, -0.0341942252937402, -0.0341956005717448, -0.023613732821174984]], [11, [0.23333285535982073, 0.02119644935092088, -0.03449304940423122, -0.034491790812679585, -0.023955734539735922]], [12, [0.23332335750760644, 0.020962505971335015, -0.03470650898685672, -0.03470608574714756, -0.02413109147967085]], [13, [0.2332556107737103, 0.02115774096641939, -0.03450570528464545, -0.034506526654246236, -0.02413057291625627]], [14, [0.2332437723241328, 0.021170073534285905, -0.034503695433413584, -0.03450356177237422, -0.024035740123206598]]], "gradients": [[1, [0.00010604578571360435, -0.00020693620470524365, -0.000144340558051681, -0.00011116487488038729, 0.13014753246812916]], [2, [-0.014772530726077093, 0.06661064548507056, 0.04427017217344087, 0.04430275067028333, 0.07040195682756689]], [3, [0.00722419425727594, 0.0068217176666109935, 0.003185078168655764, 0.0032053982087631994, 0.028700212238248923]], [4, [0.004949864134090376, -0.02832665717480154, -0.01878136722947943, -0.01878344845354718, 0.001733493343238024]], [5, [-0.002068633005222864, -0.011387388531488796, -0.006836517662577535, -0.006858978445393404, -0.013330626004460555]], [6, [-0.000766615372498336, 0.009994104318138852, 0.0066098937334686525, 0.0065974851966643655, -0.015689053214998694]], [7, [-0.00030648694647084085, 0.00547989961080475, 0.003479370071033827, 0.003491492568088006, -0.007024456679687319]], [8, [-0.00032597901025610554, -0.004521144337900296, -0.0029160205913569825, -0.0029057492681374697, 0.0015521274810339492]], [9, [0.0010153431750268282, -0.001697678854895912, -0.0011852383829591417, -0.0011923389745049917, 0.0033053051487854646]], [10, [-0.0005689968717774718, 0.0020579649413718926, 0.0014377775699756512, 0.0014323627131318517, 0.002023149131247237]], [11, [0.00010946334163008942, 0.00044238390114514914, 0.00021810701821323164, 0.00022306154278339818, 0.0002432942898735746]], [12, [5.315951662510088e-05, -0.0010503301089670458, -0.0006874891859069976, -0.0006858234519313555, -0.0005395539071173516]], [13, [-1.3108977697129376e-05, 0.00023749394492256215, 0.000185840472710197, 0.00018260723817320468, -0.0006644878528447862]]], "count": 14}, "termination_value": 0.003143682379374013, "termination_status": false}, "6": {"gradients": [[0, 0.0007867636952596513], [1, 0.0007279236095030228], [2, -0.044186154219858054], [3, 0.04242186045752305], [4, 0.00078675717335841], [5, 0.0007279173472340972], [6, -0.04418619504113508], [7, 0.04242190935028134], [8, -0.03074068458607826], [9, -0.030637030292922418], [10, -0.030740684586163525], [11, -0.030637030293007683], [12, -0.03074068458607826], [13, -0.030637030292922418], [14, -0.030740684586163525], [15, -0.030637030293007683], [16, 0.03435796773612765], [17, -0.034147888869370036], [18, 0.03435796773612765], [19, 0.034147888869341614], [20, 0.03415238505431262], [21, -0.034362445967758504], [22, 0.03415238505434104], [23, 0.034362445967758504], [24, -0.03074068458607826], [25, -0.030740684586163525], [26, 0.027999354339783622], [27, -0.02787907938841272], [28, 0.027999354339812044], [29, 0.02787907938844114], [30, -0.027953340542580918], [31, 0.0278626690231647], [32, -0.02795334054260934], [33, -0.02786266902319312], [34, -0.0007545968418298798], [35, 0.001150130813243777], [36, -0.0007545968418867233], [37, -0.0011501308133290422], [38, 0.0013550299274243116], [39, -0.0009205526627056315], [40, 0.0013550299274527333], [41, 0.0009205526628193184], [42, 9.947598300641403e-13], [43, 1.0516032489249483e-12], [44, -9.947598300641403e-13], [45, 1.0516032489249483e-12], [46, -0.00024646862925692403], [47, 0.0236973371721092], [48, -0.00024646862925692403], [49, -0.023697337172137622], [50, 0.02369732746311115], [51, -0.005457106680836432], [52, -0.02369732746308273], [53, -0.005457106680722745], [54, -0.01790813744187858], [55, 0.015060968425927967], [56, -0.01790813744187858], [57, -0.01506096842595639], [58, -0.005633945488682457], [59, 0.0008684741409865637], [60, 0.005633945488682457], [61, 0.0008684741409865637], [62, 0.0343579694065852], [63, 0.0341523867093656], [64, 0.03435796940664204], [65, 0.034152386709422444], [66, -0.034147890545455084], [67, -0.034362447617468206], [68, 0.03414789054551193], [69, 0.03436244761752505], [70, -0.04009837622695045], [71, -0.0001424987968619007], [72, -0.04009837622680834], [73, 0.0001424987968903224], [74, -0.00014249879680505728], [75, 0.04009837622692203], [76, 0.0001424987968903224], [77, 0.04009837622692203], [78, -7.673861546209082e-13], [79, -8.526512829121202e-13], [80, 8.242295734817162e-13], [81, -8.810729923425242e-13], [82, -0.017908564979620678], [83, -0.005633439302073384], [84, -0.017908564979535413], [85, 0.005633439302073384], [86, 0.015061395830798574], [87, 0.0008689978798201992], [88, -0.015061395830826996], [89, 0.000868997879933886], [90, -0.004117547235978236], [91, 0.0054193462508749235], [92, -0.004117547235921393], [93, -0.0054193462508749235], [94, 0.005419362894656388], [95, 0.009821122545986327], [96, -0.005419362894741653], [97, 0.009821122545929484], [98, 0.045500294460282475], [99, 0.04521261660863729], [100, 0.045500294460282475], [101, -0.04521261660863729], [102, -0.04521261660863729], [103, -0.045500294460282475], [104, 0.04521261660863729], [105, -0.045500294460282475], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9663407563277, "x": [0.23213381834169358, 0.02055195525340232, -0.03462395032941565, -0.03462394749341011, -0.023225828403681367, -0.024987874334418618]}, "interim_results": {"energy": [[1, -226.96577441199256], [2, -226.96501394176192], [3, -226.96630439850045], [4, -226.9661145578412], [5, -226.96632081727037], [6, -226.9663009780752], [7, -226.96633420611113], [8, -226.96633439018427], [9, -226.96634012933356], [10, -226.96633915279332], [11, -226.96634073479953], [12, -226.9663405296611], [13, -226.96634069601495], [14, -226.9663407563277]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -226.96577441199256], [2, -226.96501394176192], [3, -226.96630439850045], [4, -226.9661145578412], [5, -226.96632081727037], [6, -226.9663009780752], [7, -226.96633420611113], [8, -226.96633439018427], [9, -226.96634012933356], [10, -226.96633915279332], [11, -226.96634073479953], [12, -226.9663405296611], [13, -226.96634069601495], [14, -226.9663407563277]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [0.2332437723241328, 0.021170073534285905, -0.034503695433413584, -0.03450356177237422, -0.024035740123206598, 0.0]], [2, [0.24324251308888106, 0.011170439962594246, -0.04450313248787678, -0.04450300048930012, -0.014036441834274419, -0.009999997802212508]], [3, [0.2331635170857121, 0.021252805391402636, -0.03442018103665431, -0.03442009698354784, -0.024125299384797544, -0.018928334805120368]], [4, [0.22727187909197344, 0.024993061901047785, -0.03024454651274267, -0.030244569025501683, -0.027678875191677752, -0.02489305746807234]], [5, [0.22993639063640406, 0.02149271849017105, -0.033453607545908134, -0.03345370282664053, -0.024042122346774834, -0.02734822743200855]], [6, [0.23388067874836782, 0.018788768274942566, -0.03624454478251193, -0.03624458454945781, -0.021402075522225946, -0.027360919165345655]], [7, [0.23298012667293083, 0.019935407842965127, -0.035248711700053684, -0.03524865804467384, -0.02263131600351784, -0.02627843451137137]], [8, [0.23095268062611146, 0.021271963796456784, -0.03390857287024194, -0.03390853685496947, -0.02395229679290713, -0.025124215813246458]], [9, [0.23186746768350994, 0.020774923178342782, -0.034393572845917895, -0.034393603437295195, -0.023438828460938324, -0.02449876886284922]], [10, [0.23259300896170676, 0.020241902982181478, -0.03493932977887585, -0.03493934864610464, -0.022912566769671718, -0.024473894769338766]], [11, [0.23199056798665643, 0.020584777103554226, -0.034601327659004893, -0.034601307601098766, -0.02326365667036401, -0.02475925272158926]], [12, [0.23192427656395195, 0.020710576296887516, -0.03446509763842926, -0.034465092784726925, -0.023386616908644572, -0.024992561369671488]], [13, [0.232086659342146, 0.020487501240334, -0.03467078985502278, -0.03467080196991721, -0.023150921860768267, -0.02503397496930081]], [14, [0.23213381834169358, 0.02055195525340232, -0.03462395032941565, -0.03462394749341011, -0.023225828403681367, -0.024987874334418618]]], "gradients": [[1, [-7.940327870414876e-05, 0.0002728946793695286, 0.00017762707759061414, 0.0001781532203324332, -0.000142498796833479, 0.045500294460282475]], [2, [0.01614030633120933, -0.06661875295651498, -0.04494064259748143, -0.044940127396699836, 0.05694797732144252, 0.0299333072964032]], [3, [0.0022007106559556178, 0.004118739663937276, 0.001041638637872211, 0.001041969864644443, -0.004473435393890668, 0.010538955172421538]], [4, [-0.007321421789583837, 0.029764333475327476, 0.019533034213537803, 0.019532945231503618, -0.02582428265614567, -0.0008626176819745979]], [5, [-0.003763982945542921, 0.006319771805294749, 0.005033102506104115, 0.005032726898207329, -0.004837538638753358, -0.0043696597344649035]], [6, [0.0032546394070323004, -0.011618795122558367, -0.007417021324755524, -0.007417177797151453, 0.010199843714246981, -0.004109884326226165]], [7, [0.0019226661354139196, -0.003939772337844261, -0.00285891863723009, -0.0028587073352639436, 0.003173151296294918, -0.002413733762296033]], [8, [-0.001958685486442846, 0.004677689997407697, 0.0031079408152834276, 0.003108082756341446, -0.004048081875311027, -0.0004343703189704229]], [9, [-0.0003510273118081386, 0.001332136659925709, 0.0009434139018651422, 0.0009432933798905196, -0.0010936885677779173, 0.0007446071072365612]], [10, [0.0008967676256759205, -0.0022268015078168446, -0.0014955520805699507, -0.001495626383899662, 0.0019276456690420218, 0.0008692753095829175]], [11, [-0.000175573579099364, 6.759357225405438e-05, 1.4046308166371091e-05, 1.4125319552249493e-05, -7.812824230768456e-05, 0.00031812640040129736]], [12, [-0.00017131305580164735, 0.0009869581098485014, 0.0006309784943994146, 0.0006309976168097364, -0.0008814793609133176, -0.00015036554333391905]], [13, [1.771417603890768e-05, -0.0005411816422622451, -0.0003057851264713918, -0.00030583284686258594, 0.0005104248951397494, -0.00016314377705839433]]], "count": 14}, "termination_value": 0.0025773380444320537, "termination_status": false}, "7": {"gradients": [[0, 0.0005217661721985678], [1, 0.00046293520733797777], [2, -0.04287399764143629], [3, 0.041113127201924726], [4, 0.0005217660338985297], [5, 0.0004629350744664862], [6, -0.04287399850952056], [7, 0.04111312823985713], [8, -0.030095588629279746], [9, -0.030094476428701], [10, -0.030095588629251324], [11, -0.030094476428644157], [12, -0.030095588629279746], [13, -0.030094476428701], [14, -0.030095588629251324], [15, -0.030094476428644157], [16, 0.03343790963157289], [17, -0.03310536768657357], [18, 0.03343790963157289], [19, 0.03310536768654515], [20, 0.03310971848708277], [21, -0.03344223856896633], [22, 0.03310971848708277], [23, 0.03344223856896633], [24, -0.030095588629279746], [25, -0.030095588629251324], [26, 0.02709119790225145], [27, -0.027098039791411566], [28, 0.027091197902279873], [29, 0.027098039791383144], [30, -0.027047524734513217], [31, 0.02707930062049968], [32, -0.027047524734513217], [33, -0.02707930062047126], [34, -0.0005934867690200463], [35, 0.0009900025324895978], [36, -0.0005934867690200463], [37, -0.0009900025324895978], [38, 0.0011811316942953454], [39, -0.000771667565544476], [40, 0.0011811316942669237], [41, 0.0007716675655160543], [42, 1.0516032489249483e-12], [43, 1.0231815394945443e-12], [44, -9.947598300641403e-13], [45, 9.947598300641403e-13], [46, -0.0005380180126905998], [47, 0.023644628548112223], [48, -0.0005380180126905998], [49, -0.023644628548112223], [50, 0.023644628343163276], [51, -0.005183012633267481], [52, -0.023644628343106433], [53, -0.005183012633324324], [54, -0.017569914145326493], [55, 0.015508662690734809], [56, -0.017569914145383336], [57, -0.015508662690649544], [58, -0.005102029318464929], [59, 0.0005594155977917126], [60, 0.005102029318464929], [61, 0.0005594155978201343], [62, 0.033437909667043186], [63, 0.033109718522212006], [64, 0.033437909667043186], [65, 0.03310971852224043], [66, -0.03310536772215755], [67, -0.03344223860403872], [68, 0.033105367722185974], [69, 0.03344223860403872], [70, -0.03797516452098648], [71, 0.0005405838060426049], [72, -0.03797516452075911], [73, -0.0005405838059857615], [74, 0.0005405838059004964], [75, 0.03797516452081595], [76, -0.0005405838059004964], [77, 0.03797516452075911], [78, -7.389644451905042e-13], [79, -7.673861546209082e-13], [80, 7.958078640513122e-13], [81, -8.526512829121202e-13], [82, -0.017569923257127584], [83, -0.0051020186041910165], [84, -0.017569923257184428], [85, 0.005102018604134173], [86, 0.015508671746147229], [87, 0.0005594267226456395], [88, -0.015508671746118807], [89, 0.0005594267225887961], [90, -0.0035111789406983007], [91, 0.008538499141621969], [92, -0.003511178940783566], [93, -0.00853849914165039], [94, 0.008538499494477492], [95, 0.009232209586940598], [96, -0.008538499494477492], [97, 0.009232209586940598], [98, -0.00011667058095099492], [99, 0.03396084677615363], [100, -0.00011667058092257321], [101, -0.03396084677615363], [102, -0.03396084677615363], [103, 0.00011667058095099492], [104, 0.03396084677615363], [105, 0.00011667058092257321], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.96669561003307, "x": [0.23375907363156118, 0.020099215729487287, -0.03424510910312832, -0.03297772086237785, -0.02353256991351324, -0.024419768982564115, 0.01654403042137618]}, "interim_results": {"energy": [[1, -226.9663407563276], [2, -226.96545975650818], [3, -226.96668023314155], [4, -226.96644644545037], [5, -226.96667439119483], [6, -226.96665879492568], [7, -226.96668992783444], [8, -226.96668843107534], [9, -226.96669488421767], [10, -226.966694239565], [11, -226.9666954060447], [12, -226.96669542827647], [13, -226.9666955374203], [14, -226.96669559095892], [15, -226.96669559577063], [16, -226.96669560698433], [17, -226.96669561003307]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "energy_raw": [[1, -226.9663407563276], [2, -226.96545975650818], [3, -226.96668023314155], [4, -226.96644644545037], [5, -226.96667439119483], [6, -226.96665879492568], [7, -226.96668992783444], [8, -226.96668843107534], [9, -226.96669488421767], [10, -226.966694239565], [11, -226.9666954060447], [12, -226.96669542827647], [13, -226.9666955374203], [14, -226.96669559095892], [15, -226.96669559577063], [16, -226.96669560698433], [17, -226.96669561003307]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0]], "params": [[1, [0.23213381834169358, 0.02055195525340232, -0.03462395032941565, -0.03462394749341011, -0.023225828403681367, -0.024987874334418618, 0.0]], [2, [0.22213436251579866, 0.030550608823586546, -0.024625187866400194, -0.024625185201516457, -0.03322341386959162, -0.01498873137506118, 0.009999997667584547]], [3, [0.23219245198309765, 0.020456122353691555, -0.034716599903598905, -0.03471601591704286, -0.02312747525365627, -0.025056208785893142, 0.01787958139128279]], [4, [0.23897885426053161, 0.01574504763322257, -0.03850818769899796, -0.036903409307353974, -0.01934462386289733, -0.028811061169684175, 0.020189946156320544]], [5, [0.23650279239052152, 0.018575435474561586, -0.034979376292539256, -0.0325099083257392, -0.022712495873468862, -0.02471957568809405, 0.0184440477451967]], [6, [0.23208676585552018, 0.02146503323812385, -0.03248037729640545, -0.03080539915832826, -0.02514335194771247, -0.022311017591838553, 0.0164989731233452]], [7, [0.2321914145391106, 0.020880258714919185, -0.0338139765016991, -0.03308617608554371, -0.023988786066769692, -0.02428293034699244, 0.015945591201049197]], [8, [0.234548126141434, 0.019614319051027233, -0.03500794130621956, -0.034020984771734306, -0.02288804017733274, -0.0254108547970821, 0.01609601957946235]], [9, [0.2343068024743825, 0.019809903294830556, -0.034334846640866154, -0.03280825592885499, -0.02338502939396836, -0.024170775912848396, 0.01643582019623628]], [10, [0.23328147053248688, 0.02031194899970697, -0.03390953817922925, -0.0325318332257665, -0.02380197169127709, -0.024059305264390367, 0.01676689128118177]], [11, [0.2337439030586457, 0.02014523703600115, -0.03429583292522971, -0.03312543153879543, -0.023531125411602218, -0.02467187156012166, 0.016727937363328487]], [12, [0.2339765744182474, 0.019965120405358732, -0.03435182408803146, -0.03304644792684558, -0.02341092638776169, -0.024341731483950937, 0.01647481080775593]], [13, [0.23369570387689576, 0.020120276636507933, -0.03416853461726335, -0.03284418700719241, -0.02358257136653383, -0.024344600513501225, 0.016453504118614203]], [14, [0.23369064761714153, 0.02012242854876097, -0.03424262789751015, -0.033002114639128464, -0.023540731486683633, -0.02446912138782815, 0.016576867141082946]], [15, [0.23385790140789328, 0.02005816172371317, -0.03426800155333226, -0.03297243463460711, -0.023504395668116122, -0.024362162995292504, 0.016573349540217677]], [16, [0.23373738141133238, 0.020087769503532332, -0.03422291628371859, -0.03291916791659124, -0.02353713715460469, -0.024399150826078887, 0.016546843214102682]], [17, [0.23375907363156118, 0.020099215729487287, -0.03424510910312832, -0.03297772086237785, -0.02353256991351324, -0.024419768982564115, 0.01654403042137618]]], "gradients": [[1, [0.00018375471623244266, -7.426048838965471e-05, -8.079566580931896e-05, -8.078449386061948e-05, 4.140585758705129e-05, -0.00011667058086572979, -0.04287399850952056]], [2, [-0.01837362837403589, 0.06659082620706158, 0.04313391638891062, 0.04006602806339288, -0.054739148881168376, 0.015099704956128335, -0.019624813248640294]], [3, [-0.004201101886877723, 0.0016393394552665086, -0.002486097502043094, -0.00796538069536723, 0.0032069106693199956, -0.0009053546374104826, 0.004850261446051718]], [4, [0.008789698564896753, -0.027901682082102752, -0.019481126051090314, -0.019343044621933814, 0.02382046801230331, -0.007682845017910722, 0.010832900916369681]], [5, [0.005319472389629709, -0.008867039630899853, -0.0033244192994175137, 0.0007669131866521184, 0.004204841716500596, -0.0007622491582992552, 0.004242157353615994]], [6, [-0.002950378453988378, 0.009106308404682295, 0.007851890993691768, 0.009405761259102974, -0.009036797054278622, 0.0035233598507034003, -0.0009704943624626594]], [7, [-0.003182577457153002, 0.004683747239624836, 0.0018761400997959754, -0.00014049023837969798, -0.002299760721456323, 0.0003030599853275362, -0.0011928183054692454]], [8, [0.0016094044974011013, -0.0031843435976952605, -0.00335922783915521, -0.004394196195107725, 0.003454289448086456, -0.0017640379111867333, -0.0007911663063566721]], [9, [0.0011261119014420728, -0.001710233110372883, -0.0003746075819321959, 0.0006123653613201441, 0.0006946740959676845, 0.00040100384109109655, -0.0005061701922102202]], [10, [-0.0010360657349792746, 0.0014649459841393764, 0.001438327327633715, 0.0017344814204989234, -0.0014281325852039117, 0.0006057300957991174, 0.00045864188308542]], [11, [-4.2667076883162736e-05, 0.0004066088698095882, -0.0002572238959714923, -0.0007639276491886449, -1.9970507139532856e-05, -0.0005142005668687943, 0.0005798430730692417]], [12, [0.00039975200309072534, -0.0008141151701295257, -0.00047967809723559185, -0.0003773225128043123, 0.0006474308883639424, 0.00011807180538880857, -0.00019800221184596012]], [13, [-0.00011365199884494359, 0.0002119759109007191, 0.00033532621890230985, 0.00051855534616152, -0.00031762215908770486, 9.93215056439567e-05, -0.0002977442939879893]], [14, [-0.0001657027655426191, 0.0002130441681913453, -1.157590935463304e-05, -0.00019651016344823802, -5.1208263812441146e-05, -0.00012310133180903904, 0.00011873691707364742]], [15, [0.00017935864389073686, -0.00017754750840026645, -0.00011531888520721623, -8.164769045038156e-05, 0.0001246405180381771, 6.091374993388854e-05, 5.248157600590275e-05]], [16, [-6.54043581107544e-05, 2.409863952834712e-06, 8.197068942195074e-05, 0.00015539762975436133, -4.5688030468227225e-05, 3.869382794619014e-06, -1.6508926165670346e-05]]], "count": 17}, "termination_value": 0.0022224843390574733, "termination_status": false}, "8": {"gradients": [[0, -0.000715483433737063], [1, -0.0007783599897379645], [2, -0.03857613442903585], [3, 0.03668717060719473], [4, -0.0006368376213572446], [5, -0.0006038655674558413], [6, 1.0184724033024395e-06], [7, 0.009720462068713687], [8, -0.029730568315216033], [9, -0.029727050979602154], [10, -0.02973418393210636], [11, -0.029721986364990016], [12, -0.029734183932191627], [13, -0.02972198636504686], [14, -0.029730568315216033], [15, -0.02972705097954531], [16, 0.03387650785580831], [17, -0.03354118559397534], [18, 0.03388371493571185], [19, 0.03354648906338298], [20, 0.03354559313274308], [21, -0.033880872765990944], [22, 0.03355090125842253], [23, 0.0338880569989044], [24, -0.029734183932191627], [25, -0.029730568315216033], [26, 0.027212469435113462], [27, -0.027195916396976827], [28, 0.027196521509495142], [29, 0.027210776606807485], [30, -0.027163354936249107], [31, 0.027185749242590873], [32, -0.027147794099107614], [33, -0.027200319753177382], [34, -0.0011194379029291213], [35, 0.0014992809332454726], [36, -0.0011176475399281571], [37, -0.0015007788199739025], [38, 0.0016928149066757214], [39, -0.0012968313199053227], [40, 0.001690320730546091], [41, 0.0012982338967333362], [42, 9.947598300641403e-13], [43, 9.947598300641403e-13], [44, -8.526512829121202e-13], [45, 8.810729923425242e-13], [46, -0.0005531787768973118], [47, 0.02384137898476979], [48, -0.0003951538304534097], [49, -0.024012533999098196], [50, 0.023703512405944593], [51, -0.004752812562571762], [52, -0.023877575834632125], [53, -0.004904309199844192], [54, -0.018089793001990984], [55, 0.015867988049137693], [56, -0.017969549268428864], [57, -0.015992044317300724], [58, -0.004684672948712887], [59, 0.0007469514870592775], [60, 0.004578852069727191], [61, 0.0006345958658755535], [62, 0.03352527439960795], [63, 0.03319785572091405], [64, 0.03352920484127253], [65, 0.03319238260814927], [66, -0.03319296849008424], [67, -0.033527845050684846], [68, 0.03318845893338107], [69, 0.03353270366122274], [70, -0.038782412892118145], [71, 0.0004571650101183877], [72, -0.03756106775426815], [73, 0.0008205378422587728], [74, -0.0008205378422019294], [75, 0.037561067754182886], [76, -0.000457165010089966], [77, 0.03878241289220341], [78, -8.242295734817162e-13], [79, -8.242295734817162e-13], [80, 7.958078640513122e-13], [81, -8.242295734817162e-13], [82, -0.016107823279213562], [83, -0.005072375802399165], [84, -0.015996888181291524], [85, 0.0049935137953696085], [86, 0.013904812979717462], [87, 0.0006238305556109935], [88, -0.014018576635209001], [89, 0.0005410779843657565], [90, -0.004474159629296537], [91, 0.008151184944097167], [92, -0.003831544170708412], [93, -0.008812657975425964], [94, 0.008511905598311387], [95, 0.009789907119966301], [96, -0.009171155055980762], [97, 0.009140852263044508], [98, 2.2546910344090065e-05], [99, 0.0335302978080847], [100, -3.849312503234614e-05], [101, -0.03362024571785582], [102, -0.0335302978080847], [103, -2.2546910344090065e-05], [104, 0.03362024571785582], [105, 3.849312503234614e-05], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9669567864224, "x": [0.23400460734639353, 0.019691426125584107, -0.034570710067801554, -0.03327099827869383, -0.014275117708879218, -0.0236936153801767, 0.016802515852840056, -0.01340993607474336]}, "interim_results": {"energy": [[1, -226.96669561003273], [2, -226.96579771887087], [3, -226.9664799223516], [4, -226.96667439571777], [5, -226.9668798199021], [6, -226.96689715160605], [7, -226.96694659309043], [8, -226.96694470467813], [9, -226.9669531835201], [10, -226.9669548608929], [11, -226.96695675116135], [12, -226.9669563266166], [13, -226.9669565745598], [14, -226.96695661736095], [15, -226.9669566076373], [16, -226.96695653805057], [17, -226.96695632100466], [18, -226.9669557480597], [19, -226.96695411342037], [20, -226.96694902776665], [21, -226.9669318239771], [22, -226.96687094512717], [23, -226.96666875368885], [24, -226.9662238485966], [25, -226.96599535284494], [26, -226.966447449004], [27, -226.96685280066652], [28, -226.9669473754146], [29, -226.96694128483708], [30, -226.96694100811345], [31, -226.96694980602507], [32, -226.96695542470334], [33, -226.96695675020635], [34, -226.96695675545007], [35, -226.9669567163818], [36, -226.96695673069956], [37, -226.9669567534874], [38, -226.96695677326963], [39, -226.9669567864224]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0]], "energy_raw": [[1, -226.96669561003273], [2, -226.96579771887087], [3, -226.9664799223516], [4, -226.96667439571777], [5, -226.9668798199021], [6, -226.96689715160605], [7, -226.96694659309043], [8, -226.96694470467813], [9, -226.9669531835201], [10, -226.9669548608929], [11, -226.96695675116135], [12, -226.9669563266166], [13, -226.9669565745598], [14, -226.96695661736095], [15, -226.9669566076373], [16, -226.96695653805057], [17, -226.96695632100466], [18, -226.9669557480597], [19, -226.96695411342037], [20, -226.96694902776665], [21, -226.9669318239771], [22, -226.96687094512717], [23, -226.96666875368885], [24, -226.9662238485966], [25, -226.96599535284494], [26, -226.966447449004], [27, -226.96685280066652], [28, -226.9669473754146], [29, -226.96694128483708], [30, -226.96694100811345], [31, -226.96694980602507], [32, -226.96695542470334], [33, -226.96695675020635], [34, -226.96695675545007], [35, -226.9669567163818], [36, -226.96695673069956], [37, -226.9669567534874], [38, -226.96695677326963], [39, -226.9669567864224]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0], [38, 0], [39, 0]], "params": [[1, [0.23375907363156118, 0.020099215729487287, -0.03424510910312832, -0.03297772086237785, -0.02353256991351324, -0.024419768982564115, 0.01654403042137618, 0.0]], [2, [0.24375120925942506, 0.010100576576709434, -0.02425189801739849, -0.022978919642450774, -0.013536634666259782, -0.014422366174350231, 0.006641262017961893, -0.00999999742151231]], [3, [0.233654647812118, 0.020194716022816986, -0.034349511665177496, -0.03307057222913799, -0.023628728738915805, -0.02451284648738644, 0.01674014288389703, -0.018210160614821547]], [4, [0.22750876789378963, 0.022956210069829928, -0.039738388792508725, -0.038403590629129035, -0.013658772904039081, -0.0260773434717786, 0.02179990346521335, -0.011197775637456798]], [5, [0.23301805283076454, 0.020934794205869155, -0.036002073461688995, -0.03467964320086734, -0.011898765970413562, -0.02482607384442206, 0.018095627331556268, -0.010967277811783955]], [6, [0.237297720122042, 0.018955291579663205, -0.0323704850852646, -0.031095034271871335, -0.015263871345194654, -0.023606604844310968, 0.01466036950430636, -0.014739612349135577]], [7, [0.23449662200404564, 0.018690160100333048, -0.03372519789180378, -0.032452116684816186, -0.014437714572054823, -0.022495737523347742, 0.016025623788696396, -0.014117513477199202]], [8, [0.2327375637825923, 0.02012457310223719, -0.03540826299899606, -0.03410982266752318, -0.013448254907465658, -0.02384638403521524, 0.01768497243665301, -0.013087556866130834]], [9, [0.23413925692684776, 0.020359497745640092, -0.034740271433291676, -0.03342999852840786, -0.01452656222108084, -0.02462934383525386, 0.016981716831113623, -0.013882219891896894]], [10, [0.23428727286921022, 0.019210389120972303, -0.03420978382074137, -0.03291253900054853, -0.014251279662229669, -0.023148960038631455, 0.016384951492692208, -0.013433451749767301]], [11, [0.2340909811372504, 0.019715366461366634, -0.03447009673456309, -0.033192215835781545, -0.014257585035406561, -0.02365331780272934, 0.016736312012508216, -0.013349940364572523]], [12, [0.23397231859085138, 0.01997966390796269, -0.03465591912285373, -0.03336095311047118, -0.014436965178351892, -0.024046220020871454, 0.016929139560832758, -0.013499359761598705]], [13, [0.23395052383518072, 0.019551326827857044, -0.034525429564643925, -0.033219427897123566, -0.014264909350792153, -0.02351035547461615, 0.016738552850069328, -0.013354974609864364]], [14, [0.23421697617532722, 0.01980896652566334, -0.03444280830747851, -0.033154722505027885, -0.014412419841784829, -0.023841512909548116, 0.016694421984627877, -0.013525563574747454]], [15, [0.23391500656049452, 0.01968767597629027, -0.03459045949981713, -0.033298942333779356, -0.0141942978456342, -0.023645349626324245, 0.016828274867303403, -0.013340650694865766]], [16, [0.23414059941188914, 0.019802733495178054, -0.03448951138359382, -0.0331929028638433, -0.014462973052684694, -0.023859072639600038, 0.0167405588340545, -0.013598256803914256]], [17, [0.233927096192209, 0.019611383581853405, -0.03455648700682329, -0.033260188081506416, -0.014117723980517298, -0.0235344747541358, 0.016783684465507192, -0.013271859029923038]], [18, [0.23425099660797238, 0.019924783867857638, -0.03446411039603491, -0.03317492602770812, -0.014584928447320422, -0.02403417537341492, 0.01672975082749366, -0.01370536346408722]], [19, [0.23369744993689603, 0.019422942240528575, -0.034633148802916576, -0.03333308485532624, -0.013896886727471159, -0.02325023187959118, 0.016837398311558466, -0.013055186197801388]], [20, [0.23464308647738522, 0.020256430142295105, -0.03433419581645055, -0.03304837136081062, -0.015026528633798567, -0.024544154073454526, 0.016640960795354796, -0.014116627524746215]], [21, [0.23298356504433124, 0.018793358055364147, -0.03486334463418178, -0.03355415332840267, -0.01304472173984348, -0.022280796559545585, 0.016990326128936143, -0.012252855546661388]], [22, [0.23601619415462635, 0.02148316188817919, -0.033885985072654695, -0.03262071538611836, -0.016671185070774835, -0.02637198906980537, 0.01634787615076631, -0.015671221680731276]], [23, [0.230395236744017, 0.01643737215299994, -0.03576654241900031, -0.03441474132720717, -0.010047644129092054, -0.019000845570790202, 0.01758974448287644, -0.009398941334344626]], [24, [0.24003676074064673, 0.025321996766386086, -0.032126224634853116, -0.0309366735396806, -0.020927807278161216, -0.030508844412250775, 0.01519035800317615, -0.019832279999949687]], [25, [0.22706479751149997, 0.01273780692255917, -0.03856777320882101, -0.03709952814770259, -0.007336067018660842, -0.01670364533190685, 0.019574115255270173, -0.0065783135329058415]], [26, [0.23879584833000753, 0.02467051829432027, -0.029631442716965176, -0.02847070395279925, -0.018714272201583844, -0.027545729786849694, 0.013245243877267526, -0.017793388762218948]], [27, [0.23249133430511087, 0.01832700033186579, -0.03796610791694145, -0.03664436205437821, -0.013055713905976606, -0.022693638389945748, 0.019746680488956718, -0.01220409823052243]], [28, [0.23379414456786318, 0.019001615647879097, -0.03364658527841089, -0.03224499070523592, -0.013931772350853357, -0.023247514977205133, 0.015583748985338437, -0.013073264321172489]], [29, [0.23479025313473564, 0.020751451760547778, -0.03364747716726454, -0.032487691306010126, -0.0150447989897982, -0.024559812646472695, 0.016307642988774632, -0.014174996157577252]], [30, [0.23334174898680124, 0.01918417848258004, -0.035767530713697225, -0.03442862177341076, -0.013724587990330028, -0.023183631160747724, 0.01785898197213786, -0.012866825598240211]], [31, [0.2345181063744331, 0.019912498746311555, -0.03371412742610955, -0.032360204926233, -0.014697143759433628, -0.023951932780797672, 0.01587196945446239, -0.013825264122498524]], [32, [0.23383406466421316, 0.019660770685906777, -0.03480874357756484, -0.03360706796029361, -0.014114447104084549, -0.023644839861965326, 0.017184084238491486, -0.013252440754776738]], [33, [0.23409316608365088, 0.019793145038842413, -0.0345358231364552, -0.0331854159234758, -0.01438324652145616, -0.023792046216243163, 0.016723451056340755, -0.013516253835970798]], [34, [0.23406706804487917, 0.01969820650924334, -0.034427079951447837, -0.033134997277620225, -0.014330001349449225, -0.02370350154197202, 0.01664506807439545, -0.013463488062581255]], [35, [0.23400010524392417, 0.019721678655114108, -0.03461199658312022, -0.03334713268975927, -0.014267093333274429, -0.023715621898511452, 0.016897876040581218, -0.013402256044977199]], [36, [0.23410570505838849, 0.01977681214857459, -0.03445951319590545, -0.033135780481978704, -0.014371900514646391, -0.023778557939699265, 0.01667859557603632, -0.013505370685236655]], [37, [0.23398662266868783, 0.019676880601453183, -0.03457577490117603, -0.03329553041469953, -0.014263651981263987, -0.023678716389654308, 0.016817776713666296, -0.013398581082189021]], [38, [0.23409729448865357, 0.019783066930205023, -0.03447626800685217, -0.03318248724705157, -0.014362121207485342, -0.023779106969523327, 0.016728713756993516, -0.013495880977814186]], [39, [0.23400460734639353, 0.019691426125584107, -0.034570710067801554, -0.03327099827869383, -0.014275117708879218, -0.0236936153801767, 0.016802515852840056, -0.01340993607474336]]], "gradients": [[1, [-1.2705573254834235e-05, 7.347363458620748e-05, -1.4719895830239693e-05, -8.340813670315583e-05, -2.4591742402435557e-05, -3.849312500392443e-05, 1.0184722611938923e-06, 0.03878241289220341]], [2, [0.021124021333207565, -0.061187889922308614, 0.043020440048820774, 0.045982494879325486, 0.014436625812095372, 0.018316614649677376, -0.03580974096837508, 0.019916333781964113]], [3, [0.0033956584416330315, 0.009078079039994691, 0.003753924357994265, 0.0037816665062848642, -0.06984700943371536, -0.004657297653068326, -0.0020213341894361747, -0.06210694442287945]], [4, [-0.016949875179591345, 0.01666770431663167, -0.023265511000090555, -0.02468712034627174, 0.015205810667680453, -0.003009332320203839, 0.018704782853461666, 0.01771567332210111]], [5, [-0.0038158483079655525, 0.0051766036058893405, -0.007331754526461509, -0.007652388271367272, 0.023167319998378844, -0.0009453902396217018, 0.005475485733569485, 0.02320642367536152]], [6, [0.008981480928213159, -0.00259790849025876, 0.00995557450929141, 0.010549431397038234, -0.011933887217793426, -0.0007532584482419225, -0.007983089222648232, -0.012515721166067806]], [7, [0.001006961360559444, -0.006287313101694281, 0.003507110139565839, 0.0036483431937881505, -0.0030871812986390523, 0.0022151793154137067, -0.0028090015424879766, -0.003944780923319513]], [8, [-0.0036948839339743245, 0.001436820395582572, -0.0041450375881311174, -0.004421437739125622, 0.006866139920049363, 0.00023375530423663804, 0.0034697822902103326, 0.005993370629823858]], [9, [0.0007245315068189484, 0.00448757764218044, -0.0006976519850354634, -0.0006892999944341227, -0.003164686420518592, -0.0019487574490142379, 0.0006927810170509474, -0.0036022054130171455]], [10, [0.00039833513582721025, -0.0033761943691388296, 0.0012962440271451214, 0.0014212552001140466, 0.0005016936002277816, 0.0011530463674205294, -0.0013280194370111076, 0.0004598801016584275]], [11, [5.3279405705097815e-05, -0.00017057486553540002, 0.0001955817626537737, 0.00013985323204224187, 0.0006906816092566714, 0.00017673664953576917, -9.53280772364451e-05, 0.0007649393357382905]], [12, [-3.904823842049154e-05, 0.001678998510499241, -0.0005087513656576448, -0.0005524263040115329, -0.0009240803170769141, -0.0006535824834372761, 0.0005450912512969808, -0.0008210152422805095]], [13, [-0.00037187522846693355, -0.0013053721180540379, -6.639983351419687e-05, -1.4438696354091007e-05, 0.0007875653958251405, 0.0004972574954251741, -6.803674764910284e-05, 0.0008797628730405904]], [14, [0.0005365584962078174, 0.0006584440121741864, 0.0004115746223476435, 0.0004124858480736293, -0.0009672455674376579, -0.0002884168754064831, -0.000283084818960333, -0.0009395449147859836]], [15, [-0.00044047790279932997, -0.0004605278295457538, -0.00035414144588230556, -0.00038602281276212125, 0.0012006622435194458, 0.0002462852498297252, 0.0002572045043507387, 0.001185925957344125]], [16, [0.00037300508321891357, 0.0006443398225144392, 0.0002298656563084478, 0.00025045201132911643, -0.0014773692751361978, -0.00033378556543084414, -0.00013804933283267928, -0.0014871112063303826]], [17, [-0.0004859598477082727, -0.001026408130485379, -0.00024614652750187815, -0.0002470887694414614, 0.0019149234663018433, 0.0004968864283512175, 0.00012098543106731086, 0.0018935586199688714]], [18, [0.0007875275311448604, 0.0016040602869793474, 0.000412693710302392, 0.00041055008807688864, -0.0026884609134469883, -0.0007546151198312145, -0.00021282877423800528, -0.0026847425444316286]], [19, [-0.001310014618184141, -0.002574410777867797, -0.0007146025850204296, -0.0007229948834890365, 0.004202693686380599, 0.0012011937574527565, 0.00038388582680681793, 0.004193846517665634]], [20, [0.002233845449012506, 0.004364087134916872, 0.0012323235810356437, 0.0012546132202544413, -0.007116722335098302, -0.002033682668553638, -0.0006683759061445471, -0.007095609944855141]], [21, [-0.0039841822679136385, -0.007808679800206164, -0.0022046454145652206, -0.0022443932396924993, 0.012751116609109658, 0.003617312961296193, 0.0011919315282966636, 0.012722641925023481]], [22, [0.007388773135573956, 0.014562184734671746, 0.00412447266225513, 0.004193218072600757, -0.023626800089317612, -0.006677210891183449, -0.0022329021885809652, -0.02357708096837996]], [23, [-0.013624087534623186, -0.02711942759373187, -0.007878973732289296, -0.008011321645057023, 0.043046569485710506, 0.01184221159644494, 0.004236993213993401, 0.0430109504057441]], [24, [0.022202590410103085, 0.045559655690254885, 0.014328393066591616, 0.014547449967864168, -0.06741878691198622, -0.018025234898345843, -0.007765412705680319, -0.06757368229071403]], [25, [-0.02578473905549572, -0.055225044329887396, -0.021917806922971295, -0.022304374797300852, 0.07320264165383605, 0.018468301897712536, 0.01189549935511991, 0.0736575541885145]], [26, [0.018011025432201677, 0.03887534762404243, 0.023959390653431, 0.024603149127557344, -0.04754672851493069, -0.011004976663059551, -0.013593564796025248, -0.047920410551370196]], [27, [-0.006365535596955851, -0.011434493310815697, -0.01577966537490738, -0.016614619302600886, 0.014809669272977999, 0.0030149772076981662, 0.01028397209674381, 0.014947792784539615]], [28, [-0.0007547717138152166, -0.005106315716489007, 0.003582857336084544, 0.004352243863507965, 0.003468075938826587, 0.00127439880361635, -0.003622905842689761, 0.0034994202423490606]], [29, [0.0029580879831030416, 0.007765220556024133, 0.004252813430639435, 0.003883688776170402, -0.00799900216424021, -0.0022036933097524525, -0.0018535360338773899, -0.008086181189838726]], [30, [-0.002772897889997239, -0.004579533361379617, -0.005767204584230967, -0.005939238740126029, 0.006701066227606134, 0.0015074936088126378, 0.0038049295100677227, 0.006751951675482815]], [31, [0.0017968673323878193, 0.0018073823708277814, 0.0037615159142774246, 0.0042769086108478405, -0.004272889909827882, -0.000691835423339171, -0.0030364908569993077, -0.004290586278898445]], [32, [-0.0008172805992501253, -0.0007618410472787218, -0.0013780523705975156, -0.0018731726326564058, 0.0021738828670549992, 0.00029894199943214517, 0.0014021570012232587, 0.0021787974278879574]], [33, [0.0001967901739874378, 0.0004752697895185065, 4.055180085060783e-06, 0.0002401699317715611, -0.0006876220595870564, -0.0001604996419928284, -0.00015109141392599668, -0.0006908427669998218]], [34, [8.315979232520476e-05, -0.00019523737762483506, 0.0004264640425049038, 0.0004551380213229095, -0.0001721079312915208, 5.1232415046342794e-05, -0.0003894359562934824, -0.00016932090730392702]], [35, [-0.0001930423254350444, -0.00014144379127856155, -0.00041742214216355933, -0.000573533686463179, 0.0005354351241066979, 6.091515157891081e-05, 0.0004339883665807065, 0.0005364219960881655]], [36, [0.00023207133716596218, 0.0003739244666007835, 0.00032213080754672774, 0.0004666347585384756, -0.0006105575033359401, -0.000129771861907102, -0.00030323082967242954, -0.0006141584341037287]], [37, [-0.00022467736010867156, -0.00044236458762725306, -0.00026154874564099373, -0.00033333785833633556, 0.0005685599932405694, 0.00014380462417307172, 0.00019071993858688074, 0.0005729932962026396]], [38, [0.0001917931053014854, 0.00040063416972202504, 0.0002371289973268631, 0.0002484185452544807, -0.0005000383591209356, -0.00012707199769579347, -0.00014211452415224812, -0.000504087261560926]]], "count": 39}, "termination_value": 0.0019613079497275976, "termination_status": false}, "9": {"gradients": [[0, -0.0006970867727034147], [1, -0.0007587979084746621], [2, -0.039014851161738306], [3, 0.0372654156296619], [4, -0.0006225659764140801], [5, -0.0005873110280560923], [6, 0.00013409729339741716], [7, 0.009801475685975447], [8, -0.02930608691974612], [9, -0.029526495682233644], [10, -0.029310557904864254], [11, -0.029522108563696747], [12, -0.02931055790480741], [13, -0.029522108563639904], [14, -0.029306086919774543], [15, -0.029526495682290488], [16, 0.03349751191572636], [17, -0.0333979367676136], [18, 0.03350409398498755], [19, 0.033402520354030685], [20, 0.03340316104495855], [21, -0.03350272929137077], [22, 0.0334077229701677], [23, 0.03350928865131664], [24, -0.02931055790480741], [25, -0.029306086919774543], [26, 0.02736417285632342], [27, -0.027298474754502422], [28, 0.02734825852022027], [29, 0.027314203707589968], [30, -0.027313817031483723], [31, 0.027288405360962997], [32, -0.02729827401157081], [33, -0.027303828795595564], [34, -0.0011468590960248548], [35, 0.0015264817411093645], [36, -0.0011450747349215362], [37, -0.0015281011942818168], [38, 0.0017300333631737885], [39, -0.0013206098398939048], [40, 0.0017275582040383597], [41, 0.0013221810937977807], [42, 1.0516032489249483e-12], [43, 9.663381206337363e-13], [44, -9.663381206337363e-13], [45, 9.947598300641403e-13], [46, -0.00047061044136853525], [47, 0.02468518940392528], [48, -0.0003078159996903196], [49, -0.024857623141372187], [50, 0.024540598959731597], [51, -0.004927852134159139], [52, -0.024716114849553605], [53, -0.005083716906028712], [54, -0.017458289425661633], [55, 0.015822673649381613], [56, -0.017331675425964477], [57, -0.015949768376572138], [58, -0.005007263365030212], [59, -0.00012388034204491305], [60, 0.004897607889944311], [61, -0.00024200051714728943], [62, 0.03314189344902729], [63, 0.03305091227446155], [64, 0.03314605154392325], [65, 0.03304559362058512], [66, -0.03304594758202484], [67, -0.03314573168222523], [68, 0.03304172631516167], [69, 0.03315098672541694], [70, -0.0004423422687409584], [71, 0.0009706385033894094], [72, 0.000802788372965324], [73, 0.0003339263169550577], [74, -0.00033392631706874454], [75, -0.0008027883729369023], [76, -0.0009706385033894094], [77, 0.0004423422687978018], [78, -9.094947017729282e-13], [79, -8.526512829121202e-13], [80, 8.242295734817162e-13], [81, -8.242295734817162e-13], [82, -0.015512094625734107], [83, -0.005327067356773796], [84, -0.01539527650155037], [85, 0.0052452566031035985], [86, 0.013873751503041376], [87, -0.00014678751344376906], [88, -0.013990638220775509], [89, -0.0002340569202772258], [90, -0.0008377872233324979], [91, 0.00820624224201083], [92, -0.00016757688990765018], [93, -0.008879568741889443], [94, 0.008580153999929507], [95, 0.006246549845116078], [96, -0.00925109889902842], [97, 0.005569504500499534], [98, 0.00016780004861516318], [99, 0.033425659722468026], [100, 0.00010504559509172395], [101, -0.033512989099818924], [102, -0.033425659722468026], [103, -0.00016780004861516318], [104, 0.033512989099818924], [105, -0.00010504559509172395], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9672539685958, "x": [0.2355027847395479, 0.019331853173881846, -0.03308230829739964, -0.03307211509230323, -0.014483626440929556, -0.023290092022240735, 0.015234197318982021, -0.013567899784004057, 0.015240132463332945]}, "interim_results": {"energy": [[1, -226.9669567864222], [2, -226.9648483093339], [3, -226.9672149307154], [4, -226.96675399328956], [5, -226.96723123029244], [6, -226.96717062331987], [7, -226.9672479109683], [8, -226.9672376336101], [9, -226.9672534351535], [10, -226.96725100796723], [11, -226.9672535211865], [12, -226.96725377269038], [13, -226.9672537307261], [14, -226.967253964196], [15, -226.9672539685958]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -226.9669567864222], [2, -226.9648483093339], [3, -226.9672149307154], [4, -226.96675399328956], [5, -226.96723123029244], [6, -226.96717062331987], [7, -226.9672479109683], [8, -226.9672376336101], [9, -226.9672534351535], [10, -226.96725100796723], [11, -226.9672535211865], [12, -226.96725377269038], [13, -226.9672537307261], [14, -226.967253964196], [15, -226.9672539685958]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.23400460734639353, 0.019691426125584107, -0.034570710067801554, -0.03327099827869383, -0.014275117708879218, -0.0236936153801767, 0.016802515852840056, -0.01340993607474336, 0.0]], [2, [0.244003986083374, 0.029691121022236325, -0.02457115027474278, -0.023271458415298256, -0.024274890026159908, -0.03369266350322134, 0.006803261524439762, -0.023409710010569983, 0.009999997436874129]], [3, [0.233922845310871, 0.01960853344262624, -0.03464977920338186, -0.033353301965930594, -0.014192723804340088, -0.023609042598654643, 0.016885612052330162, -0.013327496045010693, 0.018818389209423428]], [4, [0.2311223348395931, 0.014986774006149929, -0.03694972027331548, -0.037165970623574546, -0.01019819553489638, -0.019038980254536923, 0.019068376718529158, -0.009314705034388044, 0.01991067112131778]], [5, [0.23540632906621803, 0.017862112868462957, -0.03259923048610224, -0.033799215883289005, -0.013555541632419104, -0.02177414221275426, 0.014716579279088541, -0.012649702932378812, 0.016103486916952854]], [6, [0.23786328554328107, 0.02075205598719209, -0.030881228859606095, -0.031464580329904235, -0.016180436629061032, -0.02456820318372653, 0.013058231255097261, -0.015266554324656229, 0.013841781521723759]], [7, [0.23593218226928403, 0.020074383682873898, -0.03325639609284786, -0.03277107481510437, -0.014997212212102444, -0.02394317468040279, 0.015470464260994823, -0.014085417996410481, 0.014679766592530641]], [8, [0.23444741106822994, 0.018827445861375226, -0.03419151352830801, -0.03371944714266507, -0.013782694879019668, -0.02282654873357724, 0.016376027617443948, -0.01286944825692285, 0.015475816287797595]], [9, [0.23532561429290982, 0.01914434489340327, -0.03280626352044176, -0.03295669653726817, -0.014403505215591571, -0.023181805782234704, 0.01495705072715411, -0.013485287520911778, 0.015134779704251358]], [10, [0.2359160670832674, 0.01957198149209633, -0.032545558651235075, -0.03276374494055413, -0.014817411810840793, -0.023543532514864556, 0.014693167561877813, -0.01389862064432078, 0.015109254800933402]], [11, [0.23550396402663573, 0.01933826918809069, -0.03329288487778985, -0.033226837099576904, -0.014441181761952209, -0.02326309940427718, 0.01545066063169364, -0.013524567720489659, 0.01540333732820719]], [12, [0.23543602448194717, 0.019263752145220338, -0.0331556628823583, -0.03309231901575547, -0.0144100678002394, -0.023211053317240115, 0.015326110401532742, -0.013493619423651992, 0.015234258826534066]], [13, [0.23557841762429435, 0.019382674758940295, -0.032879781491659946, -0.03291578574001831, -0.014573616193677676, -0.02335682234445531, 0.015057273419380752, -0.013657057497635667, 0.015082942359547621]], [14, [0.23548540743111848, 0.019348281390881628, -0.033092567951127805, -0.033092793658977125, -0.014495404810926009, -0.023317311249115045, 0.015255026256396529, -0.013579645591308705, 0.015228667162696349]], [15, [0.2355027847395479, 0.019331853173881846, -0.03308230829739964, -0.03307211509230323, -0.014483626440929556, -0.023290092022240735, 0.015234197318982021, -0.013567899784004057, 0.015240132463332945]]], "gradients": [[1, [-0.00016095242148139732, -0.0003277477933067985, -0.00022715588639243833, -0.0002173167656565056, 0.00043919768472733267, 0.00010504559509172395, 0.00013409729339741716, 0.0004423422688546452, -0.039014851161738306]], [2, [0.036614009510969936, 0.0810852198397356, 0.04533403400191105, 0.05144718355722944, -0.10594893642038983, -0.02773217939505912, -0.03271086808766199, -0.10700941118855667, -0.024701036633416606]], [3, [-0.00528857749517897, 0.0013765457835290817, -0.00854092530124717, -0.0028501579141391176, 0.0041619027187493884, -0.00033972694606632103, 0.006505979287709351, 0.004030022838577452, 0.011444006716232025]], [4, [-0.018050874151896323, -0.03403561667539634, -0.021854417624126654, -0.022440479489404197, 0.04685915248214201, 0.011209355256568188, 0.015638783595477435, 0.04716578832258733, 0.017540114438446608]], [5, [-0.0017381519992056838, -0.010669078053382464, 0.0007442810789086707, -0.0035504915278465887, 0.009882130051465765, 0.0035499527568561007, -0.0007003907754210559, 0.009990445026858197, 0.0021950701710977683]], [6, [0.00848810960886226, 0.011653956507188923, 0.010988348677216209, 0.00892322724550354, -0.01844876058029854, -0.003767944142680335, -0.007960811446906746, -0.018576957613902323, -0.006286408016109135]], [7, [0.0017277059539537731, 0.00537420108142328, -0.00029139073467376875, 0.0013809712437193866, -0.005223576992676726, -0.0016192351741892708, 0.0003181429480605402, -0.005290020438025067, -0.0013978085486883174]], [8, [-0.0037551824416652835, -0.004476766440603797, -0.005507118940528244, -0.003924679876007531, 0.007915791895982238, 0.001489407493068029, 0.004022719870221181, 0.00795917580168748, 0.00205017551650144]], [9, [-0.0005110673943136135, -0.0014580567749078455, 0.0009522280203100308, 0.00041415785619847156, 0.000987071067868328, 0.0003563325813047413, -0.0007108154917716547, 0.0010064411770542847, -0.0003382613732583195]], [10, [0.0014710802183230953, 0.0019532225954037585, 0.002371407221374966, 0.001638378602137891, -0.003426052468881835, -0.0006935952309561344, -0.001734975549709361, -0.0034428240807926613, -0.000821121016286952]], [11, [-0.00022274305166547492, -0.0001059144178157112, -0.0011890302864117075, -0.0009434096433267314, 0.0007517345036376355, 0.00010022554917554771, 0.0008423890487563312, 0.0007542696179996256, 0.0007510501327203656]], [12, [-0.00034687659879750754, -0.0006460526091700558, -0.0005518898667560279, -0.0003304607370182566, 0.001002323948995354, 0.0002449063372296223, 0.0003952348464224542, 0.0010106439572723502, 0.00019828070651328744]], [13, [0.0002971482122404723, 0.00034702779939266293, 0.0007948851993262451, 0.0006609327930959807, -0.0007979202797798735, -0.00014072968085088178, -0.0005423786369931349, -0.0008007091281854173, -0.0004928782563240475]], [14, [-0.00010524681300694283, 8.557696816069438e-06, -0.00023046202804266613, -0.00023935668747299133, 0.00010872622934243736, -1.4630261063075523e-05, 0.00017367603291518208, 0.00010815277585152216, 0.0001115563685516463]]], "count": 15}, "termination_value": 0.0016641257763296835, "termination_status": false}, "10": {"gradients": [[0, -0.001653490206308561], [1, -0.0016283220640218588], [2, 0.0001247804297292987], [3, 0.00881181506701978], [4, -0.0016540394810249381], [5, -0.0016288854485821957], [6, 0.00010771262461162223], [7, 0.008825372066354475], [8, -0.029004382894697756], [9, -0.029225483584923495], [10, -0.029004380014129083], [11, -0.02921806332008714], [12, -0.029004380014129083], [13, -0.029218063320058718], [14, -0.029004382894669334], [15, -0.029225483584923495], [16, 0.033522017800038384], [17, -0.03342443679827056], [18, 0.033552806273263514], [19, 0.03345569667172299], [20, 0.03342492412522802], [21, -0.03352253576835551], [22, 0.033464113970467224], [23, 0.03356115142872795], [24, -0.029004380014129083], [25, -0.029004382894669334], [26, 0.02749167832021726], [27, -0.027431177654875682], [28, 0.02748136673878321], [29, 0.027450191884383912], [30, -0.02745283024395917], [31, 0.02742038697064686], [32, -0.027442975886714294], [33, -0.027439382040427063], [34, -0.0007204698818839006], [35, 0.0011046148583773174], [36, -0.0007225513168975795], [37, -0.0011095286464808396], [38, 0.0012757221806225516], [39, -0.0008626539051306281], [40, 0.0012761661938611724], [41, 0.0008662678772282106], [42, 9.947598300641403e-13], [43, 9.379164112033322e-13], [44, -8.810729923425242e-13], [45, 9.094947017729282e-13], [46, -0.00021755604862505606], [47, 0.024683378796567013], [48, -0.00021765297793763239], [49, -0.024981266897327714], [50, 0.02468265752756338], [51, -0.004849004294101178], [52, -0.024980544828309803], [53, -0.0048489095812556116], [54, -0.015979318441310397], [55, 0.014339680521402443], [56, -0.015966585325571714], [57, -0.01454200426206853], [58, -0.004984314132400414], [59, -0.0001277434953124157], [60, 0.004839278157760418], [61, -0.0001495791424304116], [62, 0.033553078689209315], [63, 0.033464383028217526], [64, 0.03352226298682126], [65, 0.03342517218086982], [66, -0.033424682854047205], [67, -0.03352278292175015], [68, 0.03345596992434707], [69, 0.033561419700731676], [70, 4.274087129374493e-05], [71, 0.0007482615182254904], [72, 4.2199083907235035e-05], [73, -0.0007488047080528304], [74, 0.0007488047080244087], [75, -4.2199083907235035e-05], [76, -0.0007482615182539121], [77, -4.274087137901006e-05], [78, -8.526512829121202e-13], [79, -8.810729923425242e-13], [80, 8.526512829121202e-13], [81, -8.242295734817162e-13], [82, -0.01600146126898494], [83, -0.004943976956212737], [84, -0.016014300893289146], [85, 0.00479899189613775], [86, 0.014374211952656424], [87, -0.00010773565912813865], [88, -0.014576465863058274], [89, -8.580641943467526e-05], [90, -0.0006139686398967115], [91, 0.008001111025492946], [92, -0.0006142735358025675], [93, -0.00914061824570922], [94, 0.008002217880232365], [95, 0.005680528786967898], [96, -0.00914173050304612], [97, 0.005680836427018221], [98, 9.152986672233965e-05], [99, 0.033075611694982854], [100, 9.156387372399877e-05], [101, -0.03322244894022219], [102, -0.033075611694982854], [103, -9.152986672233965e-05], [104, 0.03322244894022219], [105, -9.156387372399877e-05], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.96726429187765, "x": [0.23546615601151102, 0.019305769545114766, -0.03308544655322061, -0.033084007625344324, -0.014460265896699014, -0.023254454974086167, 0.01525162640250693, -0.013540803372230006, 0.015257132258235388, -0.000596648423259042]}, "interim_results": {"energy": [[1, -226.96725396859574], [2, -226.9620920677712], [3, -226.96725895201806], [4, -226.96623241928938], [5, -226.9672100010557], [6, -226.96709991739232], [7, -226.9672477324929], [8, -226.9672326847006], [9, -226.9672629553181], [10, -226.96725785817762], [11, -226.96726391190055], [12, -226.96726358651682], [13, -226.96726396351906], [14, -226.96726431180537], [15, -226.96726429187765]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -226.96725396859574], [2, -226.9620920677712], [3, -226.96725895201806], [4, -226.96623241928938], [5, -226.9672100010557], [6, -226.96709991739232], [7, -226.9672477324929], [8, -226.9672326847006], [9, -226.9672629553181], [10, -226.96725785817762], [11, -226.96726391190055], [12, -226.96726358651682], [13, -226.96726396351906], [14, -226.96726431180537], [15, -226.96726429187765]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.2355027847395479, 0.019331853173881846, -0.03308230829739964, -0.03307211509230323, -0.014483626440929556, -0.023290092022240735, 0.015234197318982021, -0.013567899784004057, 0.015240132463332945, 0.0]], [2, [0.2455014782700603, 0.029330886604381094, -0.023082823395063005, -0.023072772084155445, -0.02448316802566819, -0.03328764273120771, 0.0052351256290773356, -0.023567443100026435, 0.005240933806835506, -0.009999997020389152]], [3, [0.23540976255776935, 0.019237209184894292, -0.033167153605115594, -0.03316026465484633, -0.014392213602254489, -0.023194641192186678, 0.015322997353207031, -0.013476443255374794, 0.0153271018974768, -0.00018665049910478876]], [4, [0.23108970428600736, 0.01491820071273291, -0.03746484347954763, -0.03746453782042465, -0.010076846588865884, -0.018870551223225937, 0.019630975714768552, -0.009160629798836438, 0.019632865880773884, 0.003617839291154925]], [5, [0.2342525673543796, 0.01812811667994251, -0.03417614838525801, -0.03418149147418802, -0.013310606045057545, -0.0219329835623539, 0.01641107117535798, -0.012389711542428312, 0.016412517760655988, 0.00010905520789828435]], [6, [0.2371424551495337, 0.021031165981696104, -0.03130621163515042, -0.03130755681475193, -0.016198771827848242, -0.024845449154246718, 0.013531757220389158, -0.015275314814435843, 0.013539012684212171, -0.0023869791120967425]], [7, [0.23620155205033663, 0.02005310955572899, -0.03237129274104846, -0.03236609431250289, -0.015193111494805196, -0.024018142793312533, 0.01452747213529623, -0.014270427222754088, 0.014538609813263367, -0.0009730336444618783]], [8, [0.23481835866266848, 0.018628432362570203, -0.033797912077170256, -0.03379436271432704, -0.013775593762604798, -0.02266534286420788, 0.015924332668429388, -0.012854517088991897, 0.015930225345821843, 0.00017582825509876248]], [9, [0.23528742134665823, 0.01910862391579984, -0.03326008428379805, -0.03326057497103332, -0.01427450119357621, -0.02306699164775679, 0.015422359300795064, -0.013353750502130633, 0.015424223592892874, -0.000613843702560558]], [10, [0.23583755833117478, 0.01969285652944731, -0.032675809603327895, -0.032674644069382065, -0.014850402204599406, -0.02359127897212422, 0.014863098891788058, -0.013929713824019724, 0.014869000205642833, -0.0009575385725353725]], [11, [0.2355017329589246, 0.019353587276848737, -0.033047327650501876, -0.033044500233865126, -0.01450150552757328, -0.0232907384037571, 0.015217878639932984, -0.013581542837433427, 0.015225781794060395, -0.0004906757303339577]], [12, [0.23537101847468422, 0.019200914551030592, -0.03319317217224163, -0.033191994127579845, -0.014357019591548175, -0.023170446694658356, 0.015350037558586447, -0.0134375899920106, 0.01535512082779147, -0.0005343940808299692]], [13, [0.23557194093906764, 0.019406788821018935, -0.03297331309358115, -0.03297210964445981, -0.014564326993805778, -0.023354339196918705, 0.015138724994417185, -0.01364481285855337, 0.015143911658042936, -0.0007181688273180325]], [14, [0.2355300471831591, 0.01937550856831362, -0.03301371316530981, -0.03301160153040798, -0.014527304311515835, -0.023312687511005816, 0.015184078833652168, -0.013607764262794505, 0.015190512327509825, -0.000589133196056511]], [15, [0.23546615601151102, 0.019305769545114766, -0.03308544655322061, -0.033084007625344324, -0.014460265896699014, -0.023254454974086167, 0.01525162640250693, -0.013540803372230006, 0.015257132258235388, -0.000596648423259042]]], "gradients": [[1, [-7.653216263747709e-05, -0.00010344867516209888, -0.00019412794142681378, -0.0001521988891397541, 0.0002181328246990688, 4.08181411444275e-05, 0.00010771262469688736, 0.0002189598016570926, 0.00012478042967245528, 0.033561419700731676]], [2, [0.042558239215850335, 0.07867228774608748, 0.05370831527528708, 0.05363101064395437, -0.1098148288253924, -0.027564291119659856, -0.03924758549160856, -0.11085540717971298, -0.03944884562929474, -0.5123014512551265]], [3, [-0.0004509702240511615, -0.0008471502734153091, -0.0006612158846053262, -0.0006352948379344525, 0.0012065706024202427, 0.00028351461386932897, 0.00045246069427662405, 0.0012137635474971376, 0.0004599645267262531, 0.02344731225738883]], [4, [-0.018546303974375178, -0.034647257879441895, -0.02402850743567342, -0.02397775895047971, 0.048606388260793665, 0.01174454254100965, 0.017306278753693505, 0.049017425391298275, 0.017393289825065494, 0.23096146777260174]], [5, [-0.005187202634118648, -0.00955669890024069, -0.006239242473810691, -0.006258364282189177, 0.013119701231403269, 0.0034994464843407513, 0.004677010442861729, 0.013237083455948095, 0.004681275472705693, 0.0397682107938806]], [6, [0.006992474702855134, 0.01320352285031845, 0.009330757554522506, 0.009296937038556052, -0.018618764980487867, -0.004299165956780371, -0.0066089900819577, -0.018776153687213082, -0.006646608603205095, -0.09646488675656428]], [7, [0.0029095991423844225, 0.005531062703909129, 0.0036520158293740224, 0.0036632302767145575, -0.007579654343658149, -0.0019126408875251855, -0.0026615854709746145, -0.00764006478493684, -0.002655898269182444, -0.019444888391916493]], [8, [-0.002953851707331978, -0.005621530875458802, -0.004055334217213158, -0.004037269628355489, 0.007966083873384378, 0.0017608260341148707, 0.002829833468780407, 0.008037377159524794, 0.002848782576791109, 0.043268584559740475]], [9, [-0.0009239141795376327, -0.0018551151385679532, -0.0011886639273939181, -0.0011980519644225751, 0.0024807292638513445, 0.0006005477949031501, 0.0008421904641409128, 0.0025032224241385848, 0.0008324016887399921, 0.0002779137557524791]], [10, [0.0014173478664929462, 0.002708615319988894, 0.0019567413941388168, 0.0019506570583018856, -0.0038234013441638126, -0.0008397471332273199, -0.001362659029268798, -0.0038543086718618724, -0.001370241545174622, -0.018517471174845923]], [11, [-2.427274569072324e-05, 4.548715330088271e-05, -3.033166865407111e-05, -2.320974840586132e-05, 1.1778571007425853e-05, 8.926772494532997e-06, 3.675401026725922e-05, 1.3309159413665839e-05, 4.503157603608088e-05, 0.00691471800237764]], [12, [-0.0005822120805305531, -0.0011384398817142483, -0.0008116673377855932, -0.0008124700156315612, 0.0015786583525425613, 0.0003440556538976125, 0.00056129735179411, 0.0015914733987756335, 0.0005614208754138872, 0.0045721699859768705]], [13, [0.00027479199482627337, 0.00047449525129650283, 0.0003663792708437086, 0.00036332230206426175, -0.0006987729167065027, -0.00016686632471873963, -0.00026974558471692944, -0.0007052017921012066, -0.0002735559525319786, -0.0054548788905322]], [14, [9.803175055367319e-05, 0.0002217076339832147, 0.00014701025452268368, 0.0001495858144551221, -0.00028197116387218557, -5.566448274407776e-05, -9.493814343386475e-05, -0.0002841005146763109, -9.25870112382654e-05, 0.0015617827859557565]]], "count": 15}, "termination_value": 0.0016538024944736662, "termination_status": false}, "11": {"gradients": [[0, -0.0016657040484346908], [1, -0.0016402215562720812], [2, 0.0001709455078753308], [3, 0.008774872172239156], [4, -0.0007619109993868278], [5, -0.0006713114637761919], [6, 0.00016991841727076462], [7, 0.00877162626713357], [8, -0.02924499483842169], [9, -0.029506598844136533], [10, -0.029245041517384607], [11, -0.029499045456674367], [12, -0.029244064472521814], [13, -0.0295002551081609], [14, -0.029243979951274923], [15, -0.02950776186236226], [16, 0.03347701521522595], [17, -0.03338455618253988], [18, 0.03350820273539057], [19, 0.03341625485634836], [20, 0.03338602124657086], [21, -0.03347652241379251], [22, 0.03342562586101394], [23, 0.033515595410506194], [24, -0.029244064472521814], [25, -0.029243979951274923], [26, 0.027453796088451554], [27, -0.0273879568470079], [28, 0.027443486111565107], [29, 0.02740698364809191], [30, -0.027415079041844592], [31, 0.02737703666414859], [32, -0.02740522629341058], [33, -0.027396044574572898], [34, -0.0007120441757990648], [35, 0.0010948348136707864], [36, -0.0007141228687999046], [37, -0.0010997625443280867], [38, 0.0012667729670283734], [39, -0.0008533079209200878], [40, 0.0012672138282141532], [41, 0.0008569383324754654], [42, 2.4570567802584264e-10], [43, 3.959144123655278e-11], [44, -2.588080860732589e-10], [45, 2.4712676349736284e-10], [46, -0.0004367412437602525], [47, 0.02484081006099359], [48, -0.00043683595208676707], [49, -0.025138953715355683], [50, 0.0248408266762965], [51, -0.0046299218308263335], [52, -0.025138967101014487], [53, -0.004629831483015323], [54, -0.015936192707272312], [55, 0.014300983584178084], [56, -0.015923492836151354], [57, -0.01450372453192017], [58, -0.0050223166757916715], [59, -0.00016791926663017875], [60, 0.0048769252133809005], [61, -0.00018972300318864654], [62, 0.001227389942357604], [63, 0.005576970317122232], [64, 0.001193773611078086], [65, 0.005566034526680141], [66, -0.005599690933479451], [67, -0.0011629965911765794], [68, 0.005632518393525743], [69, 0.0011688365970314862], [70, -0.00019502746133071014], [71, 0.0009806198405044597], [72, -0.00019503547414956302], [73, -0.0009806055301737615], [74, 0.0009817114423356088], [75, 0.00019396026914364484], [76, -0.0009816856407667274], [77, 0.00019399142448150997], [78, 8.637073278805474e-10], [79, 1.2104806046409067e-10], [80, -1.6038086414482677e-09], [81, 8.665779205330182e-10], [82, -0.015922041430144418], [83, -0.005023009935484879], [84, -0.01593491171431083], [85, 0.004877594892491288], [86, 0.014299648191126835], [87, -0.00019029465528319633], [88, -0.014502391463111053], [89, -0.000168344060881509], [90, -0.0007244814963200952], [91, 0.008083666400608536], [92, -0.0007249053330440347], [93, -0.009224956350976754], [94, 0.008083887536628254], [95, 0.005791144538648041], [96, -0.00922518074207801], [97, 0.005791572810863954], [98, 0.00015664285854199989], [99, 0.033075361240236134], [100, 0.0001566898593807764], [101, -0.033222203056539], [102, -0.033075361240236134], [103, -0.00015664285854199989], [104, 0.033222203056539], [105, -0.0001566898593807764], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, -2.842170943040401e-14], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.9672745781628, "x": [0.2354550476917232, 0.019308775669148782, -0.0330825951267488, -0.03308215906001294, -0.014458329880606842, -0.02324198984756442, 0.015257711361073597, -0.013535219098813162, 0.015258104520670574, -0.000574441172686564, -0.0005951044316143154]}, "interim_results": {"energy": [[1, -226.9672642918776], [2, -226.95937387587273], [3, -226.9672688748795], [4, -226.9657062373604], [5, -226.9671822782213], [6, -226.96703110325143], [7, -226.9672454907111], [8, -226.96722835079356], [9, -226.96727200933563], [10, -226.96726479377617], [11, -226.9672742476545], [12, -226.96727334982629], [13, -226.96727417050317], [14, -226.96727463270662], [15, -226.9672745781628]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -226.9672642918776], [2, -226.95937387587273], [3, -226.9672688748795], [4, -226.9657062373604], [5, -226.9671822782213], [6, -226.96703110325143], [7, -226.9672454907111], [8, -226.96722835079356], [9, -226.96727200933563], [10, -226.96726479377617], [11, -226.9672742476545], [12, -226.96727334982629], [13, -226.96727417050317], [14, -226.96727463270662], [15, -226.9672745781628]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.23546615601151102, 0.019305769545114766, -0.03308544655322061, -0.033084007625344324, -0.014460265896699014, -0.023254454974086167, 0.01525162640250693, -0.013540803372230006, 0.015257132258235388, -0.000596648423259042, 0.0]], [2, [0.24546557882277922, 0.029305458442607582, -0.023085869624058807, -0.023084429882857978, -0.02446004418635854, -0.03325350274755924, 0.005252213103457998, -0.023540583370546077, 0.0052577197072374935, -0.010596562868832782, -0.009999997016315272]], [3, [0.23538283279286626, 0.019223123037491845, -0.03316691876833716, -0.03316544444039126, -0.014377662897583384, -0.023169756186729527, 0.015333685852346473, -0.013458157964401942, 0.015339214827870857, -0.0005062400327874722, -0.00018565895391497132]], [4, [0.23108107493562086, 0.014927593273162648, -0.037458307533125054, -0.03745750677401045, -0.010080054358402233, -0.018864163447490874, 0.019630184870393176, -0.009160103018971948, 0.019633989953266606, 0.0038070825144652133, 0.0036199194403881817]], [5, [0.2342180772666928, 0.01814908428665718, -0.03416279478870892, -0.034163592772251464, -0.013324140527025661, -0.021933271572978537, 0.016402950496332964, -0.012399114931716684, 0.016402662993582808, 0.0005717434576838938, 0.00011130251315188185]], [6, [0.23709913357920293, 0.0210410901944921, -0.03130002242236398, -0.03130210572312883, -0.016202422646516893, -0.024836407829143987, 0.013535123327532666, -0.015274681906141393, 0.013530294587347514, -0.0023107424182861143, -0.0023869776371141294]], [7, [0.23617800412501647, 0.020047059564789846, -0.03237527007697272, -0.03237588039793236, -0.015182390412499028, -0.023998900372594847, 0.014543096929877847, -0.014255594063217606, 0.014539405303123098, -0.0013020464948142224, -0.000973516369342666]], [8, [0.23481948254279356, 0.018626654857318355, -0.033798612132148007, -0.03379659445105471, -0.013769390287677276, -0.02265200014144196, 0.015932303748645123, -0.012844401724751856, 0.015934836079742005, 0.00010986528598024123, 0.00017790659108282356]], [9, [0.23528794767450165, 0.019116838434249443, -0.033252786938145054, -0.03325177481778723, -0.014277966522850238, -0.02306071568410273, 0.015422392769000228, -0.013353377663719392, 0.015425869036468339, -0.00039491815557756826, -0.000611907831245446]], [10, [0.2358231037114495, 0.019697031634923968, -0.032670827918742186, -0.03267258007161973, -0.01484981813160854, -0.023579123932588528, 0.01487096807130237, -0.013925358786999955, 0.014869418425064052, -0.0009670185533108841, -0.0009578591693139148]], [11, [0.23548432311136766, 0.019353135750431134, -0.03304692641264519, -0.03304752427353371, -0.014496139858996872, -0.023274528758328913, 0.015228771476875484, -0.013572493744108285, 0.015226868032614919, -0.0006128382085005641, -0.0004897953116108602]], [12, [0.23536056947776235, 0.019204956778630194, -0.03319049182965517, -0.03318909590088231, -0.014355789654495897, -0.023159836768134056, 0.015353882699547116, -0.013432717823686987, 0.015355213178665027, -0.0004720841305876135, -0.00053243715841865]], [13, [0.23556202122322725, 0.01941145269866843, -0.03296913270320304, -0.032969200511425295, -0.014563847344595681, -0.023344877785077517, 0.0151436539958892, -0.013640696531966106, 0.015144063353884777, -0.0006832347864465408, -0.0007178419953538634]], [14, [0.2355177370969548, 0.019377006111774217, -0.03301132087946545, -0.033012121787126196, -0.014523944286372456, -0.02329939876391507, 0.015192971827156499, -0.013600765475411994, 0.015192115443207501, -0.000642564828937657, -0.0005883383168489064]], [15, [0.2354550476917232, 0.019308775669148782, -0.0330825951267488, -0.03308215906001294, -0.014458329880606842, -0.02324198984756442, 0.015257711361073597, -0.013535219098813162, 0.015258104520670574, -0.000574441172686564, -0.0005951044316143154]]], "gradients": [[1, [-0.00017324355553682835, -0.00032142746093200003, -0.0002363570359023015, -0.0002368123104758979, 0.00045102895373361207, 0.00010500702816784724, 0.00017043458478838147, 0.0004545319753788135, 0.00017021754254642474, 0.0011688365970883297, 0.033515595410506194]], [2, [0.04328053835911305, 0.07832435166452001, 0.05349064160913031, 0.053491157010540746, -0.11020367680612253, -0.027949309385832066, -0.039500952107317744, -0.11135365942845965, -0.0395008114357438, -0.5456312507103291, -0.5132656340756796]], [3, [-0.0005143497785695672, -0.000973280068137683, -0.0006818333584135416, -0.0006785375280458084, 0.0013490842025021266, 0.00032364344107804754, 0.00048607423710222974, 0.001358899210998743, 0.0004922116886234562, 0.006081487386751405, 0.023461299934581348]], [4, [-0.018719352860301797, -0.03451080725437805, -0.023954122479267426, -0.023947249276289995, 0.048813719771402475, 0.011906437149974636, 0.017428723968748727, 0.04926890480868451, 0.017442001147458086, 0.24154918091358013, 0.23140653526314736]], [5, [-0.0052779290140279045, -0.009410617891717266, -0.006169873591261421, -0.0061670222847283185, 0.013036105020177047, 0.0035199532943295253, 0.004659559411379632, 0.013165193547735043, 0.004669144798981506, 0.06490036960070711, 0.03994088330867385]], [6, [0.007025578133777799, 0.013211574915629853, 0.009322708039547933, 0.00931400493215051, -0.018769988443978036, -0.004371733304964209, -0.006673596721356034, -0.01894442107766281, -0.00668386659646103, -0.09253253533972838, -0.0966660023631789]], [7, [0.0029057729292389922, 0.005445579100751274, 0.003608904096097376, 0.0036011306376622088, -0.0075243181117627955, -0.0019191218219702932, -0.0026429972607786567, -0.00759026501626181, -0.002659417263458863, -0.03739422966683037, -0.01958194362484278]], [8, [-0.0029680501567384, -0.005639009768373171, -0.004062753196421909, -0.0040549407863750275, 0.008051164452183457, 0.0017935553576080565, 0.0028603092136734176, 0.008130728338386461, 0.002865326735900453, 0.03970422156794484, 0.043392740859928836]], [9, [-0.0008988200692954251, -0.0018068434793292454, -0.0011650501690212423, -0.001157177490028971, 0.002434057053903871, 0.0005936069805443367, 0.0008202274193820358, 0.0024586541055100497, 0.0008336866401634779, 0.012112461545058295, 0.00034862031657212356]], [10, [0.0014306981466631896, 0.002710276888166163, 0.001960490954360239, 0.0019530011719268714, -0.0038572919177966014, -0.000853972185893781, -0.0013708426847927058, -0.0038917352421208307, -0.0013752345298030377, -0.01911471727623848, -0.018618074259734385]], [11, [-4.446631527343925e-05, 1.703389497720309e-05, -4.2849254526799996e-05, -4.738500467738049e-05, 4.9799033604358556e-05, 2.041263672936111e-05, 5.540565260275798e-05, 5.176357052505409e-05, 4.792700519828941e-05, 0.00024061268391051271, 0.0069113618275764566]], [12, [-0.0005856878691474776, -0.0011281994647163174, -0.0008100846614809143, -0.0008033984181849974, 0.001578631628859739, 0.00034705485160202443, 0.0005563950651321647, 0.0015928540866809726, 0.0005613325543265546, 0.007910485778154452, 0.004638469313249516]], [13, [0.0002848322410784476, 0.00048625661858636704, 0.0003716261466593096, 0.00037193399322177356, -0.0007194760865161243, -0.00017534289881382392, -0.00027864486224871143, -0.0007267991738046931, -0.00027690856640560924, -0.003619557998149503, -0.005495787812009212]], [14, [9.484623345201726e-05, 0.00020976021724550264, 0.00014323649014613693, 0.00013911686164647108, -0.0002686496949309003, -5.3110774359765855e-05, -8.681735957338788e-05, -0.0002709538384806365, -9.031851573126914e-05, -0.0013893401464031285, 0.0015505558147594911]]], "count": 15}, "termination_value": 0.0016435162093273448, "termination_status": false}, "12": {"gradients": [[0, -0.0007731919794196074], [1, -0.0006825104399013071], [2, 0.00017160293540996463], [3, 0.008773737509557122], [4, -0.0008045041948037124], [5, -0.000716075335020605], [6, 0.00017011823720736174], [7, 0.008774995540562713], [8, -0.029468804277826166], [9, -0.0297729782479621], [10, -0.029468802369564173], [11, -0.029765389918395613], [12, -0.029466738396337178], [13, -0.029765348081156162], [14, -0.02946674162791396], [15, -0.029772938039172914], [16, 0.001229346565509104], [17, -0.005628073856939864], [18, 0.0012632578061300137], [19, 0.005661233496795148], [20, 0.005595504529566142], [21, -0.0011977217733374346], [22, 0.005606791712523318], [23, 0.0012039661244216404], [24, -0.029466738396337178], [25, -0.02946674162791396], [26, 0.02702015483765763], [27, -0.02689860865964988], [28, 0.027009521209947707], [29, 0.026917505089357974], [30, -0.02698471358610277], [31, 0.026884509300202808], [32, -0.026974572614619774], [33, -0.026903421985480236], [34, -0.0004985031949047425], [35, 0.0008676104627625136], [36, -0.0005009584829167579], [37, -0.0008730051355598789], [38, 0.001043715760147279], [39, -0.0006301298263622357], [40, 0.0010443638539641142], [41, 0.0006340020890718279], [42, -1.418139561337739e-07], [43, -1.5868542391217488e-07], [44, 1.5598473623867903e-07], [45, -1.3377911045608926e-07], [46, -0.00043693455853599517], [47, 0.024844703697027626], [48, -0.00043694048974884936], [49, -0.025142979541726618], [50, 0.02484466963323939], [51, -0.004628647485816373], [52, -0.025142945495474578], [53, -0.004628641641176046], [54, -0.015934061857080906], [55, 0.0142958928686312], [56, -0.015921289081063605], [57, -0.014498729307405256], [58, -0.005023590648647769], [59, -0.00016639142435792564], [60, 0.004878094871031635], [61, -0.00018824930302230314], [62, 0.0023812320353044925], [63, 0.00657128709909216], [64, 0.0023474049075389303], [65, 0.00655900521266517], [66, -0.0065903596926375485], [67, -0.0023168267037192436], [68, 0.006623480479532873], [69, 0.0023242239722662816], [70, -0.00019837502225072967], [71, 0.000983128316335069], [72, -0.00019842197531261263], [73, -0.0009831368622599257], [74, 0.0009831371008601764], [75, 0.00019635930041772554], [76, -0.0009830493299887166], [77, 0.0001963109314999656], [78, -7.055011792544974e-07], [79, -8.002863580713893e-07], [80, 7.683470357733313e-07], [81, -6.811812909290893e-07], [82, -0.015923108487044146], [83, -0.005021550708903533], [84, -0.015935887688982575], [85, 0.004876058035193864], [86, 0.014297693943888135], [87, -0.0001861462533838676], [88, -0.014500526734536834], [89, -0.00016428236386900608], [90, -0.0007372378720162942], [91, 0.008081692476054059], [92, -0.0007372563126466503], [93, -0.0092235194415764], [94, 0.008081733749577324], [95, 0.005802819904886292], [96, -0.009223560918144358], [97, 0.005802838454656012], [98, 0.0001603039736721712], [99, 0.03305426245265153], [100, 0.00016030578336767576], [101, -0.03320108642833475], [102, -0.03305426245265153], [103, -0.0001603039736721712], [104, 0.03320108642833475], [105, -0.00016030578336767576], [106, 0.0], [107, 0.0], [108, 0.0], [109, 0.0], [110, 0.0], [111, 0.0], [112, 0.0], [113, 0.0]], "optimal_pool_indices": [90, 46, 61, 89, 71, 98, 6, 77, 2, 69, 23, 101], "vqe_result": {"fun": -226.96758896334288, "x": [0.23566622031602957, 0.019116953029253297, -0.03316884613167643, -0.03316885599930145, -0.014049360400143172, -0.018810969281907338, 0.01501764253939038, -0.013468159181451316, 0.015017629861044235, -0.0006231580607496778, -0.0006223497183707669, 0.018966941165836325]}, "interim_results": {"energy": [[1, -226.9672745781628], [2, -226.9592068833899], [3, -226.96756403582532], [4, -226.96599363699758], [5, -226.96745414760804], [6, -226.96735270245216], [7, -226.9675488152184], [8, -226.96754580032197], [9, -226.96758433922065], [10, -226.96757894840837], [11, -226.96758893610956], [12, -226.9675872453523], [13, -226.9675886185003], [14, -226.96758893656988], [15, -226.96758884139433], [16, -226.96758896334288]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -226.9672745781628], [2, -226.9592068833899], [3, -226.96756403582532], [4, -226.96599363699758], [5, -226.96745414760804], [6, -226.96735270245216], [7, -226.9675488152184], [8, -226.96754580032197], [9, -226.96758433922065], [10, -226.96757894840837], [11, -226.96758893610956], [12, -226.9675872453523], [13, -226.9675886185003], [14, -226.96758893656988], [15, -226.96758884139433], [16, -226.96758896334288]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.2354550476917232, 0.019308775669148782, -0.0330825951267488, -0.03308215906001294, -0.014458329880606842, -0.02324198984756442, 0.015257711361073597, -0.013535219098813162, 0.015258104520670574, -0.000574441172686564, -0.0005951044316143154, 0.0]], [2, [0.24545447539121212, 0.029308463810605916, -0.023083018175496947, -0.023082585910612317, -0.024458109158667612, -0.03324106214787234, 0.005258300003994097, -0.02353500028412853, 0.005258687905358366, -0.01057439814775827, -0.010595021373488858, 0.009999996988051275]], [3, [0.23537211447784334, 0.019225816140972827, -0.03316423476053722, -0.03316396239863687, -0.014375510831249196, -0.0231557476687976, 0.015339684958942786, -0.013452416936120022, 0.015339912562090151, -0.000492715926525342, -0.0005049511397894543, 0.01516937229365803]], [4, [0.23106168920048792, 0.014628011335111869, -0.037594532195922875, -0.03759459750651682, -0.009756952668062415, -0.01660516266899305, 0.019496385928463932, -0.008873025425343208, 0.019496274546368136, 0.003816973828713323, 0.0038222222029780668, 0.019064860477201896]], [5, [0.23420516765300559, 0.017636281109718106, -0.03439416210429372, -0.034394467484809815, -0.012729299555520799, -0.016489006624538255, 0.016111508309233677, -0.01191088246649287, 0.01611118979998254, 0.000578777774833188, 0.0005949217655122139, 0.0222785570903946]], [6, [0.237162831861968, 0.020657181660660554, -0.03148944246573743, -0.031489567404241366, -0.015645983138411267, -0.01799495722555948, 0.013200553992005183, -0.014911379597812259, 0.013200467177242589, -0.0022986721396438523, -0.0022943633092536928, 0.022075266498668266]], [7, [0.23636746250401053, 0.019917960032666476, -0.03248758300803537, -0.03248740921847934, -0.014815778318624757, -0.018193038532889193, 0.014313616951638464, -0.01416546105339054, 0.014313832790807383, -0.0012832259414081203, -0.0012941461926541248, 0.01917664885783949]], [8, [0.23503713450130864, 0.0184988057258095, -0.03391739554145458, -0.03391729268606814, -0.013418515065673646, -0.018500452284465955, 0.015828951337607367, -0.012824071544084544, 0.015829040747586877, 0.0001242543645823015, 0.0001203163906017084, 0.01760516327423114]], [9, [0.23545209056220653, 0.018814512160147408, -0.03341006026271742, -0.033410162593306286, -0.013793921327496435, -0.019462729096713743, 0.015310124356605634, -0.013220853203046334, 0.015309988921975163, -0.00038695480727571135, -0.0003797928727002148, 0.018445672233928456]], [10, [0.23596408117848583, 0.019357177563895683, -0.03282091460513003, -0.032820956777037405, -0.014313788897356971, -0.019434961360183, 0.014659229125498191, -0.013743472560464261, 0.01465919372108501, -0.0009545477294870882, -0.0009534587957188993, 0.01922653456647757]], [11, [0.23563564932362496, 0.01911392501447757, -0.03318214296285347, -0.03318207870664652, -0.014014984067714408, -0.018569570868430477, 0.01499921406767535, -0.013443171780019683, 0.014999295572059817, -0.0005962758448254456, -0.0006007488411106011, 0.01900880050991125]], [12, [0.2355119399809111, 0.018993640086654672, -0.03333782434265569, -0.03333782597871809, -0.013905144546577208, -0.01845467654857889, 0.015184418171786028, -0.013331197243217525, 0.01518440772920137, -0.00046015916964057884, -0.0004590214244823103, 0.018922455643852268]], [13, [0.23571531132324403, 0.019144336014539957, -0.03311922730811157, -0.03311925786238605, -0.014091496251911903, -0.01887563981883932, 0.014982052395705563, -0.013515403818892355, 0.01498201766219334, -0.0006722699856916809, -0.0006703672531830347, 0.01906879120975077]], [14, [0.235678391998077, 0.019099271310068694, -0.033150303416408435, -0.033150286040159085, -0.014038954915174031, -0.018903994127300205, 0.014999925680964555, -0.013461242893718034, 0.014999951057589821, -0.0006280046627891152, -0.0006297041115767251, 0.018948696312981066]], [15, [0.2356127958100782, 0.01906136185424268, -0.03322489495837664, -0.033224892089725434, -0.013984675113944531, -0.018789239539199493, 0.015068525729053952, -0.013405116034784417, 0.015068524963812828, -0.0005613631205848983, -0.0005612567847082104, 0.01887043164039812]], [16, [0.23566622031602957, 0.019116953029253297, -0.03316884613167643, -0.03316885599930145, -0.014049360400143172, -0.018810969281907338, 0.01501764253939038, -0.013468159181451316, 0.015017629861044235, -0.0006231580607496778, -0.0006223497183707669, 0.018966941165836325]]], "gradients": [[1, [-0.00017472337532353777, -0.0003206482031714586, -0.00023636937811488679, -0.00023426400628068222, 0.00045304872332962987, 0.00010778350349482935, 0.00016987227755294043, 0.0004569977194250896, 0.00017140348083444223, 0.0023242239722662816, 0.0012039661245069055, -0.03320108642833475]], [2, [0.04264483037505329, 0.07961902281323319, 0.05399437327162104, 0.05399644333525089, -0.11215460570005575, -0.03195961827131555, -0.03917546972434138, -0.11302940972828424, -0.03917394765838367, -0.5450539699281762, -0.5461730328783005, -0.0038177564022703336]], [3, [-0.00047300237082481544, 0.001178519835377756, -1.4776332335486586e-05, -1.3476806543621933e-05, -0.0018713770200804447, -0.006472519856032477, 0.0009718336991113574, -0.0014847889766258504, 0.0009727350664547885, 0.006066941366725587, 0.0054034775723721395, -0.005011725309969961]], [4, [-0.018486257919420268, -0.03437384022603851, -0.0239687858737625, -0.023969147495904508, 0.0481205622535299, 0.00738036670250608, 0.01768432530613495, 0.049041743876529154, 0.01768392742886249, 0.24137014603809348, 0.24165462097454338, -0.0041377438240601805]], [5, [-0.005463211133786672, -0.01100385975212248, -0.006593487271914, -0.0065949960285536235, 0.014660769663862538, 0.0038636542521999218, 0.004555131046373617, 0.015319399144289036, 0.0045539178152296245, 0.06455088205203197, 0.06542621502751444, 0.00406500472058724]], [6, [0.006629707324464107, 0.012210418767779174, 0.009159317518708576, 0.009158744327208979, -0.017559652777464407, -0.0010433515907948276, -0.00701439673537152, -0.017324085014877255, -0.007014739749848786, -0.09262551002714758, -0.092391823210761, 0.006647188081018385]], [7, [0.0029408527188934386, 0.006123703095681776, 0.003788524632255985, 0.0037894148310044784, -0.008134450852963937, 0.00046980355526216044, -0.0028590844125631065, -0.008056623409970598, -0.002858269856545803, -0.037074919016248487, -0.0376671163385538, 0.0007068522596682669]], [8, [-0.0027417788344905603, -0.004802394170695834, -0.003968415705060124, -0.003967932767238835, 0.007123767538331549, 0.0016481222497759518, 0.0030147519102570186, 0.0071731777756838255, 0.0030150842156615454, 0.03982611384000734, 0.03961258557805536, -0.003112340156008031]], [9, [-0.0008843310872350685, -0.0020099157192134953, -0.0012531458751254831, -0.0012536827157134667, 0.0024942248330148686, -0.0008152641572110042, 0.0010518539762358614, 0.0024737832796972725, 0.0010513385859667324, 0.011855563862894769, 0.012243924890640301, -0.0008254607252524693]], [10, [0.001359344727802636, 0.002202214634195343, 0.0019384490592813108, 0.0019382583794538277, -0.0033991480484587555, -0.0015163072318387094, -0.0014233254478597246, -0.0034489772987740253, -0.0014234469198299848, -0.019165515404836242, -0.01910646358257395, 0.001009369230160928]], [11, [-3.357570565754031e-05, 8.101677931904305e-05, 1.2457604725568672e-05, 1.2793198720828514e-05, 9.721976320520298e-05, 0.00042027939952049564, -9.397235896813072e-05, 8.862233238460249e-05, -9.365752029566465e-05, 0.00043466645379908186, 0.00019211299203902854, -8.827126606547608e-06]], [12, [-0.0005813695889287374, -0.0008555875368472243, -0.000823208044664625, -0.0008232324996129137, 0.0013909205192987883, 0.0007603246707219569, 0.000591509900687015, 0.001396536635411394, 0.0005914585571815678, 0.00787380709482477, 0.007935501516072918, -0.0003072398157826228]], [13, [0.0002662503667920646, 0.0004409330225882968, 0.00034039933308349646, 0.0003402439122623946, -0.0007486732669690355, -0.00022884378569187902, -0.00020745409022993044, -0.00075999143257377, -0.00020758918228125367, -0.003728204322271722, -0.003625025108703994, 0.00029288633035662315]], [14, [0.00010602608327303642, 7.563913482044882e-05, 0.00016567638326137057, 0.00016577452578303564, -0.00017992105645703305, -0.00018983498955549294, -0.000119705251393043, -0.0001881989305161369, -0.00011960092706431169, -0.0013073400197356477, -0.0013994950931248695, 4.4266985298691e-05]], [15, [-0.00016418154697817045, -0.00027128524547492816, -0.00022552171606093907, -0.0002255120613483541, 0.0004665803524517287, 0.00010035782855766229, 0.00014985086562546712, 0.0004662653422826679, 0.00014984748079882593, 0.0023388340770225113, 0.0023446001804359184, -0.00019408338545190418]]], "count": 16}, "termination_value": 0.0013291310292515846, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_HCl_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -461.8627774090637, "optimal_params": [-0.11728924043094127, -0.032252809935029575, -0.025667673673436142, 0.03223918195205475], "optimal_pool_indices": [32, 22, 8, 31], "optimal_pool_labels": ["YZXI", "YZIX", "IYZX", "ZYXZ"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, 2.646390839800006e-07], [1, -2.646390839800006e-07], [2, 1.3243442253951798e-07], [3, -1.3243442253951798e-07], [4, -2.646390839800006e-07], [5, 2.646390839800006e-07], [6, -1.3243459306977456e-07], [7, 1.3243459306977456e-07], [8, 0.12365997187009725], [9, -0.12365997187009725], [10, 0.12365997187009725], [11, -0.12365997187009725], [12, -0.12365997187009725], [13, 0.12365997187009725], [14, -0.12365997187009725], [15, 0.12365997187009725], [16, -0.07715499699668271], [17, 0.07715499699668271], [18, -0.07715499699668271], [19, 0.07715499699668271], [20, 0.07715499699668271], [21, -0.07715499699668271], [22, 0.07715499699668271], [23, -0.07715499699668271], [24, -0.07715499699668271], [25, 0.07715499699668271], [26, -0.07715499699668271], [27, 0.07715499699668271], [28, 0.07715499699668271], [29, -0.07715499699668271], [30, 0.07715499699668271], [31, -0.07715499699668271], [32, 0.28175643854251575], [33, -0.28175643854251575], [34, 0.28175643854251575], [35, -0.28175643854251575], [36, -0.28175643854251575], [37, 0.28175643854251575], [38, -0.28175643854251575], [39, 0.28175643854251575]], "optimal_pool_indices": [32, 22, 8, 31], "vqe_result": {"fun": -461.8581170473621, "x": [-0.1133415877020447]}, "interim_results": {"energy": [[1, -461.84205116524305], [2, -461.84474661974167], [3, -461.8471495821743], [4, -461.84924753013865], [5, -461.851043933567], [6, -461.8525548180226], [7, -461.85380436496496], [8, -461.8548211083271], [9, -461.85563517062155], [10, -461.85627639977594], [11, -461.85677314117254], [12, -461.85715143885955], [13, -461.857434543683], [14, -461.85764266139813], [15, -461.8577928985263], [16, -461.85789936952636], [17, -461.8579734270414], [18, -461.8580239748566], [19, -461.85805782425007], [20, -461.85808005921416], [21, -461.8580943836277], [22, -461.85810343220555], [23, -461.85810903545826], [24, -461.8581124358579], [25, -461.8581144574735], [26, -461.85811563444327], [27, -461.8581163051226], [28, -461.85811667896706], [29, -461.85811688266637], [30, -461.85811699107114], [31, -461.8581170473621]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0]], "energy_raw": [[1, -461.84205116524305], [2, -461.84474661974167], [3, -461.8471495821743], [4, -461.84924753013865], [5, -461.851043933567], [6, -461.8525548180226], [7, -461.85380436496496], [8, -461.8548211083271], [9, -461.85563517062155], [10, -461.85627639977594], [11, -461.85677314117254], [12, -461.85715143885955], [13, -461.857434543683], [14, -461.85764266139813], [15, -461.8577928985263], [16, -461.85789936952636], [17, -461.8579734270414], [18, -461.8580239748566], [19, -461.85805782425007], [20, -461.85808005921416], [21, -461.8580943836277], [22, -461.85810343220555], [23, -461.85810903545826], [24, -461.8581124358579], [25, -461.8581144574735], [26, -461.85811563444327], [27, -461.8581163051226], [28, -461.85811667896706], [29, -461.85811688266637], [30, -461.85811699107114], [31, -461.8581170473621]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0]], "params": [[1, [0.0]], [2, [-0.009999999645083546]], [3, [-0.019795857742064944]], [4, [-0.029262119786029855]], [5, [-0.03829836397331255]], [6, [-0.04683134899592539]], [7, [-0.054811341904691786]], [8, [-0.06220703096318864]], [9, [-0.0690013498094557]], [10, [-0.07518871709123916]], [11, [-0.08077335773563948]], [12, [-0.08576820447047485]], [13, [-0.09019398344907073]], [14, [-0.09407824872399573]], [15, [-0.0974542673297912]], [16, [-0.10035975238102139]], [17, [-0.10283549868463418]], [18, [-0.10492400143125484]], [19, [-0.1066681416177067]], [20, [-0.10811000966825371]], [21, [-0.10928991821878949]], [22, [-0.11024563193483627]], [23, [-0.11101182069871034]], [24, [-0.11161972501256007]], [25, [-0.1120970100620623]], [26, [-0.11246777753796251]], [27, [-0.11275270133224183]], [28, [-0.1129692536239474]], [29, [-0.11313199061334764]], [30, [-0.11325287132257869]], [31, [-0.1133415877020447]]], "gradients": [[1, [0.28175643854251575]], [2, [0.2573165104774944]], [3, [0.23327564522384137]], [4, [0.20995850326619347]], [5, [0.18763025076304984]], [6, [0.16648915326339875]], [7, [0.14667413716699684]], [8, [0.12827653115272142]], [9, [0.11135007052945411]], [10, [0.0959177195672396]], [11, [0.08197599429865932]], [12, [0.06949793915373448]], [13, [0.05843568626909246]], [14, [0.04872314759603569]], [15, [0.04027906174729878]], [16, [0.033010388200978014]], [17, [0.026815906160038594]], [18, [0.021589815875131535]], [19, [0.017225136466777258]], [20, [0.01361672706104855]], [21, [0.010663810162498066]], [22, [0.00827193373800128]], [23, [0.006354361489229632]], [24, [0.004832923431536074]], [25, [0.003638388807814863]], [26, [0.0027104408101195077]], [27, [0.001997339292415745]], [28, [0.0014553561442767204]], [29, [0.0010480607733711622]], [30, [0.0007455225148191857]]], "count": 31}, "termination_value": 0.005555240220019186, "termination_status": false}, "2": {"gradients": [[0, -0.020268443721249696], [1, 0.020268443717270657], [2, -0.025848174097404808], [3, 0.025848174097404808], [4, 0.020268443719260176], [5, -0.02026844371914649], [6, 0.025848174097347965], [7, -0.025848174097347965], [8, 0.09708684006591284], [9, -0.09708684006591284], [10, 0.09708684006591284], [11, -0.09708684006591284], [12, -0.09708684006591284], [13, 0.09708684006591284], [14, -0.09708684006591284], [15, 0.09708684006591284], [16, -0.10604211761284432], [17, 0.10604211761284432], [18, -0.10604211761273064], [19, 0.10604211761273064], [20, 0.10604211762932891], [21, -0.10604211762932891], [22, 0.1060421176294426], [23, -0.1060421176294426], [24, -0.10604211762114346], [25, 0.10604211762114346], [26, -0.10604211762114346], [27, 0.10604211762114346], [28, 0.10604211762114346], [29, -0.10604211762114346], [30, 0.10604211762114346], [31, -0.10604211762114346], [32, 0.0005234845850168313], [33, -0.0005234845850168313], [34, 0.0005234845851873615], [35, -0.0005234845851873615], [36, -0.0005234845851873615], [37, 0.0005234845851873615], [38, -0.0005234845850168313], [39, 0.0005234845850168313]], "optimal_pool_indices": [32, 22, 8, 31], "vqe_result": {"fun": -461.85983192697455, "x": [-0.1166391799047313, -0.03235678465206574]}, "interim_results": {"energy": [[1, -461.8581170473621], [2, -461.85891641764596], [3, -461.85954190690546], [4, -461.85974963328437], [5, -461.85983009955993], [6, -461.8598239162147], [7, -461.8598250839418], [8, -461.8598272808585], [9, -461.8598311210849], [10, -461.8598318182468], [11, -461.8598317794466], [12, -461.8598318229964], [13, -461.8598318906849], [14, -461.8598319260283], [15, -461.85983192697455]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -461.8581170473621], [2, -461.85891641764596], [3, -461.85954190690546], [4, -461.85974963328437], [5, -461.85983009955993], [6, -461.8598239162147], [7, -461.8598250839418], [8, -461.8598272808585], [9, -461.8598311210849], [10, -461.8598318182468], [11, -461.8598317794466], [12, -461.8598318229964], [13, -461.8598318906849], [14, -461.8598319260283], [15, -461.85983192697455]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [-0.1133415877020447, 0.0]], [2, [-0.12334139667810125, -0.009999999056978558]], [3, [-0.11334080936655147, -0.019147516231434694]], [4, [-0.11156277701647555, -0.026436698193948286]], [5, [-0.11635209949683957, -0.0312695262186464]], [6, [-0.11870291879531682, -0.03372959932821275]], [7, [-0.11692853998430375, -0.0343522350863656]], [8, [-0.1159999579712209, -0.03385260612549157]], [9, [-0.11688111935106286, -0.03299575221172507]], [10, [-0.11693019055328448, -0.03234603535276434]], [11, [-0.11640613008084227, -0.03206683623112564]], [12, [-0.11657504272621239, -0.03205935268767344]], [13, [-0.11671000576439265, -0.032180516197894665]], [14, [-0.11657404424758576, -0.032302600766320806]], [15, [-0.1166391799047313, -0.03235678465206574]]], "gradients": [[1, [0.0005234845850168313, 0.1060421176294426]], [2, [-0.022118050260644395, 0.07540165022754763]], [3, [0.005126490409168127, 0.04276962383562477]], [4, [0.011323345906362192, 0.018238458158975845]], [5, [0.00045302768756982914, 0.003387025622203055]], [6, [-0.0048660151070407665, -0.00419784012638047]], [7, [-0.0002658824456602815, -0.006676209222462148]], [8, [0.0019468462398890551, -0.00524222597221069]], [9, [-0.00046685958648140513, -0.002199345949520648]], [10, [-0.000743380890867229, -3.810582165897358e-05]], [11, [0.0005058412461949047, 0.000761877446109338]], [12, [8.018114658625564e-05, 0.0008265370967137642]], [13, [-0.00022989760111613577, 0.00045753613323995523]], [14, [0.00014013857787631423, 2.1502053812127997e-05]]], "count": 15}, "termination_value": 0.0038403606075689822, "termination_status": false}, "3": {"gradients": [[0, -0.011985469951923733], [1, 0.012017533279731651], [2, -0.020947899507859802], [3, 0.020821961093020036], [4, 0.019965845791261927], [5, -0.01996584579131877], [6, 0.025544797280019793], [7, -0.025544797280019793], [8, 0.10388716144444743], [9, -0.10388716144444743], [10, 0.10388716144444743], [11, -0.10388716144444743], [12, -0.10313143047045514], [13, 0.10313143047045514], [14, -0.10313143047045514], [15, 0.10313143047045514], [16, -0.0032941279890223996], [17, 0.0032941279890223996], [18, -0.0032941279889087127], [19, 0.0032941279889087127], [20, -0.000142386255333804], [21, 0.000142386255333804], [22, -0.00014238625527696058], [23, 0.00014238625527696058], [24, -0.09923970680711136], [25, 0.09923970680711136], [26, -0.0992397068071682], [27, 0.09923970680711136], [28, 0.10002484575971948], [29, -0.10002484575977633], [30, 0.10002484575977633], [31, -0.10002484575977633], [32, -1.0528405709919753e-05], [33, 1.0528405709919753e-05], [34, -1.0528405709919753e-05], [35, 1.0528405709919753e-05], [36, -0.0009497658045347634], [37, 0.0009497658045347634], [38, -0.0009497658045916069], [39, 0.0009497658045916069]], "optimal_pool_indices": [32, 22, 8, 31], "vqe_result": {"fun": -461.8610742142621, "x": [-0.1142257738053353, -0.0337723121984356, -0.023945869452252775]}, "interim_results": {"energy": [[1, -461.85983192697444], [2, -461.86038813409334], [3, -461.8610051086872], [4, -461.8610259596326], [5, -461.86105164974117], [6, -461.861054155602], [7, -461.86106966798076], [8, -461.86107324184167], [9, -461.86107315257004], [10, -461.8610736300785], [11, -461.8610742005598], [12, -461.86107412568714], [13, -461.86107418776885], [14, -461.8610742142621]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -461.85983192697444], [2, -461.86038813409334], [3, -461.8610051086872], [4, -461.8610259596326], [5, -461.86105164974117], [6, -461.861054155602], [7, -461.86106966798076], [8, -461.86107324184167], [9, -461.86107315257004], [10, -461.8610736300785], [11, -461.8610742005598], [12, -461.86107412568714], [13, -461.86107418776885], [14, -461.8610742142621]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [-0.1166391799047313, -0.03235678465206574, 0.0]], [2, [-0.10664866900609564, -0.0223574869177241, -0.009999999037417242]], [3, [-0.11674555240816104, -0.03243889551718186, -0.01856760359933175]], [4, [-0.11835667754225104, -0.038152376119854, -0.024313680095782178]], [5, [-0.11395958533238967, -0.03591423728571604, -0.02667645701648245]], [6, [-0.11232831328755556, -0.032556838685400775, -0.02644364432283649]], [7, [-0.11410607701615844, -0.03284230434985588, -0.02505096753909179]], [8, [-0.11478634251410935, -0.034462678129214816, -0.023790902390870585]], [9, [-0.11427385192749769, -0.034206605070847364, -0.023333990645108722]], [10, [-0.11426103674858185, -0.03339828950170819, -0.023531773187330438]], [11, [-0.11429411197084613, -0.03372624419813199, -0.023865979618089665]], [12, [-0.1142630122782082, -0.03402264018414037, -0.024043375923433346]], [13, [-0.11429188925511574, -0.033775543284816474, -0.024038153925451985]], [14, [-0.1142257738053353, -0.0337723121984356, -0.023945869452252775]]], "gradients": [[1, [-1.0528405709919753e-05, -0.000142386255333804, 0.10388716144444743]], [2, [0.020176758884815627, 0.03288192493613451, 0.06032019876732875]], [3, [-0.005050766253077654, 0.003910365680610539, 0.022477691073333972]], [4, [-0.009348784371525198, -0.013300804599282401, -0.0018546098079923468]], [5, [0.00051247244670094, -0.006382230737131067, -0.011481373702793007]], [6, [0.003883555055722354, 0.0042962133181845275, -0.010775139085808405]], [7, [-0.00012520472841970332, 0.003451543167670934, -0.005114719333391804]], [8, [-0.0010940297045749503, -0.002046774016037034, 0.0005911476370101809]], [9, [0.0002628787862590798, -0.0014266429321878604, 0.0026782716232105486]], [10, [4.6904850535156584e-05, 0.001293810870663492, 0.0016275191551358148]], [11, [-5.226579600048353e-05, 0.0002929341510480299, 0.0002298826661331077]], [12, [4.6575589010444673e-05, -0.0006551227041882157, -0.00046985789322206983]], [13, [-8.348720513140506e-05, 0.00016908147404137708, -0.0005125069179143793]]], "count": 14}, "termination_value": 0.0025980733200299255, "termination_status": false}, "4": {"gradients": [[0, -0.008445134174507984], [1, 0.008478678584481258], [2, -0.0207832524209266], [3, 0.020665799026971854], [4, 0.01658118031775757], [5, -0.016571962397279094], [6, 0.02570502360043747], [7, -0.025737094881719713], [8, -9.022172145023433e-05], [9, -0.007447358853539754], [10, -9.022172156392116e-05], [11, -0.0074473588534829105], [12, -0.006426004315414957], [13, -0.0006836233271201309], [14, -0.006426004315414957], [15, -0.0006836233270632874], [16, -0.00374477061137668], [17, 0.0030133786089550085], [18, -0.0037447706113198365], [19, 0.003013378608898165], [20, -0.00027861732581868637], [21, -0.0001425958349159373], [22, -0.00027861732570499953], [23, -0.00014259583508646756], [24, -0.10414255625022406], [25, 0.10269849123926633], [26, -0.1041425562502809], [27, 0.10269849123920949], [28, 0.10272175971442721], [29, -0.10560507712500566], [30, 0.10272175971437036], [31, -0.10560507712506251], [32, 0.00010811240110797371], [33, -0.0014849588028482685], [34, 0.00010811240105113029], [35, -0.0014849588026208949], [36, -0.00267847984338232], [37, 0.0009645310196901846], [38, -0.0026784798434391632], [39, 0.0009645310199175583]], "optimal_pool_indices": [32, 22, 8, 31], "vqe_result": {"fun": -461.8627774090637, "x": [-0.11728924043094127, -0.032252809935029575, -0.025667673673436142, 0.03223918195205475]}, "interim_results": {"energy": [[1, -461.8610742142621], [2, -461.8614631954493], [3, -461.86248025207595], [4, -461.8626346112742], [5, -461.86276532963836], [6, -461.8627620876081], [7, -461.86276663399696], [8, -461.86277164829204], [9, -461.8627762905275], [10, -461.8627769756695], [11, -461.8627772987768], [12, -461.86277722363985], [13, -461.8627774111627], [14, -461.8627774327261], [15, -461.862777427589], [16, -461.8627774286566], [17, -461.8627774105415], [18, -461.86277735101714], [19, -461.8627771567343], [20, -461.8627764597612], [21, -461.86277376656534], [22, -461.8627632302446], [23, -461.8627294817001], [24, -461.8626800234539], [25, -461.8626771173026], [26, -461.86269775704704], [27, -461.8627286506811], [28, -461.86275960373627], [29, -461.86277287057146], [30, -461.8627765278639], [31, -461.8627774072482], [32, -461.8627774090637]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0]], "energy_raw": [[1, -461.8610742142621], [2, -461.8614631954493], [3, -461.86248025207595], [4, -461.8626346112742], [5, -461.86276532963836], [6, -461.8627620876081], [7, -461.86276663399696], [8, -461.86277164829204], [9, -461.8627762905275], [10, -461.8627769756695], [11, -461.8627772987768], [12, -461.86277722363985], [13, -461.8627774111627], [14, -461.8627774327261], [15, -461.862777427589], [16, -461.8627774286566], [17, -461.8627774105415], [18, -461.86277735101714], [19, -461.8627771567343], [20, -461.8627764597612], [21, -461.86277376656534], [22, -461.8627632302446], [23, -461.8627294817001], [24, -461.8626800234539], [25, -461.8626771173026], [26, -461.86269775704704], [27, -461.8627286506811], [28, -461.86275960373627], [29, -461.86277287057146], [30, -461.8627765278639], [31, -461.8627774072482], [32, -461.8627774090637]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0]], "params": [[1, [-0.1142257738053353, -0.0337723121984356, -0.023945869452252775, 0.0]], [2, [-0.12422484892761361, -0.043771610964857474, -0.013946977709951174, 0.00999999905307592]], [3, [-0.11415108824843316, -0.03368918062935988, -0.02403806560061695, 0.0189569739613534]], [4, [-0.11295753808484847, -0.02824262755614511, -0.029548831199016513, 0.026234160670777183]], [5, [-0.11686661208582248, -0.030707252405067952, -0.027212148050074735, 0.031314859397161166]], [6, [-0.1183193204805506, -0.03377833734868148, -0.024160830161044484, 0.03392788752435572]], [7, [-0.11758796467609059, -0.03299762796546873, -0.024839891714418617, 0.03441172336564247]], [8, [-0.11709790844206946, -0.031421764813987, -0.02638805648485286, 0.033747283980681685]], [9, [-0.1169230982544036, -0.03189720121378923, -0.0259857331962097, 0.03288442642868427]], [10, [-0.11730810869694942, -0.03259593836453761, -0.02528975778652896, 0.03225229961855162]], [11, [-0.11721277808240359, -0.03230243902571426, -0.025539439462513844, 0.031966798595948295]], [12, [-0.11693148063661823, -0.032111885160519826, -0.025739463468482736, 0.0319813677988794]], [13, [-0.11721318419748433, -0.032289282387378486, -0.02557955799154592, 0.03212377461873588]], [14, [-0.11709408453348505, -0.03230245718303218, -0.02555832547002489, 0.032248080748343635]], [15, [-0.11719138699219075, -0.032184967493447555, -0.025667800794677467, 0.03229247128088136]], [16, [-0.11703303942346699, -0.032268371152493966, -0.02559677769011304, 0.03229125409392211]], [17, [-0.11730397544359536, -0.03223276297428981, -0.025623961382155815, 0.03225795726071496]], [18, [-0.1168629956022207, -0.03227249493951868, -0.02559077759304895, 0.032245497948763795]], [19, [-0.11758740079562291, -0.03218304633553451, -0.02566811744605829, 0.0322258034001548]], [20, [-0.11629971805120208, -0.03237426715400832, -0.025502742386917434, 0.032257443907756624]], [21, [-0.11873610628634661, -0.03199401761377087, -0.025830746727035277, 0.03221086399871471]], [22, [-0.11399166635816106, -0.03275503460416187, -0.025174131355535555, 0.03231784820892396]], [23, [-0.12282039786143176, -0.0311887908113272, -0.02652441210936487, 0.032104313901884736]], [24, [-0.1095245645456819, -0.03435010655642452, -0.023779994396807898, 0.03251213952768544]], [25, [-0.1231177879911321, -0.028763792152181816, -0.028673565686250242, 0.03187741016201351]], [26, [-0.11449647442978375, -0.036382632341789886, -0.02179770989390889, 0.03255017462105017]], [27, [-0.11806754504057082, -0.028907436986133565, -0.02892994519778298, 0.03202578858447213]], [28, [-0.11615059352003604, -0.03406568828961753, -0.023592660118227853, 0.03238884383919623]], [29, [-0.11825116466315458, -0.031576818974254336, -0.0264637552179455, 0.03215487176598761]], [30, [-0.11640912047862807, -0.03242301013718378, -0.025391341003619863, 0.03228381172310299]], [31, [-0.11729681096948158, -0.03219228339215372, -0.025617095751138456, 0.03223896045624723]], [32, [-0.11728924043094127, -0.032252809935029575, -0.025667673673436142, 0.03223918195205475]]], "gradients": [[1, [0.00010811240110797371, 0.00014259583508646756, -9.022172150707775e-05, -0.10560507712506251]], [2, [-0.017442996816157574, -0.03495010066518489, 0.04619528257711636, -0.07017614647241999]], [3, [0.005008905192198654, -0.003262396048626215, 0.004577144647782916, -0.042702130430200214]], [4, [0.006948170700866285, 0.014486766929394435, -0.01871192616033568, -0.020762766178449965]], [5, [-0.00038479024220805513, 0.0056560230359536945, -0.007593598685048164, -0.003758694529267359]], [6, [-0.0017997492746530952, -0.00552920318506267, 0.006906490969299739, 0.005995591904877529]], [7, [-0.00021441491367113485, -0.0030326698365570337, 0.004046451019405595, 0.007443409324309869]], [8, [3.972263885998473e-05, 0.002631906523163252, -0.003209939481678248, 0.004626360729162116]], [9, [0.0004973132028567306, 0.0010757981955862306, -0.0014972339683367863, 0.0020050498408750173]], [10, [-0.0002647650666744994, -0.0012076048029143749, 0.001468601857595786, 0.00013541458042709564]], [11, [-0.00023638248796942207, -0.00013196043556717996, 0.00024558625739246054, -0.0009153963872563509]], [12, [0.000374430360182032, 0.00048170537036185124, -0.0006009151205148555, -0.0008889990053262409]], [13, [-0.00021298136874747797, -0.00010927298086471637, 0.00010752317820106327, -0.00040719127366628527]], [14, [0.00012737415744368263, -0.00021325601545640893, 0.00027015505958161157, 4.358100920853758e-05]], [15, [-0.00016653199492111526, 0.00022122173533034584, -0.00025667541257234916, 0.00011424977230944933]], [16, [0.00027299281640580375, -0.0001136266365051597, 0.00012071156066895128, 0.00018503037517803023]], [17, [-0.00043517236446177776, 8.558517487244899e-05, -9.194200231377181e-05, -6.96506333497382e-06]], [18, [0.0006934077251798954, -0.00016167984801995772, 0.00018311064525278198, 7.74405780248344e-05]], [19, [-0.0011827623881117688, 0.0003390199878481326, -0.00038606411260388995, -0.00020558625391231544]], [20, [0.002167089617273632, -0.0006647973240774263, 0.0007554307390478243, 0.0003003138641588521]], [21, [-0.004176662771044448, 0.0012970473371751723, -0.001473336487947563, -0.0006201712815823157]], [22, [0.0081901485523872, -0.0025998357180014864, 0.002949823826611464, 0.0012364723765472263]], [23, [-0.01490089578021525, 0.005186834480809921, -0.005906986318450436, -0.002326622437522019]], [24, [0.020282578647538685, -0.00941095991970542, 0.010746265642183062, 0.0036864373425942176]], [25, [-0.01691531319289652, 0.013937957329517303, -0.016152341414795046, -0.004201085065005827]], [26, [0.008786298907068613, -0.01546637315919952, 0.01863446272403735, 0.0035317050670755634]], [27, [-0.004170871486167016, 0.01224797421519952, -0.01576287395886311, -0.002502428657294331]], [28, [0.003517886334236664, -0.00685395929446031, 0.009659348248135302, 0.0016265914243263069]], [29, [-0.003246360022785666, 0.002742864122581068, -0.004243526311881851, -0.0009381581900811398]], [30, [0.001940423636142441, -0.0008345648473664369, 0.001233872843329209, 0.0004002844577257747]], [31, [-0.00042988786174191773, 0.00022034357522215942, -7.558757300785146e-05, -7.468517480901937e-05]]], "count": 32}, "termination_value": 0.0008948785184088592, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_HF_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -103.39067219554092, "optimal_params": [-0.13346939099496766, 0.025290858415306997, 0.03037135404759479, -0.03043611627555959], "optimal_pool_indices": [10, 45, 27, 42], "optimal_pool_labels": ["XIYZ", "IYZX", "IXYI", "XZZY"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, -1.322810447845768e-07], [1, 1.322810447845768e-07], [2, 5.014697990191053e-09], [3, 0.0], [4, 5.014697990191053e-09], [5, -7.964683845784748e-08], [6, 7.964683845784748e-08], [7, -0.3762579369367245], [8, 0.3762579369367245], [9, -7.964683845784748e-08], [10, 0.3762579369367387], [11, 7.964683845784748e-08], [12, -0.3762579369367387], [13, 7.964683845784748e-08], [14, -0.3762579369367387], [15, -7.964683845784748e-08], [16, 0.3762579369367387], [17, 0.3762579369367245], [18, -0.3762579369367245], [19, -0.10678204527650337], [20, -1.0895249147324648e-08], [21, -0.10678204527650337], [22, 1.0895249147324648e-08], [23, 0.10678204527650337], [24, 0.10678204527650337], [25, -1.0895249147324648e-08], [26, -0.10678204527650337], [27, -0.10678204527650337], [28, 0.10678204527650337], [29, 1.0895249147324648e-08], [30, 0.10678204527650337], [31, -1.9352299318597943e-08], [32, 1.9352299318597943e-08], [33, -0.10678203254670393], [34, 0.10678203254670393], [35, -1.9352299318597943e-08], [36, 0.10678203254668972], [37, 1.9352299318597943e-08], [38, -0.10678203254668972], [39, 1.9352299318597943e-08], [40, -0.10678203254668972], [41, -1.9352299318597943e-08], [42, 0.10678203254668972], [43, 0.10678203254670393], [44, -0.10678203254670393], [45, -0.190648626207917], [46, -1.9452343735792965e-08], [47, -0.190648626207917], [48, 1.9452343735792965e-08], [49, 0.190648626207917], [50, 0.190648626207917], [51, -1.9452343735792965e-08], [52, -0.190648626207917], [53, -0.190648626207917], [54, 0.190648626207917], [55, 1.9452343735792965e-08], [56, 0.190648626207917]], "optimal_pool_indices": [10, 45, 27, 42], "vqe_result": {"fun": -103.38468131554724, "x": [-0.13213535034682583]}, "interim_results": {"energy": [[1, -103.35962730689867], [2, -103.36325088107478], [3, -103.36654046134653], [4, -103.36947859878718], [5, -103.37206452051817], [6, -103.37431074356435], [7, -103.37623866996279], [8, -103.37787481046288], [9, -103.37924809719154], [10, -103.3803881202539], [11, -103.38132398406893], [12, -103.38208354393045], [13, -103.38269287979386], [14, -103.38317593457013], [15, -103.38355428308834], [16, -103.38384701474597], [17, -103.38407071737305], [18, -103.38423954871693], [19, -103.38436537926059], [20, -103.38445798797811], [21, -103.38452529203606], [22, -103.38457359252125], [23, -103.38460782071539], [24, -103.3846317727282], [25, -103.38464832390208], [26, -103.38465961785117], [27, -103.38466722796912], [28, -103.38467229157018], [29, -103.38467561846277], [30, -103.38467777676325], [31, -103.38467915923015], [32, -103.3846800334805], [33, -103.38468057925832], [34, -103.38468091557415], [35, -103.38468112011184], [36, -103.38468124286378], [37, -103.38468131554724]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0]], "energy_raw": [[1, -103.35962730689867], [2, -103.36325088107478], [3, -103.36654046134653], [4, -103.36947859878718], [5, -103.37206452051817], [6, -103.37431074356435], [7, -103.37623866996279], [8, -103.37787481046288], [9, -103.37924809719154], [10, -103.3803881202539], [11, -103.38132398406893], [12, -103.38208354393045], [13, -103.38269287979386], [14, -103.38317593457013], [15, -103.38355428308834], [16, -103.38384701474597], [17, -103.38407071737305], [18, -103.38423954871693], [19, -103.38436537926059], [20, -103.38445798797811], [21, -103.38452529203606], [22, -103.38457359252125], [23, -103.38460782071539], [24, -103.3846317727282], [25, -103.38464832390208], [26, -103.38465961785117], [27, -103.38466722796912], [28, -103.38467229157018], [29, -103.38467561846277], [30, -103.38467777676325], [31, -103.38467915923015], [32, -103.3846800334805], [33, -103.38468057925832], [34, -103.38468091557415], [35, -103.38468112011184], [36, -103.38468124286378], [37, -103.38468131554724]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0], [32, 0], [33, 0], [34, 0], [35, 0], [36, 0], [37, 0]], "params": [[1, [0.0]], [2, [-0.009999999734224883]], [3, [-0.01982839202463986]], [4, [-0.029382021253225175]], [5, [-0.038579506634171465]], [6, [-0.047362006253836034]], [7, [-0.055689287871287706]], [8, [-0.06353489217989665]], [9, [-0.07088230182969514]], [10, [-0.07772248825773835]], [11, [-0.08405253226280755]], [12, [-0.08987489225980062]], [13, [-0.09519698175020558]], [14, [-0.10003083859500625]], [15, [-0.1043927658363288]], [16, [-0.10830289003260381]], [17, [-0.11178462514443169]], [18, [-0.1148640554226187]], [19, [-0.11756926477220883]], [20, [-0.11992964605611155]], [21, [-0.12197522403851169]], [22, [-0.12373602192669314]], [23, [-0.12524149527113906]], [24, [-0.12652004963967353]], [25, [-0.127598651055444]], [26, [-0.1285025314554052]], [27, [-0.12925498586434084]], [28, [-0.1298772538039455]], [29, [-0.13038847467432615]], [30, [-0.13080570532302488]], [31, [-0.13114398754195114]], [32, [-0.13141645356387077]], [33, [-0.1316344585314021]], [34, [-0.13180773017337089]], [35, [-0.13194452737272125]], [36, [-0.13205180081283593]], [37, [-0.13213535034682583]]], "gradients": [[1, [0.3762579369367387]], [2, [0.34843276022830594]], [3, [0.32094922053396147]], [4, [0.29411506134226784]], [5, [0.26817967594614345]], [6, [0.2433296644580878]], [7, [0.21969822954903862]], [8, [0.19737784657300494]], [9, [0.1764306334151371]], [10, [0.15689515951109456]], [11, [0.13879040424555456]], [12, [0.12211798305401089]], [13, [0.10686355189183416]], [14, [0.09299797872883175]], [15, [0.08047860522698613]], [16, [0.06925073893556544]], [17, [0.05924940020119607]], [18, [0.0504012786265946]], [19, [0.04262681674529745]], [20, [0.03584232398439724]], [21, [0.02996202535574355]], [22, [0.024899961461613884]], [23, [0.02057167498810486]], [24, [0.016895640199351192]], [25, [0.013794413130639782]], [26, [0.01119549911797435]], [27, [0.009031949760910152]], [28, [0.007242712867991941]], [29, [0.005772766429430476]], [30, [0.004573071613037882]], [31, [0.003600380807100123]], [32, [0.00281693552945228]], [33, [0.0021900862501809115]], [34, [0.0016918624200741306]], [35, [0.0012985167507792994]], [36, [0.0009900634138944042]]], "count": 37}, "termination_value": 0.0072367006333280415, "termination_status": false}, "2": {"gradients": [[0, -0.02982181275363871], [1, 0.02982181275363871], [2, 0.02451311213198437], [3, -0.018089502149024383], [4, 0.024513115823467047], [5, -0.0298217418016975], [6, 0.0298217418016975], [7, -0.0007498256067606235], [8, 0.0007498256067606235], [9, -0.022824517513669207], [10, 0.0007498256067890452], [11, 0.022824517513669207], [12, -0.0007498256067890452], [13, 0.022824517513669207], [14, -0.0007498256067890452], [15, -0.022824517513669207], [16, 0.0007498256067890452], [17, 0.0007498256067606235], [18, -0.0007498256067606235], [19, -0.1361036421888997], [20, 0.0032580186026223146], [21, -0.13610364285374033], [22, 0.003258046376586776], [23, 0.1361036421888855], [24, 0.13610364285375454], [25, -0.003258046376586776], [26, -0.1361036421888855], [27, -0.13610364285375454], [28, 0.1361036421888997], [29, -0.0032580186026223146], [30, 0.13610364285374033], [31, 0.024513088612280853], [32, -0.024513088612280853], [33, -0.13610363417618032], [34, 0.13610363417618032], [35, 0.024513088612266642], [36, 0.13610363417619453], [37, -0.024513088612266642], [38, -0.13610363417619453], [39, -0.024513088612266642], [40, -0.13610363417619453], [41, 0.024513088612266642], [42, 0.13610363417619453], [43, 0.13610363417618032], [44, -0.13610363417618032], [45, -0.14700861752720584], [46, -1.499962820616929e-08], [47, -0.14700861752719163], [48, 1.499962820616929e-08], [49, 0.14700861752719163], [50, 0.14700861752720584], [51, -1.499962820616929e-08], [52, -0.14700861752719163], [53, -0.14700861752720584], [54, 0.14700861752720584], [55, 1.499962820616929e-08], [56, 0.14700861752719163]], "optimal_pool_indices": [10, 45, 27, 42], "vqe_result": {"fun": -103.38638896046712, "x": [-0.12928499550964873, 0.02335340142184205]}, "interim_results": {"energy": [[1, -103.3846813155472], [2, -103.38566045507181], [3, -103.38630700158723], [4, -103.3863696190336], [5, -103.38635437376665], [6, -103.38636797445865], [7, -103.38638495204262], [8, -103.3863885562644], [9, -103.38638746401679], [10, -103.38638854722106], [11, -103.3863889601657], [12, -103.38638889901209], [13, -103.38638896046712]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0]], "energy_raw": [[1, -103.3846813155472], [2, -103.38566045507181], [3, -103.38630700158723], [4, -103.3863696190336], [5, -103.38635437376665], [6, -103.38636797445865], [7, -103.38638495204262], [8, -103.3863885562644], [9, -103.38638746401679], [10, -103.38638854722106], [11, -103.3863889601657], [12, -103.38638889901209], [13, -103.38638896046712]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0]], "params": [[1, [-0.13213535034682583, 0.0]], [2, [-0.14213521698426063, 0.009999999319767814]], [3, [-0.1321347461957244, 0.01836241407061955]], [4, [-0.12571689240252557, 0.023946282255501432]], [5, [-0.126701066020797, 0.026212939026277637]], [6, [-0.12964201904700134, 0.025797697261475464]], [7, [-0.1300916672242176, 0.024213459456249167]], [8, [-0.1290984594282002, 0.02293686923025523]], [9, [-0.12907428112193392, 0.022602285299895802]], [10, [-0.12959572876977474, 0.02290865057221154]], [11, [-0.12948060579557186, 0.023270872445621493]], [12, [-0.12918693650318083, 0.023405000304537293]], [13, [-0.12928499550964873, 0.02335340142184205]]], "gradients": [[1, [0.0007498256067890452, -0.14700861752720584]], [2, [-0.031644270493742965, -0.07955342653986008]], [3, [-0.006095366530132651, -0.030038021133080406]], [4, [0.010153660918476248, 0.0029089348172419704]], [5, [0.006379154872632853, 0.017724470124079517]], [6, [-0.001934764019452473, 0.01630628024059888]], [7, [-0.002575506602070732, 0.006406069563723804]], [8, [0.0008132251615506902, -0.0021285600311387043]], [9, [0.0010194801555485355, -0.004267980730674026]], [10, [-0.0006093515856520071, -0.0021050012526160344]], [11, [-0.0004255326559388095, 0.00015379637039814043]], [12, [0.0003665139298760778, 0.0008872649852236236]]], "count": 13}, "termination_value": 0.005529055713452635, "termination_status": false}, "3": {"gradients": [[0, -0.03184627566250242], [1, 0.03184627661927664], [2, 0.0218986238933212], [3, -0.014966209567901956], [4, 0.021898627517416003], [5, -0.03184620449702891], [6, 0.03184620448473652], [7, -0.00010483358089174999], [8, 0.0024603414225339293], [9, -0.024518233341083828], [10, 0.00010483358086332828], [11, 0.024518233581417803], [12, -0.0024603414225055076], [13, 0.024518233581417803], [14, -0.0024603414225055076], [15, -0.024518233341083828], [16, 0.00010483358086332828], [17, 0.0024603414225339293], [18, -0.00010483358089174999], [19, -0.14075299538669128], [20, 0.002717065229902005], [21, -0.1399007261867098], [22, 0.0027170931101636597], [23, 0.14075299538667707], [24, 0.1399007261867382], [25, -0.002847057776804718], [26, -0.13990072543522558], [27, -0.140752996146972], [28, 0.13990072543521137], [29, -0.00284702990114738], [30, 0.140752996146972], [31, 0.021898600507668675], [32, -0.021898600435804383], [33, -0.14075298717204987], [34, 0.1399007170275155], [35, 0.021898600435832805], [36, 0.14075298717203566], [37, -0.02089894922005442], [38, -0.13990071702747287], [39, -0.021898600507697097], [40, -0.13990071713885754], [41, 0.020898949122582167], [42, 0.14075298701177985], [43, 0.13990071713888597], [44, -0.14075298701179406], [45, 0.0005990083362803489], [46, 0.0005726693220822199], [47, -0.01232154669175145], [48, -0.0007438336233605014], [49, -0.0005990083362803489], [50, 0.01232154669175145], [51, 0.0005726693220822199], [52, -0.012321546691808294], [53, 0.0005990083363087706], [54, 0.012321546691765661], [55, -0.0007438336233605014], [56, -0.0005990083363087706]], "optimal_pool_indices": [10, 45, 27, 42], "vqe_result": {"fun": -103.38864426189414, "x": [-0.13139333785109414, 0.024267210257934824, 0.03208531166996529]}, "interim_results": {"energy": [[1, -103.38638896046706], [2, -103.38715861566828], [3, -103.38826966696305], [4, -103.38849385513163], [5, -103.38863605998174], [6, -103.38862719617521], [7, -103.38863224906483], [8, -103.38863735148925], [9, -103.38864313222972], [10, -103.38864378659221], [11, -103.38864410208669], [12, -103.38864404173893], [13, -103.38864422937509], [14, -103.3886442703309], [15, -103.38864426189414]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -103.38638896046706], [2, -103.38715861566828], [3, -103.38826966696305], [4, -103.38849385513163], [5, -103.38863605998174], [6, -103.38862719617521], [7, -103.38863224906483], [8, -103.38863735148925], [9, -103.38864313222972], [10, -103.38864378659221], [11, -103.38864410208669], [12, -103.38864404173893], [13, -103.38864422937509], [14, -103.3886442703309], [15, -103.38864426189414]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [-0.12928499550964873, 0.02335340142184205, 0.0]], [2, [-0.1392840417078126, 0.013353568361639947, 0.009999999289535601]], [3, [-0.12920379843602633, 0.023412699703825, 0.019044378279942514]], [4, [-0.12686119133665522, 0.028416022865501676, 0.026322540665187553]], [5, [-0.13095539886894839, 0.025659544227975915, 0.031232946504804807]], [6, [-0.1331023953911617, 0.02262156268565273, 0.033675757349201356]], [7, [-0.13181309718493253, 0.023455356788894686, 0.03414850551918221]], [8, [-0.1310353983638048, 0.025024950644579283, 0.03352753505125196]], [9, [-0.13145100407470264, 0.02454843940133478, 0.032655730094275616]], [10, [-0.13159124415360993, 0.023835916567814554, 0.03202181406225247]], [11, [-0.13143506165898947, 0.024202275562980848, 0.031755035523300966]], [12, [-0.1313373760146025, 0.024378207025834424, 0.03177800039620214]], [13, [-0.13143761987644018, 0.024148094549130188, 0.031919089313652615]], [14, [-0.13148433180933627, 0.024196529286528726, 0.03203693661342644]], [15, [-0.13139333785109414, 0.024267210257934824, 0.03208531166996529]]], "gradients": [[1, [0.00010483358093438255, 0.0005990083363087706, -0.140752996146972]], [2, [-0.022715581075061664, -0.06143316082280137, -0.09646353169681277]], [3, [0.004195486084668687, -0.0032463369551862797, -0.05674111763150336]], [4, [0.010366455816210873, 0.02604101995119379, -0.025228211163508263]], [5, [0.0006435962769160142, 0.009126116380869576, -0.003759795719290082]], [6, [-0.0038410404235804663, -0.009891017157656279, 0.007265461579308408]], [7, [-0.0003573299667749552, -0.0052021645506243885, 0.009426378487816578]], [8, [0.0011278133520278288, 0.004616853350384531, 0.006496555537950144]], [9, [-5.1297190381660585e-05, 0.0019405030388384148, 0.002667559544320852]], [10, [-0.0002905621559818883, -0.0024053581885823405, -5.06635531394295e-06]], [11, [-4.1360484374308726e-05, -7.638350162153529e-05, -0.0012320434776285083]], [12, [0.00017370886189382873, 0.000999789298248288, -0.0011495332749262843]], [13, [5.875150577594468e-06, -0.0004562904164089332, -0.0004962213249370961]], [14, [-0.0001257913734491467, -0.00015409898442442227, 4.4929049209940786e-06]]], "count": 15}, "termination_value": 0.003273754286425401, "termination_status": false}, "4": {"gradients": [[0, -0.026417876260396156], [1, 0.026098572420380606], [2, 0.011149467028687354], [3, -0.018993164733501544], [4, 0.010683394447752903], [5, -0.029261224575762412], [6, 0.029309536203314224], [7, -0.00011808191275974877], [8, 0.004126231630436905], [9, -0.023280764125246378], [10, 0.00011808191271711621], [11, 0.02399008898102295], [12, -0.004126231630365851], [13, 0.02331238912543654], [14, -0.002496813307104162], [15, -0.024015282723084397], [16, 0.001338804391167514], [17, 0.0024968133071752163], [18, -0.0013388043912243575], [19, -0.005786516420585031], [20, 0.004752264864023914], [21, 0.0008646504586948822], [22, -0.0016494288923638578], [23, 0.005786516420542398], [24, -0.0008646504586806714], [25, 0.001552234778756656], [26, -0.004732851777262681], [27, 0.00022077784441876247], [28, 0.004732851777276892], [29, -0.004889693988673116], [30, -0.00022077784439034076], [31, 0.01851683365596557], [32, -0.018626825222710863], [33, -0.13122046721154845], [34, 0.12895824476237294], [35, 0.01864696732025095], [36, 0.13122046721154845], [37, -0.018107227139580573], [38, -0.12895824476240136], [39, -0.018484237804401005], [40, -0.12890832601023305], [41, 0.017946009658501794], [42, 0.13340176155509198], [43, 0.12890832601020463], [44, -0.13340176155507777], [45, 0.00024856675292994623], [46, 0.0016573518006737231], [47, -0.012497482575994923], [48, -0.002043633949796231], [49, -0.0002485667529157354], [50, 0.012497482575994923], [51, 0.0017848257447923288], [52, -0.01387183821371707], [53, 0.0010994560353623228], [54, 0.013871838213702858], [55, -0.0018653874702749818], [56, -0.0010994560353907445]], "optimal_pool_indices": [10, 45, 27, 42], "vqe_result": {"fun": -103.39067219554092, "x": [-0.13346939099496766, 0.025290858415306997, 0.03037135404759479, -0.03043611627555959]}, "interim_results": {"energy": [[1, -103.3886442618941], [2, -103.38914149535073], [3, -103.39038169295252], [4, -103.39050778666324], [5, -103.39066303396203], [6, -103.39064513902841], [7, -103.39065917782185], [8, -103.39066551229661], [9, -103.39067146703015], [10, -103.39067139372197], [11, -103.390671954508], [12, -103.39067196228186], [13, -103.39067217100116], [14, -103.39067219554092]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "energy_raw": [[1, -103.3886442618941], [2, -103.38914149535073], [3, -103.39038169295252], [4, -103.39050778666324], [5, -103.39066303396203], [6, -103.39064513902841], [7, -103.39065917782185], [8, -103.39066551229661], [9, -103.39067146703015], [10, -103.39067139372197], [11, -103.390671954508], [12, -103.39067196228186], [13, -103.39067217100116], [14, -103.39067219554092]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0]], "params": [[1, [-0.13139333785109414, 0.024267210257934824, 0.03208531166996529, 0.0]], [2, [-0.14139249105305618, 0.014267612548168409, 0.0220857645934505, -0.009999999250384767]], [3, [-0.1313129345476078, 0.0243498010631071, 0.03216290348932025, -0.019038854384209193]], [4, [-0.1289191654230879, 0.029588827151839074, 0.035085655710909325, -0.02607088560340442]], [5, [-0.1330407355687337, 0.026955154106995234, 0.031026151699622005, -0.030485737264427985]], [6, [-0.13514059626532748, 0.023736923438733886, 0.028508966740659086, -0.032411941396482596]], [7, [-0.13374381292827353, 0.024434792705849556, 0.029884929365423276, -0.032512262168646305]], [8, [-0.13299308461693177, 0.02614261154946081, 0.030993293548953173, -0.03167523935141244]], [9, [-0.1334584377691105, 0.025709758296812487, 0.030416952737008937, -0.030747676112562326]], [10, [-0.13352535238634006, 0.024878411052349694, 0.030137319730191413, -0.030198994341874827]], [11, [-0.13339288283974776, 0.025274164746480716, 0.030463010770429403, -0.030060391333882813]], [12, [-0.13335770025814658, 0.025505088404321908, 0.030497169631755958, -0.03017017071020116]], [13, [-0.133393729644158, 0.025229554059072557, 0.03034769744624326, -0.030337536123580783]], [14, [-0.13346939099496766, 0.025290858415306997, 0.03037135404759479, -0.03043611627555959]]], "gradients": [[1, [0.00011808191273132707, 0.00024856675292994623, 0.00022077784444718418, 0.13340176155509198]], [2, [-0.024686717934940816, -0.060045252558467155, -0.041076602322135614, 0.0912465094685615]], [3, [0.004447534862237035, -0.004432113382804914, 0.005485948010289121, 0.04911439146916052]], [4, [0.011381462320173341, 0.025332018806167866, 0.01945358678446496, 0.018088169591990777]], [5, [0.0005794870217670223, 0.010100521447597544, 0.0024752728591010964, -0.00022569959186569122]], [6, [-0.004345330082088594, -0.009430759511374731, -0.0077375076927808095, -0.008493917772256054]], [7, [-0.00026049848651155116, -0.00593165025341591, -0.001507083325194003, -0.009418831679042228]], [8, [0.0012907951786758076, 0.0045884078503490855, 0.0028764081126695373, -0.005713927886802139]], [9, [-0.00020211707034434312, 0.0024160710775049665, 9.087440780319866e-05, -0.0014670146873214662]], [10, [-0.00023611042846027885, -0.002641294856559284, -0.001088202502401714, 0.0008316343157730444]], [11, [2.8578108057786267e-05, -0.00021892323789529655, 0.00023971555575030834, 0.0014353247959775217]], [12, [6.802196472222022e-05, 0.0012020421206955234, 0.00036657644267279466, 0.0009939605432265353]], [13, [7.812194573375564e-05, -0.00054638948911645, -0.00018471892937554912, 0.0002269814591784325]]], "count": 14}, "termination_value": 0.0012458206396530613, "termination_status": true}}}

==> anc/simulation_data/ADAPT-VQE/ADAPT-VQE_results_LiH_STO-3G_SINGLET.json <==
{"optimized_ansatz": {"optimal_energy": -8.907232787047821, "optimal_params": [0.112688353843585, -0.056801328737835825, 0.05107778652709539, 0.03179544473407871, 0.02903840820985582], "optimal_pool_indices": [13, 38, 26, 47, 29], "optimal_pool_labels": ["YXXX", "XYZX", "IXXY", "ZXIY", "IIIY"]}, "adapt_vqe_interim_data": {"1": {"gradients": [[0, 1.7763568394002505e-15], [1, 5.935731905992725e-10], [2, -5.935714142424331e-10], [3, -1.240580616013176e-08], [4, -1.240580616013176e-08], [5, 6.085869586058834e-10], [6, -6.08585182249044e-10], [7, 1.4495071809506044e-12], [8, 1.4495071809506044e-12], [9, -1.4495071809506044e-12], [10, 1.4495071809506044e-12], [11, -6.085869586058834e-10], [12, 6.08585182249044e-10], [13, -0.24676683616922013], [14, 0.24676683616922013], [15, -0.24676683616922013], [16, -0.24676683616922013], [17, 0.24676683616922013], [18, 0.24676683616922013], [19, -0.24676683616922013], [20, 0.24676683616922013], [21, -0.06799106602956861], [22, -0.06799106602956861], [23, 0.06799106602956861], [24, 0.06799106602956861], [25, -0.06799106602956861], [26, -0.06799106602956861], [27, -0.06799106602956861], [28, -0.06799106602956861], [29, 1.2472968435872644e-08], [30, 1.2472968435872644e-08], [31, -8.846257060213247e-12], [32, 8.848033417052648e-12], [33, 8.848033417052648e-12], [34, -8.846257060213247e-12], [35, -1.2472968435872644e-08], [36, -1.2472968435872644e-08], [37, -0.06799106606105632], [38, 0.06799106606105632], [39, 0.06799106606105632], [40, 0.06799106606105632], [41, 0.06799106606105632], [42, 0.06799106606105632], [43, -0.06799106606105632], [44, 0.06799106606105632], [45, -0.025114017931674226], [46, -0.025114017931674226], [47, -0.025114017931674226], [48, -0.025114017931674226], [49, -0.025114017931674226], [50, -0.025114017931674226], [51, -0.025114017931674226], [52, -0.025114017931674226]], "optimal_pool_indices": [13, 38, 26, 47, 29], "vqe_result": {"fun": -8.90311567203693, "x": [0.11278384635504418]}, "interim_results": {"energy": [[1, -8.889116506294513], [2, -8.89147666834164], [3, -8.893579346700887], [4, -8.895413604742046], [5, -8.896982628708292], [6, -8.898300686675553], [7, -8.899389236768421], [8, -8.900273561474972], [9, -8.900980319982947], [10, -8.901535896959132], [11, -8.901965314369141], [12, -8.902291525220088], [13, -8.902534981618128], [14, -8.902713417800896], [15, -8.902841810100496], [16, -8.902932480571836], [17, -8.902995309321037], [18, -8.903038018847525], [19, -8.903066494943918], [20, -8.903085113335832], [21, -8.90309704831004], [22, -8.903104547581437], [23, -8.90310916521211], [24, -8.903111950592617], [25, -8.903113595915233], [26, -8.903114547226872], [27, -8.903115085330574], [28, -8.903115382909556], [29, -8.903115543677904], [30, -8.903115628452678], [31, -8.90311567203693]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0]], "energy_raw": [[1, -8.889116506294513], [2, -8.89147666834164], [3, -8.893579346700887], [4, -8.895413604742046], [5, -8.896982628708292], [6, -8.898300686675553], [7, -8.899389236768421], [8, -8.900273561474972], [9, -8.900980319982947], [10, -8.901535896959132], [11, -8.901965314369141], [12, -8.902291525220088], [13, -8.902534981618128], [14, -8.902713417800896], [15, -8.902841810100496], [16, -8.902932480571836], [17, -8.902995309321037], [18, -8.903038018847525], [19, -8.903066494943918], [20, -8.903085113335832], [21, -8.90309704831004], [22, -8.903104547581437], [23, -8.90310916521211], [24, -8.903111950592617], [25, -8.903113595915233], [26, -8.903114547226872], [27, -8.903115085330574], [28, -8.903115382909556], [29, -8.903115543677904], [30, -8.903115628452678], [31, -8.90311567203693]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0], [17, 0], [18, 0], [19, 0], [20, 0], [21, 0], [22, 0], [23, 0], [24, 0], [25, 0], [26, 0], [27, 0], [28, 0], [29, 0], [30, 0], [31, 0]], "params": [[1, [0.0]], [2, [0.009999999594759177]], [3, [0.019794685687988325]], [4, [0.029257783739062772]], [5, [0.03828816432566569]], [6, [0.046812050964385954]], [7, [0.05477936687254778]], [8, [0.062158645935070644]], [9, [0.06893284825755079]], [10, [0.07509658888532589]], [11, [0.08065444466004953]], [12, [0.08561983535015277]], [13, [0.09001408157500569]], [14, [0.09386540489492891]], [15, [0.09720777422407051]], [16, [0.10007959944409175]], [17, [0.10252233041061773]], [18, [0.1045790450754185]], [19, [0.10629311250074829]], [20, [0.10770700313570021]], [21, [0.10886129708403168]], [22, [0.10979391712684636]], [23, [0.11053959119179758]], [24, [0.1111295312592109]], [25, [0.11159130333897227]], [26, [0.11194885602419154]], [27, [0.11222267246083387]], [28, [0.11243001131515991]], [29, [0.11258520539457338]], [30, [0.11269999102634322]], [31, [0.11278384635504418]]], "gradients": [[1, [-0.24676683616922013]], [2, [-0.22524985786735208]], [3, [-0.20408725371357583]], [4, [-0.18356661570454236]], [5, [-0.16392290609962856]], [6, [-0.14533180388932898]], [7, [-0.12791631938844716]], [8, [-0.11175713580837687]], [9, [-0.09690143779154425]], [10, [-0.08336894473832857]], [11, [-0.07115575179042999]], [12, [-0.06023699870213228]], [13, [-0.0505691867396898]], [14, [-0.04209262620990728]], [15, [-0.03473420460864318]], [16, [-0.02841046132868641]], [17, [-0.023030835398690996]], [18, [-0.018500901592039654]], [19, [-0.014725409213676599]], [20, [-0.011610969353270661]], [21, [-0.009068284703889873]], [22, [-0.007013868541564605]], [23, [-0.005371247245374633]], [24, [-0.0040716786942063266]], [25, [-0.003054445092256941]], [26, [-0.0022667936319162862]], [27, [-0.0016636036323980363]], [28, [-0.0012068567017564646]], [29, [-0.0008649793980222142]], [30, [-0.0006121178774645131]]], "count": 31}, "termination_value": 0.005647743424185947, "termination_status": false}, "2": {"gradients": [[0, 0.008222250942274911], [1, -0.001986611601433097], [2, 0.001986611601433097], [3, -0.0070307936700118034], [4, -0.007030793670423918], [5, -0.0019866115868047984], [6, 0.0019866115868012457], [7, 0.0007963393525738383], [8, 0.0007963393525738383], [9, -0.0007963393525738383], [10, 0.0007963393525738383], [11, 0.001986611586797693], [12, -0.0019866115868012457], [13, -0.0004273927683779988], [14, 0.00042739276837444606], [15, -0.0004273927683779988], [16, -0.0004273927683762224], [17, 0.0004273927683779988], [18, 0.0004273927683779988], [19, -0.0004273927683779988], [20, 0.0004273927683779988], [21, -0.07259336092184654], [22, -0.07259336092105073], [23, 0.07259336092105073], [24, 0.07259336092184654], [25, -0.07259336092105073], [26, -0.07259336092184654], [27, -0.07259336092184832], [28, -0.07259336092104718], [29, 0.00703079373669091], [30, 0.00703079373669091], [31, -6.066258606551855e-12], [32, 6.066258606551855e-12], [33, 6.066258606551855e-12], [34, -6.066258606551855e-12], [35, -0.00703079373669091], [36, -0.00703079373669091], [37, -0.07259336093233237], [38, 0.07259336093233415], [39, 0.07259336093233237], [40, 0.07259336093233237], [41, 0.07259336093233237], [42, 0.07259336093233237], [43, -0.07259336093233237], [44, 0.07259336093233415], [45, -0.01890243733473973], [46, -0.01890243733473973], [47, -0.01890243733473973], [48, -0.01890243733473973], [49, -0.01890243733473973], [50, -0.01890243733473973], [51, -0.01890243733473973], [52, -0.01890243733473973]], "optimal_pool_indices": [13, 38, 26, 47, 29], "vqe_result": {"fun": -8.904886584696747, "x": [0.11368760774971993, -0.04870669209002997]}, "interim_results": {"energy": [[1, -8.903115672036925], [2, -8.90366458833709], [3, -8.904247013501404], [4, -8.904542321564412], [5, -8.904746827853607], [6, -8.904835203047575], [7, -8.904874550781843], [8, -8.904884508340276], [9, -8.9048865712978], [10, -8.90488613300674], [11, -8.904886183968365], [12, -8.9048863308264], [13, -8.904886492135656], [14, -8.904886571125731], [15, -8.904886584887022], [16, -8.904886584696747]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -8.903115672036925], [2, -8.90366458833709], [3, -8.904247013501404], [4, -8.904542321564412], [5, -8.904746827853607], [6, -8.904835203047575], [7, -8.904874550781843], [8, -8.904884508340276], [9, -8.9048865712978], [10, -8.90488613300674], [11, -8.904886183968365], [12, -8.9048863308264], [13, -8.904886492135656], [14, -8.904886571125731], [15, -8.904886584887022], [16, -8.904886584696747]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.11278384635504418, 0.0]], [2, [0.12278361238370053, -0.00999999862246375]], [3, [0.11276772095111079, -0.019464592468198184]], [4, [0.10893245326611843, -0.027951149091144205]], [5, [0.11253148860653098, -0.03510481899685568]], [6, [0.11530993510335596, -0.040724902247458214]], [7, [0.11410795057368181, -0.04477459287057639]], [8, [0.11285610575700655, -0.04737744331613967]], [9, [0.11355344514965314, -0.04880137481288574]], [10, [0.11402914352252745, -0.04939117148864629]], [11, [0.11360142263586237, -0.049475150272018334]], [12, [0.11354928200494845, -0.04931260745974236]], [13, [0.11375622869531267, -0.049083722320919454]], [14, [0.1136617860087499, -0.04888938085703924]], [15, [0.11362520381956127, -0.04876468788781071]], [16, [0.11368760774971993, -0.04870669209002997]]], "gradients": [[1, [-0.0004273927683762224, 0.07259336093233415]], [2, [0.021292130859926317, 0.05804174267232831]], [3, [-0.0010825431534424723, 0.043639316379204374]], [4, [-0.009804790485473447, 0.030874145488667182]], [5, [-0.002084774531917688, 0.02031737528807298]], [6, [0.0038751908247718347, 0.012016725678023477]], [7, [0.0011029825299679885, 0.0059382197248467605]], [8, [-0.0017354419749722183, 0.00201733743841892]], [9, [-0.00023919040398645564, -8.684348707355127e-05]], [10, [0.0007927434269738853, -0.0009529390661437986]], [11, [-0.00015317576080775552, -0.0010908250170640343]], [12, [-0.0002634085660631058, -0.0008498148846278752]], [13, [0.00019979880171128173, -0.0005021914377749681]], [14, [-2.8033984147413094e-06, -0.0002149763959735651]], [15, [-7.982647102267038e-05, -2.9988335194630622e-05]]], "count": 16}, "termination_value": 0.003876830764369288, "termination_status": false}, "3": {"gradients": [[0, 0.009388121720474984], [1, -0.0015453745262981045], [2, 0.0015453745262981045], [3, -0.007920247498004684], [4, -0.00792024749769027], [5, -0.005066051224657642], [6, 0.004859236679841672], [7, 0.0008853804283237565], [8, 0.0009237872570935224], [9, -0.0008853804283237565], [10, 0.0009237872570970751], [11, 0.005066051224659418], [12, -0.004859236679838119], [13, -0.0008851012431936311], [14, 0.0008851012431918548], [15, 5.953039753592293e-05], [16, 5.9530397532370216e-05], [17, 0.0008851012431900784], [18, 0.0008851012431918548], [19, 5.9530397532370216e-05], [20, -5.9530397532370216e-05], [21, -0.07008099331152273], [22, -0.0700809933104587], [23, 0.0697602415121672], [24, 0.06976024151318327], [25, -0.07008099331045514], [26, -0.07008099331152451], [27, -0.06976024151318683], [28, -0.06976024151217075], [29, -0.006490376611925086], [30, -0.006226976465333323], [31, 0.00043116299488055176], [32, -0.0003411995558888492], [33, -0.00043116299488055176], [34, 0.0003411995558888492], [35, 0.006490376611921533], [36, 0.0062269764653279935], [37, -5.838873832253455e-05], [38, 5.838873832075819e-05], [39, 0.0022456334971856506], [40, 0.0022456334971856506], [41, 5.838873832431091e-05], [42, 5.838873832431091e-05], [43, -0.002245633497182098], [44, 0.002245633497182098], [45, -0.028425732239290014], [46, -0.028425732238902768], [47, -0.029204050761194367], [48, -0.029204050761693523], [49, -0.02842573223890099], [50, -0.028425732239288237], [51, -0.029204050761693523], [52, -0.029204050761196143]], "optimal_pool_indices": [13, 38, 26, 47, 29], "vqe_result": {"fun": -8.906526728682172, "x": [0.1143747374272974, -0.04674685615194103, 0.04674746961235901]}, "interim_results": {"energy": [[1, -8.904886584696737], [2, -8.905316796476924], [3, -8.905963257166244], [4, -8.906222103114152], [5, -8.906416926554094], [6, -8.90649001064502], [7, -8.906519773777458], [8, -8.906525639115586], [9, -8.906526368061863], [10, -8.906525952705262], [11, -8.906526291043287], [12, -8.906526501072149], [13, -8.906526683755077], [14, -8.90652672842825], [15, -8.906526728682172]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -8.904886584696737], [2, -8.905316796476924], [3, -8.905963257166244], [4, -8.906222103114152], [5, -8.906416926554094], [6, -8.90649001064502], [7, -8.906519773777458], [8, -8.906525639115586], [9, -8.906526368061863], [10, -8.906525952705262], [11, -8.906526291043287], [12, -8.906526501072149], [13, -8.906526683755077], [14, -8.90652672842825], [15, -8.906526728682172]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.11368760774971993, -0.04870669209002997, 0.0]], [2, [0.10368928728167037, -0.058704979724268885, 0.00999999857307979]], [3, [0.11377762101513046, -0.04862105891096119, 0.0193748951943905]], [4, [0.1184039272531709, -0.04353359964620316, 0.027783713019005257]], [5, [0.11543546678137653, -0.04600325133954012, 0.03485769472152555]], [6, [0.11258001296876226, -0.0486982453515073, 0.04028804439242693]], [7, [0.11354106194316269, -0.04774891050937292, 0.04400527205096895]], [8, [0.11502301529498393, -0.046169332394857765, 0.046232251039427734]], [9, [0.11459854417438928, -0.04646425705038923, 0.04733072593310806]], [10, [0.11400139444114375, -0.04706002050129386, 0.04766005882979631]], [11, [0.11432729020334721, -0.046779315775274014, 0.0475530606004032]], [12, [0.114490590307343, -0.0466093468670196, 0.04728699564897307]], [13, [0.11427693936798317, -0.04681967795647123, 0.04702839327058344]], [14, [0.11429923688599272, -0.04681971651815832, 0.04684375218962748]], [15, [0.1143747374272974, -0.04674685615194103, 0.04674746961235901]]], "gradients": [[1, [5.953039753414657e-05, 5.8388738326087264e-05, -0.07008099331152451]], [2, [-0.02263362886358422, -0.015724041509631803, -0.054163229325148166]], [3, [-0.000388388279612073, -0.0009375084359284358, -0.04104095759507054]], [4, [0.00970951785465779, 0.006287971011168736, -0.028890111523763196]], [5, [0.0028469119940375265, 0.002034743933814198, -0.01801201917737849]], [6, [-0.0037205827965873794, -0.0024677261221572877, -0.009575055545772315]], [7, [-0.0016875258491300116, -0.0012740221729234946, -0.004085064953605055]], [8, [0.001564841153763652, 0.0009879059903052934, -0.0008978350475494778]], [9, [0.0005827570980763142, 0.00045275900690988635, 0.0007873768674855341]], [10, [-0.0007657847388120587, -0.0004854509210652225, 0.0013441186462639365]], [11, [-3.356133762011382e-05, -4.540941732145143e-05, 0.0011527362148004983]], [12, [0.0003410629910156615, 0.0002343673220561726, 0.0007354992712240715]], [13, [-0.00012931613600564162, -7.005198322218575e-05, 0.0003687674573367161]], [14, [-7.416917534719403e-05, -5.6176663475682176e-05, 9.057764089170917e-05]]], "count": 15}, "termination_value": 0.0022366867789447298, "termination_status": false}, "4": {"gradients": [[0, 0.011174642481252661], [1, -0.004392299639905062], [2, 0.004573379823815671], [3, 0.004687130664468242], [4, 0.004990196789499635], [5, -0.004573326180217663], [6, 0.004392251917488821], [7, -0.002145094444953699], [8, -0.001663369864269626], [9, 0.001725666042892371], [10, -0.002128205736807942], [11, 0.0050568112803031084], [12, -0.004879441448210287], [13, -0.001661289557436163], [14, 0.0006107828543502336], [15, 9.800001196680341e-05], [16, -0.000610796435067229], [17, 0.0006107828543484572], [18, 0.001661289557436163], [19, -0.0006107964350654527], [20, -9.80000119632507e-05], [21, -6.173963462607901e-05], [22, -0.0034056793792505147], [23, 0.0017806919486158534], [24, 0.0008702880648758793], [25, -0.0034056793792505147], [26, -6.173963462607901e-05], [27, -0.0008702880648758793], [28, -0.0017806919486176298], [29, -0.004990015385574864], [30, -0.0046869521497932], [31, -0.0005915601208847932], [32, 0.0007451090558241447], [33, 0.0005369574861227022], [34, -0.0005865678384040507], [35, 0.004942037968568513], [36, 0.004721708279696202], [37, -6.261768989190841e-05], [38, 0.0008711728613857161], [39, 0.0017815366848665803], [40, 0.0034065415865249804], [41, 0.0008711728613874925], [42, 6.261768989546113e-05], [43, -0.0034065415865196513], [44, 0.001781536684864804], [45, -0.03815690502598734], [46, -0.036062040178009624], [47, -0.03991619459535656], [48, -0.0360620306389432], [49, -0.03606204017801318], [50, -0.038156905025985566], [51, -0.036062030638944975], [52, -0.039916194595353005]], "optimal_pool_indices": [13, 38, 26, 47, 29], "vqe_result": {"fun": -8.907095913446318, "x": [0.1136887440484472, -0.05111260253083809, 0.05111257206791292, 0.028560328327554958]}, "interim_results": {"energy": [[1, -8.906526728682172], [2, -8.906632590971627], [3, -8.907022262942059], [4, -8.907035433725106], [5, -8.907094739170892], [6, -8.907083409990948], [7, -8.90709312457266], [8, -8.907093402961847], [9, -8.907095747631372], [10, -8.907095644257375], [11, -8.90709574541228], [12, -8.907095885785587], [13, -8.907095894765387], [14, -8.907095904767289], [15, -8.907095913446318]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "energy_raw": [[1, -8.906526728682172], [2, -8.906632590971627], [3, -8.907022262942059], [4, -8.907035433725106], [5, -8.907094739170892], [6, -8.907083409990948], [7, -8.90709312457266], [8, -8.907093402961847], [9, -8.907095747631372], [10, -8.907095644257375], [11, -8.90709574541228], [12, -8.907095885785587], [13, -8.907095894765387], [14, -8.907095904767289], [15, -8.907095913446318]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0]], "params": [[1, [0.1143747374272974, -0.04674685615194103, 0.04674746961235901, 0.0]], [2, [0.10437575773122344, -0.05674525941413738, 0.05674585016957841, 0.009999997494751792]], [3, [0.11445676402267624, -0.04666489040072737, 0.04666521745034564, 0.019344200892893175]], [4, [0.1181784513635277, -0.04614112338464989, 0.04614074404027962, 0.025801229309522618]], [5, [0.11456308231642977, -0.05145142782341066, 0.05145090880464277, 0.028978698815392695]], [6, [0.11187795280757276, -0.05343136006068429, 0.053431429051701486, 0.030223688173054597]], [7, [0.11311460234664869, -0.051299473965720266, 0.05129984954017488, 0.030401555007773296]], [8, [0.11435529574542766, -0.05047315396422774, 0.05047313367969812, 0.029661776874169328]], [9, [0.11375901251227699, -0.051412243958715485, 0.051412022924179256, 0.028672594515485934]], [10, [0.11337398967983185, -0.05130075149203742, 0.05130081732361378, 0.028220681178451605]], [11, [0.113742662899209, -0.0507766705015273, 0.0507767708963119, 0.028232365696909147]], [12, [0.11376898641335388, -0.051062092239990815, 0.05106200864302166, 0.0283355461093286]], [13, [0.11360836445753067, -0.05118050976422761, 0.05118050104879528, 0.0284740968657373]], [14, [0.11367110483396975, -0.05102209126581382, 0.05102214001180757, 0.02857414643250065]], [15, [0.1136887440484472, -0.05111260253083809, 0.05111257206791292, 0.028560328327554958]]], "gradients": [[1, [9.800001196502706e-05, 6.26176898883557e-05, -6.173963462607901e-05, -0.03991619459535656]], [2, [-0.022130743546521003, -0.013662261862338099, 0.013663107818112863, -0.030498369893063426]], [3, [0.0014034021428876997, 0.0047721534028237755, -0.0047716813010758585, -0.011357376208504633]], [4, [0.010129799578457721, 0.0072531635036696684, -0.007253712801700729, -0.0013080037765682562]], [5, [0.001981080549954939, -0.0004273537697621066, 0.0004266025870371948, 0.0005857376556797078]], [6, [-0.00401351350007495, -0.003333214551485497, 0.0033333143903817586, 0.0012708260625888812]], [7, [-0.0011041079603764103, 9.63295387297336e-05, -9.578569068580123e-05, 0.002646126577971586]], [8, [0.0016460651023884054, 0.0012595376294566307, -0.0012595669784047914, 0.00204465512111085]], [9, [0.0001821964544550525, -0.00046903576641099676, 0.0004687159432403831, 9.248676197870509e-05]], [10, [-0.0006950335942832453, -0.0004165868411512008, 0.00041668210925571714, -0.0005493455489826715]], [11, [0.00016018914138804519, 0.000420713830937558, -0.00042056852964300617, -0.0002544906738499719]], [12, [0.00020500597933015285, -6.812058810368171e-07, 5.602663666337548e-07, -0.00023655566691083152]], [13, [-0.0001487352558307009, -0.00015904328906302112, 0.00015903070313605383, -0.00010083800318660963]], [14, [9.297157081533669e-06, 0.00011527819268941641, -0.00011520762531702644, 0.00012697937738259668]]], "count": 15}, "termination_value": 0.0016675020147989272, "termination_status": false}, "5": {"gradients": [[0, 0.007472720864971194], [1, -0.004936400207782299], [2, 0.005146981275647278], [3, 0.009195018315400816], [4, 0.009430572731922382], [5, -0.005146984115063091], [6, 0.004936402692989006], [7, -0.0024184596024952043], [8, -0.0018317703368779803], [9, 0.0019170175787834864], [10, -0.0024348858647122995], [11, 0.006093458334678559], [12, -0.005917744726922081], [13, -0.001509134668820522], [14, 0.0009534993891797683], [15, 4.0572278273032225e-05], [16, -0.0009534985356385306], [17, 0.0009534993891797683], [18, 0.001509134668820522], [19, -0.0009534985356367542], [20, -4.0572278273032225e-05], [21, 2.9071491054466492e-05], [22, -0.0013038091153205755], [23, 0.0012648479873913487], [24, -0.000850493494596094], [25, -0.0013038091153223519], [26, 2.9071491052690135e-05], [27, 0.0008504934945978704], [28, -0.001264847987387796], [29, -0.009430581390827086], [30, -0.0091950267746288], [31, -0.0009074300703790783], [32, 0.0007827811444673927], [33, 0.0005845684833900577], [34, -0.0008694432649907213], [35, 0.008860790876905611], [36, 0.00868583898670039], [37, 2.9115548477065545e-05], [38, -0.0008505369470679369], [39, 0.0012648060760049873], [40, 0.0013037669518034534], [41, -0.0008505369470643842], [42, -2.9115548475289188e-05], [43, -0.001303766951801677], [44, 0.001264806076003211], [45, 0.0016144485532585406], [46, -3.1224993012557434e-05], [47, 6.474160617209179e-05], [48, -3.1225683226665524e-05], [49, -3.122499301078108e-05], [50, 0.0016144485532620934], [51, -3.122568322488917e-05], [52, 6.474160617209179e-05]], "optimal_pool_indices": [13, 38, 26, 47, 29], "vqe_result": {"fun": -8.907232787047821, "x": [0.112688353843585, -0.056801328737835825, 0.05107778652709539, 0.03179544473407871, 0.02903840820985582]}, "interim_results": {"energy": [[1, -8.907095913446318], [2, -8.906848243638416], [3, -8.907198331493335], [4, -8.907178621802794], [5, -8.907226303907269], [6, -8.907224993611878], [7, -8.90722973210106], [8, -8.907231324082256], [9, -8.907232471224958], [10, -8.907232508189322], [11, -8.907232727418817], [12, -8.90723272318404], [13, -8.907232780948082], [14, -8.90723277968749], [15, -8.907232782704826], [16, -8.907232787047821]], "stddev": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "energy_raw": [[1, -8.907095913446318], [2, -8.906848243638416], [3, -8.907198331493335], [4, -8.907178621802794], [5, -8.907226303907269], [6, -8.907224993611878], [7, -8.90722973210106], [8, -8.907231324082256], [9, -8.907232471224958], [10, -8.907232508189322], [11, -8.907232727418817], [12, -8.90723272318404], [13, -8.907232780948082], [14, -8.90723277968749], [15, -8.907232782704826], [16, -8.907232787047821]], "stddev_raw": [[1, 0], [2, 0], [3, 0], [4, 0], [5, 0], [6, 0], [7, 0], [8, 0], [9, 0], [10, 0], [11, 0], [12, 0], [13, 0], [14, 0], [15, 0], [16, 0]], "params": [[1, [0.1136887440484472, -0.05111260253083809, 0.05111257206791292, 0.028560328327554958, 0.0]], [2, [0.10369120817821664, -0.04111603594257593, 0.04111601068114719, 0.018561872690790317, 0.009999989396211134]], [3, [0.11378252449296275, -0.05120748517830386, 0.05120574996597948, 0.02863848866921627, 0.016462573782687773]], [4, [0.11749814862759567, -0.05844605863779061, 0.055311425576982334, 0.03468788008900022, 0.02243462420054987]], [5, [0.11374587421023186, -0.05887608056683599, 0.05212383686587713, 0.03333865414577809, 0.028402846584425774]], [6, [0.11081418204557077, -0.05668127829687396, 0.04949706429521022, 0.03095901254956185, 0.03214348747954635]], [7, [0.11195776010309844, -0.05645692297296862, 0.05053756495679635, 0.03145042831356484, 0.03214009866176826]], [8, [0.11336645725809102, -0.0575490058828202, 0.05175484357557238, 0.03254649552498134, 0.030235846585873447]], [9, [0.11286659244640301, -0.057360805371228556, 0.051233488795182656, 0.032120692974351155, 0.029020924462761943]], [10, [0.11238828012307268, -0.05645209335962122, 0.050793618699047846, 0.03148429296450608, 0.02879533470636297]], [11, [0.11274976643971275, -0.056502794732444926, 0.05111375000334738, 0.03165946236928732, 0.028683574318998584]], [12, [0.11284209613132945, -0.05689518291451488, 0.051175858106798706, 0.03187507865502688, 0.028700213424491507]], [13, [0.11264188209556464, -0.05678923097494595, 0.051036242964423176, 0.031765543931904575, 0.028995812914778766]], [14, [0.11268431082858545, -0.05673738399976217, 0.05107811076333067, 0.03176883999872039, 0.029139517941398376]], [15, [0.11273413044938209, -0.05686191789250034, 0.05110393408249952, 0.03183284525963776, 0.029065805995143034]], [16, [0.112688353843585, -0.056801328737835825, 0.05107778652709539, 0.03179544473407871, 0.02903840820985582]]], "gradients": [[1, [4.057227827125587e-05, -2.911554847351283e-05, 2.9071491050913778e-05, 6.474160617031544e-05, -0.009430581390827086]], [2, [-0.02140009045032798, 0.015632209374942363, -0.012733094953835788, -0.011770359089574356, -0.0024619616849683723]], [3, [0.0013770788490745645, 0.004326857019785635, 0.00037799229969515125, -0.001789115873869207, -0.0029875197496647132]], [4, [0.010091155062733392, -0.003649603430913473, 0.005472475655116327, 0.003969516658040462, -0.0029474967674172348]], [5, [0.002259240053485101, -0.0029655750342243437, 0.0012616110261340907, 0.0016719346952580594, -0.0008802070973388254]], [6, [-0.003927868895859277, 0.0008364595718415302, -0.0020706044020162295, -0.0013123459440187446, 0.001176936632969472]], [7, [-0.0013921173433733003, 0.0012663369981442685, -0.0006811887894890845, -0.0007086046379463085, 0.0012897326575220802]], [8, [0.0015681002400462773, -0.0006532785881177006, 0.0008641569025407136, 0.0006709741519195234, 0.00025479324579791296]], [9, [0.00035781576800530956, -0.0007810321283621136, 0.0001713009060946291, 0.0003228778105182073, -0.00017340735542603625]], [10, [-0.0007180478759405418, 0.00038779470709116026, -0.00037571391008128785, -0.0002980432575370173, 9.444650935108712e-06]], [11, [7.214747227024532e-05, 0.0003163288461625058, 5.116469131216661e-05, -9.105683388455077e-05, -3.438770262498281e-05]], [12, [0.00027788186960897576, -0.0002202369021926387, 0.00011228411900887636, 0.00012244088145862975, -0.00014956004136301715]], [13, [-0.00014062081491950096, -6.054640071084805e-06, -6.514690428893744e-05, -2.8814260533138736e-05, -1.0256301626654363e-05]], [14, [-3.4678276106703265e-05, 0.00011028815881708454, -5.2965115813208286e-06, -3.555023285706227e-05, 6.395199585540468e-05]], [15, [6.907132502398383e-05, -8.180174882710389e-05, 2.233142156349288e-05, 3.503310047214825e-05, -1.4492763007467602e-06]]], "count": 16}, "termination_value": 0.0015306284132954318, "termination_status": true}}}

==> anc/simulation_data/SNS/shot_noise_sampling_B_STO-3G_DOUBLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -24.174630063941727, "stddev": 0.19117957819852605}, "rawoutput": {"energy": -24.174630063941734, "stddev": 0.19117957819852804}}, "raw_samples": [-24.245742119818466, -24.26155693544628, -23.88378730672689, -24.261556935446162, -24.20527276714979, -24.31784110374231, -24.22992730419043, -24.261556935446276, -24.173643135894395, -24.076889614929573, -24.261556935446276, -24.205272767149907, -24.221087582777717, -24.189457951522208, -24.261556935446166, -24.2862114724868, -24.221087582777717, -24.317841103742538, -24.16480341448134, -23.445951374213397], "mit_samples": [-24.24574211981846, -24.261556935446272, -23.883787306726887, -24.261556935446155, -24.205272767149786, -24.3178411037423, -24.22992730419043, -24.26155693544627, -24.17364313589439, -24.07688961492957, -24.26155693544627, -24.205272767149896, -24.221087582777706, -24.189457951522204, -24.26155693544616, -24.286211472486805, -24.22108758277771, -24.317841103742534, -24.164803414481334, -23.4459513742134]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -24.190698749440983, "stddev": 0.2008867332215071}, "rawoutput": {"energy": -24.190692687388776, "stddev": 0.20089552790399315}}, "raw_samples": [-23.78534508487662, -24.21760003567028, -24.281791611780385, -24.416283325592744, -24.24574211981835, -24.197365359335993, -23.877476378271552, -24.213180174963803, -23.986557167756352, -24.408375917778894, -23.708826240246196, -24.33807578007653, -24.221087582777773, -24.289699019594295, -24.456752678261253, -24.338075780076473, -24.128753922519362, -24.177130683001828, -24.364419018002895, -24.1613158673739], "mit_samples": [-23.78541303297877, -24.217605667543737, -24.281791612906023, -24.416281301922325, -24.245746959306512, -24.1973673863835, -23.87751074626526, -24.21318096501854, -23.986555589676634, -24.408381547805032, -23.70882421910598, -24.338074989019375, -24.22109321175766, -24.28970262538799, -24.45675346931801, -24.338074989221727, -24.128753920751585, -24.177122238608558, -24.364419018002547, -24.161321497839957]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -24.178585530934328, "stddev": 0.10999513303601294}, "rawoutput": {"energy": -24.178574528414448, "stddev": 0.10999789333823382}}, "raw_samples": [-24.251439597279077, -24.283102119022715, -24.32310531489164, -24.215390105317045, -24.2465864702613, -24.223297513130948, -24.20922647105691, -24.116149643787356, -24.178874456555512, -24.13106503630434, -23.878888068945496, -24.259813161892303, -23.925054899074592, -24.24574211981838, -24.2272512170379, -24.159207120452443, -24.229461147391138, -24.247485893372097, -24.160950894006074, -24.05939931869172], "mit_samples": [-24.251443424932212, -24.283100540038635, -24.323113142921148, -24.215396352590933, -24.246581239016606, -24.223316207330054, -24.209238919947623, -24.116166534854855, -24.178875247533664, -24.13106948615132, -23.87889449929582, -24.259824201409653, -23.92507811103551, -24.24576306053228, -24.227260455166963, -24.159208754767327, -24.22947262904473, -24.247498166346773, -24.16098632821694, -24.059423317553552]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -24.195641785409087, "stddev": 0.07401027608786358}, "rawoutput": {"energy": -24.195609408802834, "stddev": 0.07402238142599087}}, "raw_samples": [-24.28068664660381, -24.227085175597967, -24.082266100600577, -24.288144342862214, -24.233887618235208, -24.27675599807855, -24.287272456085393, -24.18334490897779, -24.106904192397263, -24.138972444118167, -24.15101604252296, -24.264189041020845, -24.211858576631517, -24.16816890172715, -24.201369654958754, -24.27082544221826, -24.241156217672113, -24.092833150323127, -24.035727686965892, -24.16972357845914], "mit_samples": [-24.280722650608208, -24.227107527584437, -24.08232263354399, -24.288175090054168, -24.233903585252495, -24.276792855948848, -24.287290249218348, -24.18337148572422, -24.106932044819256, -24.139008426927674, -24.151030772247836, -24.264208154267596, -24.211862909683013, -24.168183204005476, -24.20140366382626, -24.27086542442721, -24.24118116532957, -24.092904545636888, -24.035823246420932, -24.16974607265528]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -24.21493054948537, "stddev": 0.04592407004673819}, "rawoutput": {"energy": -24.214871217582406, "stddev": 0.045938349946252746}}, "raw_samples": [-24.22736775623773, -24.26289828409141, -24.22868380902505, -24.22804008309478, -24.181451077744274, -24.218733601773632, -24.25862848106476, -24.230449573367903, -24.273662653257613, -24.07758565004341, -24.134454729932084, -24.238062872851067, -24.246733850863972, -24.18773455627313, -24.157076905750273, -24.22707364790706, -24.20815502436015, -24.238709903850218, -24.231579834402396, -24.24034205575716], "mit_samples": [-24.227397490590583, -24.262933294127116, -24.228715160061732, -24.228079356068598, -24.181494551770086, -24.21877369349012, -24.25868044458427, -24.23048949193889, -24.273719475390042, -24.077678136101675, -24.13455429722053, -24.238153424080323, -24.246776906250172, -24.187786853405623, -24.157202955228918, -24.227173798544182, -24.208187754726744, -24.23877567530883, -24.23165565061379, -24.24038258020516]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -24.175843218791325, "stddev": 0.03315734088029795}, "rawoutput": {"energy": -24.1757534353504, "stddev": 0.03316354524618818}}, "raw_samples": [-24.152999778559956, -24.16367536316081, -24.253477709905386, -24.160177134654777, -24.17178644220557, -24.14284093003286, -24.132063912937657, -24.213861844680906, -24.174639292246887, -24.152240319671957, -24.150830250770184, -24.156212435353314, -24.20079187651257, -24.171471463323943, -24.17706308298331, -24.134631191266305, -24.176074657006588, -24.174764368064725, -24.253121220663797, -24.202345433006556], "mit_samples": [-24.153089676866667, -24.16376638563555, -24.253517256615282, -24.160249515692275, -24.171898985627447, -24.142941211511083, -24.132121377116402, -24.213944515015807, -24.174705165815958, -24.15235930126289, -24.15095174619065, -24.15630849851853, -24.200870724445416, -24.171616541911504, -24.177133079514782, -24.13472611902534, -24.176165525742473, -24.174859651226196, -24.253237403926722, -24.202401694165466]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -24.178458729286042, "stddev": 0.02519020306543351}, "rawoutput": {"energy": -24.178336999700168, "stddev": 0.02520051490185587}}, "raw_samples": [-24.18761153611083, -24.176393507296883, -24.18757746373263, -24.165476026148994, -24.156525918698442, -24.162335113151798, -24.184855453354565, -24.196419411603287, -24.202069191712418, -24.116903441759412, -24.161366616087825, -24.18605125875206, -24.208827085069032, -24.18401957924041, -24.164529110532218, -24.21921311117754, -24.17668034086449, -24.12698614742933, -24.196803812477327, -24.20609586880378], "mit_samples": [-24.18770807309224, -24.176539977118527, -24.187646343641045, -24.165629769560912, -24.156677555612806, -24.16246744924164, -24.18499287267388, -24.19654400299171, -24.20220393651395, -24.117047361933714, -24.16143584420497, -24.18615800678838, -24.208880430196995, -24.184138096702174, -24.164632814360615, -24.21931247468749, -24.176843404264908, -24.127132301101277, -24.196938036382726, -24.20624583465099]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -24.18938891812303, "stddev": 0.01990866496382288}, "rawoutput": {"energy": -24.189247213498234, "stddev": 0.019914314006116245}}, "raw_samples": [-24.185544066310506, -24.188275831893872, -24.17308753069255, -24.19699120841023, -24.199950363936505, -24.191253344619433, -24.22135288489305, -24.19304864609486, -24.197223614430364, -24.168856701538736, -24.198901335755192, -24.170279072933916, -24.15350786886557, -24.149657174598815, -24.199120335277158, -24.198684948897387, -24.22821558508773, -24.21504171252552, -24.174074102574316, -24.181877940628983], "mit_samples": [-24.185706951220595, -24.188389776448997, -24.173243713276257, -24.197151760374464, -24.20009610624794, -24.19141588531351, -24.22147286994786, -24.19316850088774, -24.19738856477405, -24.169013195432786, -24.199012725888796, -24.170415978376663, -24.153659745578395, -24.149806085931292, -24.199238496991246, -24.198831290116793, -24.228335324869146, -24.215207992621483, -24.174232488338706, -24.18199090982389]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -24.185819505389915, "stddev": 0.010485922080443678}, "rawoutput": {"energy": -24.185658854822364, "stddev": 0.010483089352393445}}, "raw_samples": [-24.193723649831103, -24.179411384806155, -24.20153062413566, -24.191523301198597, -24.18656180096598, -24.1836430783157, -24.194761965787794, -24.180251865709195, -24.202068911652894, -24.185606945415515, -24.172880489751694, -24.191555251384255, -24.18721865950211, -24.177510774540764, -24.164128388943496, -24.164086948965874, -24.194122069948037, -24.17810634463487, -24.189993285692616, -24.194491355265004], "mit_samples": [-24.193886277054023, -24.17957141215352, -24.2016973742949, -24.19168602436633, -24.18672548718422, -24.18380379208253, -24.194925003871294, -24.180412644267577, -24.202231722693863, -24.18577089082978, -24.173037662539706, -24.191717433267332, -24.187376750209907, -24.17766704468123, -24.164283249056375, -24.164240859045297, -24.194284174064133, -24.17826366162413, -24.190156258044354, -24.194652386467773]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -24.19013678561327, "stddev": 0.007194615565910692}, "rawoutput": {"energy": -24.189975410530305, "stddev": 0.007192496781246958}}, "raw_samples": [-24.180728087155035, -24.19515785882187, -24.190816889239755, -24.19215637165873, -24.201227114054742, -24.193934404559474, -24.189139884917765, -24.19501013415585, -24.18467230474782, -24.186197924654596, -24.187042471681888, -24.196274681021716, -24.170912657307934, -24.1864773086737, -24.18939558144401, -24.19516861377382, -24.20379051715719, -24.18578043071892, -24.192117492810066, -24.18350748205124], "mit_samples": [-24.180887295903243, -24.195319946702295, -24.190980274913038, -24.192318751311685, -24.201391332545523, -24.19409641195471, -24.189300424782253, -24.1951732623054, -24.184834200968, -24.186359718323097, -24.187202988791316, -24.19643753571208, -24.171068213967626, -24.186636394391826, -24.189556254499365, -24.195332195188204, -24.203956848698553, -24.18593850544075, -24.192278395172742, -24.183666760693676]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -24.191159325026117, "stddev": 0.007073791933624556}, "rawoutput": {"energy": -24.19099751997434, "stddev": 0.0070718079517001885}}, "raw_samples": [-24.20162733981252, -24.193471621883756, -24.19597061924795, -24.18754623550568, -24.187946237186246, -24.19260803953097, -24.18186770779818, -24.18283851431425, -24.189594920660006, -24.199444520428532, -24.18281220645125, -24.1771410930147, -24.198210294191135, -24.19911491529281, -24.186686286830888, -24.18370645053547, -24.187251544164898, -24.20076050911862, -24.197615376506807, -24.19373596701218], "mit_samples": [-24.201792581454416, -24.19363367273977, -24.196133651037417, -24.187707319981637, -24.188106433505325, -24.192769980265684, -24.18202770514689, -24.18299836377811, -24.189755992685907, -24.1996095210274, -24.182972858975322, -24.177297372994126, -24.198373825201777, -24.19927770790845, -24.186847991708664, -24.183865719835893, -24.18741295063949, -24.200924754976597, -24.197779749120095, -24.193898347539367]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -24.192308723210147, "stddev": 0.0033635178343837946}, "rawoutput": {"energy": -24.192146564239913, "stddev": 0.0033627907223797516}}, "raw_samples": [-24.194981346853556, -24.195457332904496, -24.191702074915483, -24.194416365814963, -24.191241109177305, -24.19216146856286, -24.19407449355969, -24.197560058366516, -24.1908316377678, -24.190303853505327, -24.197727655065872, -24.191804579724305, -24.18738985334114, -24.187573753837338, -24.19275408493118, -24.189972512036913, -24.195347718789485, -24.18371681596998, -24.19106980080748, -24.19284476886654], "mit_samples": [-24.19514356498243, -24.19562067675877, -24.191863725282076, -24.19457968462214, -24.191403518363586, -24.192322627297138, -24.194236952804825, -24.197723100843096, -24.190993552043977, -24.19046644112572, -24.197891750432166, -24.19196694903469, -24.18755046309914, -24.187735148963636, -24.19291675008468, -24.19013424003816, -24.195510125832637, -24.18387739801532, -24.191231321597527, -24.193006472981214]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -24.18962433625632, "stddev": 0.0026554026001538336}, "rawoutput": {"energy": -24.189462883826337, "stddev": 0.002654819087248157}}, "raw_samples": [-24.185306050807192, -24.192409213034665, -24.18927053622016, -24.18746891428139, -24.188571391776392, -24.191182950574635, -24.19193566917816, -24.191206360139446, -24.18755551306678, -24.185308011512813, -24.191147413110862, -24.191600150670396, -24.18510284959292, -24.190275134307125, -24.186776872194617, -24.193601048711525, -24.191295402787325, -24.190261157859638, -24.192790623921326, -24.1861924127794], "mit_samples": [-24.18546682864823, -24.19257147878984, -24.189432021445732, -24.187629846134097, -24.18873243977137, -24.191345164745986, -24.192097554726807, -24.1913689006295, -24.187716397209286, -24.185468803132732, -24.191309403098913, -24.191762102219442, -24.185263297114634, -24.190436696824293, -24.186937570446382, -24.193763398035202, -24.191456706038526, -24.190422786504524, -24.192952414649188, -24.186352914961613]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -24.188432841367035, "stddev": 0.0028086146357298412}, "rawoutput": {"energy": -24.18827178946645, "stddev": 0.002807835669526192}}, "raw_samples": [-24.19433359262978, -24.1864027276933, -24.191235765633273, -24.1929121259511, -24.18830440321997, -24.19078834419222, -24.18732542012385, -24.183861338771845, -24.18939556732701, -24.18917622393991, -24.189541131370895, -24.190060186724434, -24.18714090168641, -24.188010262141137, -24.183637660532796, -24.188809858218136, -24.187758304086774, -24.185183383005896, -24.18375310736746, -24.187805484712847], "mit_samples": [-24.194496450281406, -24.18656351907128, -24.191397437900747, -24.19307464207936, -24.188465593936083, -24.190950198462165, -24.18748590301742, -24.184021164547524, -24.189557040200302, -24.18933746458744, -24.189702703726816, -24.190221622549664, -24.187301175749244, -24.188171083457437, -24.183797650802394, -24.188970928810058, -24.187919076118952, -24.185343903915992, -24.183912827374282, -24.18796644075204]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -24.18911565699488, "stddev": 0.0016851421153159009}, "rawoutput": {"energy": -24.188954363947275, "stddev": 0.001684720856751941}}, "raw_samples": [-24.18775224309481, -24.187644472781376, -24.187607964610333, -24.187348500099247, -24.186362973650763, -24.188632132053527, -24.188141283060265, -24.188170322986586, -24.187468164100157, -24.188724365357675, -24.19189397398977, -24.19141139952353, -24.1903656027695, -24.188883143995433, -24.18867899086044, -24.187504680086704, -24.18889730645869, -24.189411218606526, -24.192286795407306, -24.191901745452853], "mit_samples": [-24.18791345406518, -24.18780549233202, -24.18776882279118, -24.18750946661385, -24.186523308734373, -24.18879358775733, -24.188302063383993, -24.18833122016787, -24.18762933421502, -24.18888567877973, -24.192055945655213, -24.191573386240897, -24.19052727448167, -24.189044495266828, -24.188840344378164, -24.187665522033182, -24.189058665151276, -24.189572582965138, -24.192449034379642, -24.192063460505043]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -24.188576230872364, "stddev": 0.001238847926101888}, "rawoutput": {"energy": -24.188415221827526, "stddev": 0.001238566955383756}}, "raw_samples": [-24.186490266119883, -24.188138271948485, -24.1889420725108, -24.18856714796098, -24.189310198678594, -24.187917965291543, -24.186231763607722, -24.189088523224488, -24.189089950226155, -24.18987354851406, -24.185125333889793, -24.18840477792665, -24.188504929721777, -24.18929713715631, -24.188026565229414, -24.189430362164565, -24.18882371366256, -24.189445955241297, -24.187487639280356, -24.190108314195136], "mit_samples": [-24.18665056629288, -24.18829922471143, -24.189102973163784, -24.188728290221807, -24.189471416973998, -24.188078795723975, -24.186392441662953, -24.18924980509556, -24.189250914320827, -24.190034938017536, -24.185285610252496, -24.188565847641424, -24.188666277810174, -24.18945825667221, -24.188187530537437, -24.189591890560774, -24.18898477970589, -24.18960700060441, -24.187648411175825, -24.190269646301914]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -24.189101005954335, "stddev": 0.0008204172132867468}, "rawoutput": {"energy": -24.188939788325985, "stddev": 0.0008201775342515059}}, "raw_samples": [-24.188683763987687, -24.188811892645656, -24.191300260205896, -24.19009055817308, -24.189055837900252, -24.189669883296688, -24.18885604624276, -24.18930590796721, -24.187746022148904, -24.188450648867054, -24.188895657630244, -24.18845241014528, -24.18914457604043, -24.18952415644232, -24.187916484546644, -24.18755200666043, -24.1891654976482, -24.18839619202553, -24.188592064677533, -24.18918589926786], "mit_samples": [-24.188844687835967, -24.188973079188504, -24.191462235280675, -24.19025227492161, -24.189217007733642, -24.189831260013165, -24.18901718731419, -24.189467039233282, -24.187906827977173, -24.188611661420282, -24.189056862393688, -24.188613724470088, -24.189305969754656, -24.189685471370133, -24.188077494302394, -24.187712888442338, -24.189326621337425, -24.188557358944152, -24.18875317383396, -24.18934729331939]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -24.189020658830493, "stddev": 0.0006125713044739207}, "rawoutput": {"energy": -24.188859431267073, "stddev": 0.0006124543709851278}}, "raw_samples": [-24.18860856468244, -24.188322667905265, -24.18839444531347, -24.188254796994848, -24.189713105169048, -24.188822071153933, -24.188775781538173, -24.188563096716475, -24.18810653584375, -24.188512093455934, -24.188827737731312, -24.189271692119377, -24.187758606562355, -24.18903111833426, -24.189252337271853, -24.189115100774774, -24.188557502259663, -24.19036442444589, -24.18906432340202, -24.189872623666663], "mit_samples": [-24.188769716882067, -24.188483752735653, -24.18855565809565, -24.188415936015648, -24.18987443019334, -24.188983303608506, -24.188937052305686, -24.18872425888334, -24.188267619173196, -24.188673347838222, -24.18898887488964, -24.18943294084119, -24.187919613357288, -24.1891924151472, -24.18941368134538, -24.189276211603318, -24.188718696838517, -24.19052604887478, -24.189225588090476, -24.1900340298907]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -24.189120355241677, "stddev": 0.00032615958513316677}, "rawoutput": {"energy": -24.188959127669275, "stddev": 0.00032607698363379845}}, "raw_samples": [-24.18863312994881, -24.18899458769925, -24.188893759078383, -24.189166006992505, -24.188709267260933, -24.18963056175247, -24.189212795763392, -24.188917129490445, -24.188895022650886, -24.189077354555423, -24.188778687612064, -24.18898316071848, -24.188278218489078, -24.188533574684755, -24.189009285685984, -24.188601188711562, -24.18896135837597, -24.189669634430647, -24.189047943028186, -24.189189886456273], "mit_samples": [-24.188794212495775, -24.189155832665623, -24.189054969938937, -24.189327229610427, -24.188870459480135, -24.1897919212956, -24.18937409959891, -24.18907838154405, -24.18905624423562, -24.18923872047432, -24.188939876137308, -24.18914438073797, -24.188439252445, -24.188694760924633, -24.18917052265063, -24.188762302384035, -24.189122507334183, -24.189831072818563, -24.189209212001664, -24.189351146060098]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -24.189168264107582, "stddev": 0.00020333717123503976}, "rawoutput": {"energy": -24.189007030242824, "stddev": 0.00020328849130692365}}, "raw_samples": [-24.189067460657846, -24.189201325439704, -24.188861222620893, -24.189466648724558, -24.18883105309333, -24.189344485831622, -24.189040453070866, -24.189074992614866, -24.188685728903828, -24.189027805831746, -24.189009126960016, -24.188969512781256, -24.188795992156646, -24.18864767737418, -24.1889216659952, -24.189055508927826, -24.18917877897086, -24.18910411750771, -24.188751894852125, -24.189105152541277], "mit_samples": [-24.18922868458547, -24.189362618896904, -24.189022440134348, -24.189628011075726, -24.18899228143446, -24.189505814839425, -24.18920163563603, -24.189236221469514, -24.188846867917626, -24.189189006061266, -24.189170354253427, -24.18913066998376, -24.188957213834684, -24.1888088391742, -24.189082877607223, -24.1892167639048, -24.189340081010936, -24.18926539485744, -24.188913084959765, -24.189266420514638]}}

==> anc/simulation_data/SNS/shot_noise_sampling_BeH+_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -16.522744789414993, "stddev": 0.27409726334489487}, "rawoutput": {"energy": -16.522744789414993, "stddev": 0.27409726334489487}}, "raw_samples": [-16.41193260113442, -16.54978170984343, -16.33489205690393, -16.419846150033198, -16.559441660288428, -16.61621182853812, -16.512521741506394, -16.67221280864824, -16.4201741892704, -16.452129030863443, -16.646202734278752, -16.68516431599009, -17.06164272260461, -16.55672361349353, -15.55095152260188, -16.467058434095406, -16.588791970650853, -16.841881101409044, -16.49505676799877, -16.61227882814689], "mit_samples": [-16.41193260113442, -16.54978170984343, -16.33489205690391, -16.419846150033198, -16.559441660288453, -16.616211828538127, -16.512521741506394, -16.672212808648222, -16.4201741892704, -16.452129030863432, -16.646202734278738, -16.68516431599011, -17.06164272260461, -16.556723613493524, -15.550951522601885, -16.467058434095406, -16.588791970650856, -16.841881101409047, -16.495056767998776, -16.612278828146888]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -16.495449156533567, "stddev": 0.196262482562527}, "rawoutput": {"energy": -16.495446957840976, "stddev": 0.19626221570774757}}, "raw_samples": [-16.82532300247414, -16.497300623813842, -16.292804479253743, -16.057787223613687, -16.283864196493827, -16.161779893221695, -16.478183459425107, -16.405320333665767, -16.82934420768039, -16.495403474107835, -16.61722765543097, -16.52253676886575, -16.796131388071064, -16.47489616130878, -16.467178614202158, -16.637687019139577, -16.561661814151183, -16.61459379416063, -16.47519299408649, -16.414722053652874], "mit_samples": [-16.82531508355633, -16.497292590809067, -16.292815207920288, -16.05779737161561, -16.28388250641906, -16.161743378769906, -16.478201490824432, -16.405333855357473, -16.829368866129798, -16.495398424042023, -16.617234273617015, -16.522523730996785, -16.796117602283847, -16.47491557464832, -16.46716134830225, -16.63768759262512, -16.561658709649187, -16.61460213281837, -16.475184539726662, -16.41474885055977]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -16.552359863461643, "stddev": 0.11635827981047886}, "rawoutput": {"energy": -16.552362765915, "stddev": 0.11635388650871134}}, "raw_samples": [-16.590884221513566, -16.573270350764272, -16.420580164741583, -16.6185091447424, -16.532616552054314, -16.41287339551459, -16.42683524072979, -16.62954594353796, -16.68482131908908, -16.669073876940857, -16.431982017176157, -16.82052927246722, -16.569686311867887, -16.66022289174767, -16.543311419500426, -16.535674834037884, -16.667489926120584, -16.380790350465006, -16.378423394254057, -16.500134691034685], "mit_samples": [-16.590896103191994, -16.57319505002773, -16.42057950316927, -16.61847872525566, -16.5325981151402, -16.41281969268062, -16.4268624062198, -16.629567143763868, -16.684785510827382, -16.6690489178855, -16.431993995361662, -16.820562174488167, -16.569747990873875, -16.66021883008439, -16.543322308498045, -16.53565567927303, -16.667535667432652, -16.380746975727835, -16.378463149413353, -16.5001193299178]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -16.48484287014802, "stddev": 0.07908309397301153}, "rawoutput": {"energy": -16.484819506732126, "stddev": 0.07909213928240763}}, "raw_samples": [-16.394353063659782, -16.47671452410351, -16.48774920905127, -16.486552997115613, -16.554022344165638, -16.422798652960566, -16.47174180655418, -16.405801441542064, -16.30778448311177, -16.448982769050183, -16.579147016748756, -16.60170028974285, -16.58981441641611, -16.611160369654407, -16.549497293207875, -16.374596244784406, -16.489114956061897, -16.528127707253088, -16.459563973203913, -16.45716657625469], "mit_samples": [-16.394360355610758, -16.476760164303254, -16.487750300550807, -16.486521194798225, -16.554017069322153, -16.42283594396134, -16.471766506293427, -16.405829781310562, -16.30789830487091, -16.448967939602426, -16.579138839683505, -16.60174102440309, -16.58985622448225, -16.61124431446155, -16.54951493305845, -16.3746807131439, -16.489072785951674, -16.528157517371746, -16.45958523096245, -16.457158258817927]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -16.51750179002349, "stddev": 0.05905493324639632}, "rawoutput": {"energy": -16.51744843976561, "stddev": 0.05906523946230566}}, "raw_samples": [-16.520046205934886, -16.47020387508179, -16.501383645138567, -16.533140286905027, -16.446002513745494, -16.529019731149152, -16.584770465178217, -16.489408043230355, -16.629101722271965, -16.441116063747018, -16.53918632653011, -16.459399985413718, -16.502256947141234, -16.53139693199012, -16.43301626902021, -16.52062892810006, -16.581558606914125, -16.441060039447795, -16.64177217212653, -16.554500036245702], "mit_samples": [-16.520116733261897, -16.47025102521103, -16.501450323712717, -16.533190103706232, -16.446085183398516, -16.529070515399127, -16.58487391715901, -16.489342051494788, -16.629124083309435, -16.441255865201455, -16.539226040512585, -16.4594768169903, -16.502311585085465, -16.531425713476967, -16.433093756953934, -16.52063748221613, -16.58157236451505, -16.4411308198835, -16.641830610401154, -16.554570808580532]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -16.52061839651656, "stddev": 0.043816725124821286}, "rawoutput": {"energy": -16.520511501093587, "stddev": 0.04385540927860674}}, "raw_samples": [-16.542864848387147, -16.525977618341987, -16.5305757129409, -16.571898411748204, -16.452723265572857, -16.56493863113477, -16.471023966374304, -16.542020954576873, -16.51869014810655, -16.497620412260396, -16.574248565577697, -16.56625221693398, -16.42583389021866, -16.550505794158735, -16.49596412303447, -16.57823115266547, -16.459311882063552, -16.5000103023691, -16.554258824428903, -16.487279300977075], "mit_samples": [-16.54302567893326, -16.526100063827275, -16.53064370777229, -16.571995082802072, -16.45286843841829, -16.56508107913788, -16.471127253318496, -16.542071132680746, -16.518720918206785, -16.497715762021564, -16.574324452799324, -16.566306485090884, -16.42619581651078, -16.55054122476241, -16.496119705965587, -16.578266308075225, -16.459441481707643, -16.500143062531013, -16.55440373269583, -16.487276543073804]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -16.537090711336827, "stddev": 0.03370761722591123}, "rawoutput": {"energy": -16.536908016752307, "stddev": 0.033744422293028965}}, "raw_samples": [-16.50122198875711, -16.53411153225307, -16.486872690604766, -16.587117777418047, -16.487425891875013, -16.542098386081467, -16.54223901397602, -16.55482426685389, -16.506905551383127, -16.512112190080096, -16.54886753260907, -16.554839701830943, -16.526328720051122, -16.580664576332516, -16.604408870473772, -16.51658955841434, -16.491124066827187, -16.534525953636905, -16.53833999384189, -16.58754207174586], "mit_samples": [-16.50158546645472, -16.534347861019345, -16.487049621721518, -16.587289390105983, -16.487841513099312, -16.542431185677735, -16.542316576240204, -16.554980449211047, -16.50703710290745, -16.512373904882093, -16.54896045606261, -16.554839040646826, -16.5264776112473, -16.580887326605055, -16.604516186205288, -16.51671096589153, -16.491295384324687, -16.534674678676215, -16.53848049959558, -16.587719006162022]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -16.528950024442032, "stddev": 0.02188236270143146}, "rawoutput": {"energy": -16.52867792743341, "stddev": 0.021895958824440797}}, "raw_samples": [-16.56055348710446, -16.502002378620684, -16.53883473448805, -16.56975895903724, -16.536259257375875, -16.526932348389447, -16.494050675641695, -16.553381376212332, -16.49838649981565, -16.501980751991237, -16.535095795661064, -16.532527264193593, -16.545125916956128, -16.49346171866734, -16.54123964730181, -16.5303543219033, -16.534670687443043, -16.547400128859138, -16.507924500746494, -16.523618098259636], "mit_samples": [-16.560969259191378, -16.50225522910063, -16.53891489023426, -16.569946699518418, -16.536470451004586, -16.527060757122, -16.494287309658517, -16.55357874688612, -16.49879540541967, -16.502451036824326, -16.53542286782748, -16.532676073729608, -16.54518066881852, -16.493636367728094, -16.54155332083965, -16.53070286366326, -16.535172880119845, -16.54782850789742, -16.508206873575077, -16.52389027968185]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -16.527076225302146, "stddev": 0.021249211637519777}, "rawoutput": {"energy": -16.526756125002997, "stddev": 0.021373442886337662}}, "raw_samples": [-16.53721226060311, -16.49694928695853, -16.555389099313732, -16.5070730554422, -16.497182441231775, -16.54905284222291, -16.534982793329938, -16.501933710189927, -16.50903802719439, -16.517700416353613, -16.54120558223974, -16.52616442512185, -16.50623250023618, -16.536463755194653, -16.50319083108439, -16.575623810158707, -16.524963094594426, -16.53333151297431, -16.5270104242768, -16.55442263133867], "mit_samples": [-16.537372072417554, -16.497548989627706, -16.555897253318292, -16.50715297244138, -16.497823654540724, -16.54919117276745, -16.534943492253348, -16.502623402139477, -16.509413534112216, -16.518009372308494, -16.541496860672083, -16.52637255176362, -16.506703023356184, -16.536649866633777, -16.503646784385325, -16.57570350375156, -16.525363671129387, -16.533757014409996, -16.52739398538042, -16.55446132863399]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -16.52814681767959, "stddev": 0.010830495224411716}, "rawoutput": {"energy": -16.527607253031473, "stddev": 0.01086336425889968}}, "raw_samples": [-16.530130014765273, -16.533918923650774, -16.506324429209585, -16.540990287343877, -16.539142752763002, -16.54125107748119, -16.53581444399793, -16.51581427584333, -16.52125159060483, -16.533446294974766, -16.51578698966593, -16.538643671023294, -16.52777459065593, -16.519684704971894, -16.52889689437792, -16.51100934050885, -16.52536877904416, -16.528970087267393, -16.544289915536027, -16.513635996943556], "mit_samples": [-16.530419889774517, -16.53440976334201, -16.506790984283494, -16.541508916800286, -16.539764971899647, -16.541717611064968, -16.53629842816157, -16.516451685582943, -16.522137244317342, -16.533801187055904, -16.516321272860377, -16.53925420390874, -16.528221504679035, -16.520364742378618, -16.529046210093913, -16.511761369157846, -16.525850071162683, -16.529777052883713, -16.544877790369775, -16.51416145381444]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -16.533926872434257, "stddev": 0.006125684288502978}, "rawoutput": {"energy": -16.533215628995332, "stddev": 0.006190682615710347}}, "raw_samples": [-16.5316802366961, -16.535343242481304, -16.523885287986822, -16.52556659028899, -16.524518698043384, -16.532461708599772, -16.5388921355462, -16.543638247745744, -16.53361625075928, -16.532839125360535, -16.544592091123228, -16.524497924273508, -16.539922578126813, -16.533753386213117, -16.533015516047136, -16.527089192540327, -16.53578031960633, -16.530374849587268, -16.530372890110293, -16.54247230877053], "mit_samples": [-16.532632546554513, -16.535818848248432, -16.524851207188313, -16.525875392889482, -16.52517707927911, -16.53307381577306, -16.53963962405537, -16.543933348406952, -16.534439880566683, -16.533568890018696, -16.544914110608836, -16.525523808048753, -16.540939997121782, -16.534152097580968, -16.53395479140137, -16.52762982796347, -16.536720001620047, -16.531265503249276, -16.53126006224429, -16.543166615865665]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -16.53266757787265, "stddev": 0.005403432217097994}, "rawoutput": {"energy": -16.53167872866613, "stddev": 0.005446970803760552}}, "raw_samples": [-16.53075528219057, -16.522918258042004, -16.530173896976432, -16.533473359809687, -16.528235590340422, -16.53873751483072, -16.538576544926915, -16.52949434872582, -16.53109777922328, -16.527110296817867, -16.541017857604675, -16.532176366451736, -16.53060690375102, -16.530409716184955, -16.521748782322767, -16.5364880794033, -16.536123943330075, -16.53440864199043, -16.538083129013057, -16.52193828138681], "mit_samples": [-16.53188538330551, -16.524157314564388, -16.531369235621252, -16.534402955765824, -16.52910672484776, -16.539587917603964, -16.539357033504977, -16.53050057095943, -16.531826256134938, -16.52812247960177, -16.54170522864566, -16.533336135218434, -16.531571052671346, -16.53152097952487, -16.522759405439082, -16.537561075330586, -16.537370816875864, -16.535305850085237, -16.539110447856906, -16.52279469389526]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -16.5308217735679, "stddev": 0.004379455983818671}, "rawoutput": {"energy": -16.529671112725254, "stddev": 0.004402302367764589}}, "raw_samples": [-16.53633815942665, -16.53885423782413, -16.52333559921725, -16.526606593902397, -16.52588146014147, -16.52846347488574, -16.524329663667725, -16.53012388724491, -16.526492618767975, -16.53162955346406, -16.529376015779395, -16.53040801438272, -16.529306918260097, -16.523933233655473, -16.536541467108748, -16.526488578912772, -16.536982836881364, -16.528093764515408, -16.531428920443727, -16.52880725602305], "mit_samples": [-16.53726239202833, -16.54022140421969, -16.524540347554627, -16.52769689575824, -16.527060780826368, -16.52944948758654, -16.52551513176871, -16.53110026855636, -16.527800810688575, -16.53273101004424, -16.5304125327166, -16.531777431458472, -16.53040099042322, -16.525074583106935, -16.53758311754987, -16.5278996630162, -16.538046481474108, -16.529287856714365, -16.53269680483814, -16.529877481028322]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -16.53038714616634, "stddev": 0.002827682631617501}, "rawoutput": {"energy": -16.528977616340786, "stddev": 0.00287065447664093}}, "raw_samples": [-16.527805880942328, -16.53370467640786, -16.529018525170667, -16.53066265747586, -16.52546271727321, -16.52817431593554, -16.525480671441347, -16.531944056812055, -16.528985569009894, -16.53181681860653, -16.533226382593963, -16.5342624289732, -16.528203518671592, -16.526522946866944, -16.52761015208442, -16.528765112841118, -16.5241516074794, -16.530998945584567, -16.52576605639877, -16.526989286246515], "mit_samples": [-16.52915662332938, -16.53518016444434, -16.53022905826759, -16.53201137127622, -16.526957387534473, -16.529510670946298, -16.527489801678833, -16.533417256996444, -16.53037297609982, -16.53310403957827, -16.534475671357672, -16.53554764018393, -16.52933291940682, -16.527635309743683, -16.529431492058265, -16.530365774604416, -16.525614342100777, -16.53254067222624, -16.527291301588903, -16.528078449904456]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -16.53154555764294, "stddev": 0.002424602073927421}, "rawoutput": {"energy": -16.52992482959659, "stddev": 0.00239821231001834}}, "raw_samples": [-16.529475040428704, -16.533132774083757, -16.529262023083493, -16.527103218793975, -16.529512989862415, -16.528126155750954, -16.527329743092345, -16.532737524019335, -16.53004938238906, -16.531811768466934, -16.53237428894732, -16.525166917802068, -16.526462465732425, -16.529475685362698, -16.53248043294671, -16.53032372539413, -16.532568449115708, -16.532981010624376, -16.531202837175037, -16.52692015886038], "mit_samples": [-16.53116763914717, -16.53501418355334, -16.530695114614378, -16.528648640656822, -16.531407344321956, -16.52986797058733, -16.529235366860867, -16.53413107908264, -16.53154373859834, -16.533820725140092, -16.534034031849927, -16.52660631188287, -16.528157847017223, -16.531091102548125, -16.534480109208616, -16.532048743641795, -16.533698205369173, -16.534373724476477, -16.532687360334936, -16.52820191396669]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -16.531686128516917, "stddev": 0.00139112580456727}, "rawoutput": {"energy": -16.529952261129036, "stddev": 0.0013263807935147889}}, "raw_samples": [-16.53067900044662, -16.53017236188384, -16.5295566610452, -16.530759363089036, -16.530255593322845, -16.528013741782523, -16.527757313875725, -16.530195205880503, -16.529050833752944, -16.532739720326852, -16.530862470391433, -16.529756806173953, -16.531231811774155, -16.529874828053366, -16.528403259669563, -16.531746352918045, -16.527736329040373, -16.52965794649577, -16.52904718282868, -16.531548439829372], "mit_samples": [-16.531954043033814, -16.532360931349398, -16.531105910550927, -16.53257447836183, -16.532760101503218, -16.53041181820095, -16.52954147224806, -16.53193140312709, -16.530623718361188, -16.534384237484858, -16.532200540584324, -16.531816957642974, -16.533096500083857, -16.53136842884134, -16.52954132010066, -16.53401934531391, -16.529380327321356, -16.530746401637774, -16.53084580861506, -16.533058825975758]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -16.532044262919374, "stddev": 0.0008026921929964864}, "rawoutput": {"energy": -16.529855853800395, "stddev": 0.0008160970861018908}}, "raw_samples": [-16.53084286019497, -16.5305820778677, -16.5296774478794, -16.530851664564135, -16.530056838758675, -16.530265712911245, -16.52992626996789, -16.528336615912337, -16.528545952801, -16.530767078619867, -16.530134377486082, -16.52933075261501, -16.530492430075984, -16.52891045054164, -16.530691139563334, -16.529500369876896, -16.52825352304384, -16.530363246139224, -16.529336574165377, -16.53025169302335], "mit_samples": [-16.532792209586095, -16.533097065882245, -16.531043028910968, -16.532787838804982, -16.532191781004578, -16.532350818936433, -16.532235629918734, -16.53107987745564, -16.530780086351296, -16.53348777151254, -16.532107046961396, -16.531404465697282, -16.533109071811523, -16.531066732685797, -16.532787087056185, -16.53208789814574, -16.530737818565502, -16.532064826182843, -16.531679883308005, -16.531994319609687]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -16.53257612492454, "stddev": 0.0005624776675768879}, "rawoutput": {"energy": -16.529848380643816, "stddev": 0.0005665824735359602}}, "raw_samples": [-16.530165733680565, -16.53082301775792, -16.529274646658713, -16.530039562146786, -16.53000805966931, -16.528903511785096, -16.5291659376783, -16.529418478622784, -16.52982966864246, -16.5293494056138, -16.529226539910447, -16.52989018700756, -16.531195019226008, -16.530534420681942, -16.52938107931578, -16.52989973818072, -16.529765503328555, -16.530310552718237, -16.5300773765277, -16.529709173723628], "mit_samples": [-16.532743532386366, -16.53336329033026, -16.531882485277798, -16.532710112984454, -16.53297553295566, -16.531941014368876, -16.531768608442064, -16.532073155624442, -16.53250843443548, -16.53217978571056, -16.531641051844186, -16.532505826211136, -16.533587676524704, -16.533235697904523, -16.53224002552703, -16.533293959827464, -16.53271000095071, -16.533293648190924, -16.532355404266283, -16.532513254727846]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -16.533156943019538, "stddev": 0.000616822264252738}, "rawoutput": {"energy": -16.53010222170219, "stddev": 0.0005365984804253847}}, "raw_samples": [-16.529827553632824, -16.53075899756575, -16.530364950083943, -16.529477662018632, -16.529200821444505, -16.530290338370456, -16.529952213446553, -16.530387139114215, -16.529636948783754, -16.52993579238096, -16.5303567915285, -16.530074173625916, -16.529758597775075, -16.531190552892856, -16.53052157819502, -16.530419440097713, -16.531030609747486, -16.529399447260882, -16.529330294005025, -16.530130532073755], "mit_samples": [-16.53318478731063, -16.53345854763065, -16.533672212588446, -16.532222969280408, -16.532164077777235, -16.53313872204891, -16.53294767052949, -16.53370608127755, -16.532897996878763, -16.53338991127964, -16.5333989557105, -16.533223041059077, -16.532885436453807, -16.534547935132384, -16.53343819134204, -16.53344116858805, -16.534107156311375, -16.532524484982332, -16.532054982680123, -16.53273453152935]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -16.533197679263147, "stddev": 0.0003577617296151377}, "rawoutput": {"energy": -16.52979658156658, "stddev": 0.0002374481792408911}}, "raw_samples": [-16.529683757839415, -16.529603754310738, -16.52968951712262, -16.529660379024367, -16.529462709655967, -16.52944871541866, -16.529932458497758, -16.529571552129664, -16.52980127063853, -16.530119494446936, -16.530161882095836, -16.52993348190905, -16.529543309788092, -16.53018685044627, -16.529521252091588, -16.53002467276875, -16.53014595369208, -16.529891586727974, -16.52969298301605, -16.529856049711277], "mit_samples": [-16.533118759112593, -16.532993721428902, -16.533754951600343, -16.53291041163276, -16.533071771377617, -16.532868399621254, -16.533594585588364, -16.53277964282445, -16.53340738959216, -16.53337965659792, -16.533929472970033, -16.53333370060882, -16.532880905663536, -16.53362927496672, -16.53257818904599, -16.533133789723607, -16.533635229549176, -16.533017242960742, -16.53285093380674, -16.533085556591246]}}

==> anc/simulation_data/SNS/shot_noise_sampling_BeH2_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -19.04275418622678, "stddev": 0.31010803609398596}, "rawoutput": {"energy": -19.042754186226787, "stddev": 0.3101080360939861}}, "raw_samples": [-18.99985706792096, -18.86677298236589, -19.074026392196604, -18.76585832557176, -18.836488822951377, -19.018729532584313, -19.05151537371027, -19.052028517037517, -19.22911955285341, -19.56197478676471, -19.02300172419349, -18.20355789959196, -19.309205276875442, -19.48260884707708, -19.16656769170695], "mit_samples": [-18.99985706792097, -18.8667729823659, -19.07402639219661, -18.76585832557173, -18.836488822951377, -19.018729532584313, -19.051515373710256, -19.052028517037495, -19.2291195528534, -19.56197478676472, -19.023001724193485, -18.203557899591964, -19.30920527687544, -19.48260884707707, -19.16656769170695]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -19.026109975709144, "stddev": 0.19395890963573392}, "rawoutput": {"energy": -19.026112435728237, "stddev": 0.19395244919038554}}, "raw_samples": [-18.99807895245996, -19.01573828578299, -18.825485115496015, -18.658108312565844, -19.35223221040282, -19.115992491272962, -19.311372903321757, -19.120712172909116, -18.674403912703248, -19.063046497044116, -18.98632395319901, -18.97845678302021, -19.230504167453336, -18.952504799362224, -19.108725978929915], "mit_samples": [-18.998085353585054, -19.015727845733565, -18.825480979252085, -18.65810750086432, -19.35224105169513, -19.116021640645837, -19.31137149392187, -19.12072154495911, -18.67438986251604, -19.063107425108516, -18.98634600239946, -18.97845268184413, -19.230510064980457, -18.95240256516719, -19.108683622964392]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -19.02876851632125, "stddev": 0.2084951773928605}, "rawoutput": {"energy": -19.028740838112146, "stddev": 0.2085024968720778}}, "raw_samples": [-19.24124676846478, -19.04149972635793, -18.984465907495686, -19.159781231287624, -19.176382892049634, -18.861153326591456, -19.027856575474182, -19.013102795373282, -18.926266442795022, -19.213424967415126, -19.084744682712362, -18.586758626366695, -19.328421794057917, -18.603378687660836, -19.182628147579614], "mit_samples": [-19.241224406986568, -19.041575686952054, -18.9844886324232, -19.15984925795678, -19.17640850373486, -18.861143191889116, -19.02791373481334, -19.01317903307392, -18.926171493159185, -19.213462874040395, -19.084757931345358, -18.58673792050759, -19.328495975857205, -18.603546861073283, -19.182572241005875]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -19.105640805688253, "stddev": 0.10308462434763747}, "rawoutput": {"energy": -19.105562717653925, "stddev": 0.10306779183807041}}, "raw_samples": [-19.00298599091434, -18.968060248569017, -19.12056263012471, -19.269265621271025, -19.1674955782867, -19.201667751658338, -19.211912663149047, -19.180057722039592, -19.114522810958782, -19.106427602617998, -18.973573993314588, -19.240364866623636, -18.93159899747114, -19.059181989527012, -19.035762298282894], "mit_samples": [-19.003118141556193, -18.968080039501057, -19.120565427857688, -19.269494782998912, -19.16754204714701, -19.201710666762644, -19.212015685237404, -19.180130887992007, -19.114541920947477, -19.106577467535796, -18.973608015283823, -19.240426992381774, -18.931669074526027, -19.05928216678233, -19.03584876881365]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -19.067355805333946, "stddev": 0.09991124576961126}, "rawoutput": {"energy": -19.067279890001593, "stddev": 0.09988532751140915}}, "raw_samples": [-19.26091888787924, -19.07645047135935, -19.076648503274512, -19.089213136295765, -18.970262362397122, -19.163402403663614, -19.06710191967572, -19.163148354779903, -19.162283253296334, -19.01586072725298, -19.134296989439207, -19.07585937437124, -18.90228409143659, -18.91749219646105, -18.93397567844123], "mit_samples": [-19.26112680632661, -19.07651861845704, -19.07685658958993, -19.089236215776854, -18.97031318371636, -19.163585124685998, -19.067039679627545, -19.163188892942177, -19.162389759396422, -19.016009548875754, -19.134328135516522, -19.075822163727402, -18.902428956747627, -18.917372841413012, -18.934120563209937]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -19.08625802293436, "stddev": 0.0626929229594182}, "rawoutput": {"energy": -19.08617457759284, "stddev": 0.0626083012824224}}, "raw_samples": [-19.06959609049879, -19.090646997496354, -19.042719461978532, -19.119267718267476, -19.056240597054128, -19.05214343329803, -19.17045133633601, -19.131921441933613, -18.921154857019236, -19.133392795511394, -19.180504165733726, -19.01975589942575, -19.122294267590604, -19.09969380910392, -19.082835792645042], "mit_samples": [-19.069648110695518, -19.09075007720292, -19.042679281381574, -19.119430952411882, -19.05623262783096, -19.052007915118452, -19.17054928300715, -19.131974137978172, -18.92110937521116, -19.133591395455287, -19.180851365657375, -19.019769280452486, -19.12243223678533, -19.099959119757017, -19.08288518507009]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -19.0676071160694, "stddev": 0.03842388541563229}, "rawoutput": {"energy": -19.067493194190842, "stddev": 0.03843785840244156}}, "raw_samples": [-19.07757947954159, -19.088042569957047, -19.110828467198964, -19.055005811978248, -19.042667170834466, -19.03120402738815, -19.1139174537063, -19.109619688192932, -19.10525736757388, -19.052751789373954, -19.1041665605189, -19.042527659160275, -19.06619626928171, -18.969967004356135, -19.042666593800092], "mit_samples": [-19.07788528262729, -19.087997972211905, -19.11091072607397, -19.055036967087027, -19.042799900055495, -19.031342852827322, -19.11402043138194, -19.109550465951678, -19.105294807855802, -19.052869437378448, -19.10433278501629, -19.04259284549879, -19.066540346609308, -18.970012697629727, -19.04291922283604]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -19.07121782510946, "stddev": 0.03257224850137542}, "rawoutput": {"energy": -19.07097015468188, "stddev": 0.032629565785217786}}, "raw_samples": [-19.060992548048564, -19.13655241150459, -19.075164194518283, -19.038545800425183, -19.06927038304359, -19.112736551446112, -19.085300717514194, -19.069492287578452, -19.011713345577736, -19.089299442615527, -19.081299710250853, -19.08760891725186, -19.039982232371248, -19.0163501427919, -19.090243635290125], "mit_samples": [-19.061312947857168, -19.136712479103142, -19.07564263356943, -19.039123685393697, -19.069430288419493, -19.112803771088892, -19.085261319059132, -19.069677217731066, -19.011976064150193, -19.08941038124596, -19.081618043662623, -19.087805596901788, -19.040318773960358, -19.016543120687093, -19.09063105381185]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -19.083050536150314, "stddev": 0.025275419023625283}, "rawoutput": {"energy": -19.08288391586194, "stddev": 0.02529532016789162}}, "raw_samples": [-19.116255712772574, -19.0760117626533, -19.11515218585735, -19.08234481983018, -19.08263195677751, -19.09100674203665, -19.07653637456701, -19.135927055778584, -19.03564488352725, -19.076696513896387, -19.04184810232327, -19.069768127636305, -19.077590540855347, -19.095603830002705, -19.070240129414678], "mit_samples": [-19.116273578592864, -19.076270514626927, -19.11554671915501, -19.082529569961988, -19.082614863778147, -19.091299630988242, -19.076711867516572, -19.135988038248758, -19.03612332468409, -19.07682000945752, -19.041635293252128, -19.07005839259853, -19.077531409277974, -19.095635356017976, -19.070719474097974]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -19.07942590386346, "stddev": 0.01416162513913471}, "rawoutput": {"energy": -19.079001011069423, "stddev": 0.014258831381613688}}, "raw_samples": [-19.079324139011412, -19.09135445132367, -19.052472738348186, -19.05966820434879, -19.075644313936706, -19.07257771724703, -19.084714707704435, -19.063260289782022, -19.06990793063847, -19.08457973807763, -19.08445970561946, -19.071094636880975, -19.095614229717413, -19.10752261267068, -19.092819750734538], "mit_samples": [-19.07994684983923, -19.09173494018851, -19.053090767907698, -19.060218197752324, -19.076119662413696, -19.073210031285853, -19.084849762814013, -19.06378963752753, -19.07034897028155, -19.08483043342817, -19.084588538628914, -19.071696045047823, -19.09601975926244, -19.107931029175628, -19.093013932398478]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -19.077131029896506, "stddev": 0.008138013714384747}, "rawoutput": {"energy": -19.076458782598664, "stddev": 0.008029867917733642}}, "raw_samples": [-19.07658192902442, -19.069599383003197, -19.066579773523582, -19.070567773718253, -19.07149073338394, -19.07745672229606, -19.0786596078853, -19.067636823085056, -19.07597943034144, -19.06496579097056, -19.08329852045602, -19.078356293611673, -19.08761911053781, -19.09430763882042, -19.083782208322248], "mit_samples": [-19.077301284360043, -19.07021630280915, -19.067167804727262, -19.0712936981102, -19.072230032007177, -19.077918697280538, -19.079163859587567, -19.06825897052395, -19.07654198602498, -19.065419564784854, -19.084033607487754, -19.07906048651615, -19.08854220691409, -19.09534563153106, -19.08447131578281]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -19.082255257262588, "stddev": 0.006483234900173921}, "rawoutput": {"energy": -19.081204067426423, "stddev": 0.0065636635278602685}}, "raw_samples": [-19.078058501883607, -19.07556095057919, -19.08174711291031, -19.07872942895411, -19.07318527991412, -19.085323810584285, -19.08462740015896, -19.0850312327223, -19.078188275638905, -19.088082214408505, -19.086256807717888, -19.0893246195649, -19.069763653014807, -19.09234010832188, -19.07184161502257], "mit_samples": [-19.07900463226515, -19.07670424755287, -19.08272813258272, -19.079968722248932, -19.07463747501514, -19.08647149116856, -19.085668017656126, -19.086040661325228, -19.079141372688728, -19.089129792311514, -19.087168962137916, -19.090356079631036, -19.070971301404327, -19.093090941685787, -19.072747029264796]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -19.078883247379316, "stddev": 0.0033793183139667975}, "rawoutput": {"energy": -19.077591697070186, "stddev": 0.003376433796207632}}, "raw_samples": [-19.076136523285626, -19.075294746949528, -19.07917016252985, -19.084579156452484, -19.080418804772076, -19.077361108156005, -19.08157718965071, -19.074404442727136, -19.073072627271404, -19.079954606804762, -19.08079155631626, -19.07177960189198, -19.074781697232915, -19.0774851102015, -19.077068121810537], "mit_samples": [-19.077464386749746, -19.07666640651259, -19.080467824131972, -19.085786859703582, -19.08190006020666, -19.078713101795856, -19.082746442766442, -19.075476898013715, -19.07449242798509, -19.081204789908202, -19.082014383254826, -19.07291821340371, -19.075997246044917, -19.07891220746281, -19.078487462749617]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -19.08029528301303, "stddev": 0.0032105302158604455}, "rawoutput": {"energy": -19.07862523678195, "stddev": 0.003154220218914749}}, "raw_samples": [-19.077696435572605, -19.0779922356051, -19.079742292237935, -19.076714191126758, -19.07532725777911, -19.08408871020197, -19.081333424196714, -19.079834336072416, -19.081903229094557, -19.076688521913308, -19.08245738380143, -19.079840473991936, -19.077669148685892, -19.0772100849246, -19.070880826524963], "mit_samples": [-19.07948553617314, -19.079600826361393, -19.08147730991929, -19.078473406184578, -19.076959968784195, -19.085983229095074, -19.08297476460227, -19.081731405787597, -19.08337384711708, -19.078478556904543, -19.084247234512755, -19.081362140127553, -19.079018822646766, -19.07889960872569, -19.07236258825353]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -19.080878449275886, "stddev": 0.002184017742994512}, "rawoutput": {"energy": -19.07907881966603, "stddev": 0.0021396972135905145}}, "raw_samples": [-19.078782226864075, -19.07632395294087, -19.078961903980385, -19.076343909813936, -19.082928261123023, -19.07832447927525, -19.079496825716838, -19.076316334214145, -19.08034816393472, -19.080741371247203, -19.077115196599397, -19.078860438435647, -19.08297408826458, -19.077498190782954, -19.081166951797425], "mit_samples": [-19.080810236682282, -19.078498223255526, -19.080783519252986, -19.078096862338697, -19.084695820098247, -19.079913815788828, -19.081389684254262, -19.07819157012023, -19.082044244469362, -19.082543392275767, -19.078777938351674, -19.08059765723578, -19.085129132176696, -19.078795948020296, -19.08290869481772]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -19.08132576580672, "stddev": 0.0015430427753361522}, "rawoutput": {"energy": -19.079304760536203, "stddev": 0.0014769546730716225}}, "raw_samples": [-19.079898785039106, -19.07894490284769, -19.077942703843554, -19.07872861059406, -19.08078743067595, -19.07842094199565, -19.07976982253944, -19.077670674560714, -19.081895095603223, -19.080601725528282, -19.07771028184713, -19.08219820697226, -19.077361758260544, -19.079383400181577, -19.07825706755384], "mit_samples": [-19.081667322090397, -19.08086586362241, -19.079963419786168, -19.080843654774515, -19.082929457474318, -19.080604121752778, -19.081789534704647, -19.079637768707162, -19.084261568102832, -19.08243919471232, -19.0798376615518, -19.084332304116266, -19.07928048939603, -19.081460209973557, -19.079973916335657]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -19.0811263666977, "stddev": 0.0009807228932079658}, "rawoutput": {"energy": -19.078847255845652, "stddev": 0.0010089231985641505}}, "raw_samples": [-19.080002240129236, -19.079097215349524, -19.07740870802814, -19.07881053207784, -19.079018224830715, -19.080773720737177, -19.078523745912825, -19.079689726220415, -19.07798017212179, -19.07813037339414, -19.07780874542924, -19.078985015354167, -19.078817240949572, -19.080393976650846, -19.077269200499114], "mit_samples": [-19.08223438974139, -19.081344863704516, -19.079332700288973, -19.080901526611044, -19.080546846318992, -19.083329744927124, -19.08089638569871, -19.08167288089509, -19.080611592922338, -19.08078556959658, -19.080166166624196, -19.081397424725015, -19.0812368435872, -19.08243082295623, -19.08000774186812]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -19.081506127317798, "stddev": 0.0008250397644500853}, "rawoutput": {"energy": -19.078794406120895, "stddev": 0.0007599546394862813}}, "raw_samples": [-19.07896706324146, -19.07689206574302, -19.078046684098005, -19.079235063753128, -19.078146867731856, -19.079193909476167, -19.080271571867154, -19.079211701310175, -19.07859157152536, -19.078191564223236, -19.07924345338833, -19.07858281350186, -19.07898849385192, -19.078761251882668, -19.079592016219102], "mit_samples": [-19.081842379010666, -19.079549622384835, -19.080530312222486, -19.08190470776449, -19.08095873840294, -19.081495160690793, -19.083101728289424, -19.08205622279061, -19.081929158118196, -19.080550412411068, -19.08150898067742, -19.08140225601711, -19.0817602824247, -19.08158114496803, -19.082420803594182]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -19.08154764209023, "stddev": 0.0005850800183793538}, "rawoutput": {"energy": -19.078369496272632, "stddev": 0.0006039276305058811}}, "raw_samples": [-19.07789782338396, -19.078575803336058, -19.07792049327474, -19.078845024095628, -19.07872693369901, -19.077996855491747, -19.078470028609534, -19.078981930010492, -19.079074337484535, -19.077579649501004, -19.07887420625492, -19.07931783052127, -19.077385160508147, -19.077434519757173, -19.078461848161304], "mit_samples": [-19.08141950371048, -19.081542799909073, -19.080706650206153, -19.081572171416127, -19.08244820174185, -19.08114644391411, -19.081445369745264, -19.082393032123054, -19.08143734647103, -19.081535730079956, -19.082108657408487, -19.082402906108065, -19.08048974548224, -19.080838257533994, -19.081727815503545]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -19.082689000826445, "stddev": 0.0005932589346769113}, "rawoutput": {"energy": -19.078864847360684, "stddev": 0.00037316164404620455}}, "raw_samples": [-19.078851417185316, -19.07875398372849, -19.078799003954266, -19.07833341651657, -19.079117489605142, -19.07916966971776, -19.078862809562345, -19.078402073460584, -19.07841953687848, -19.07975717090054, -19.07895343520526, -19.079323731737784, -19.078843668604673, -19.078962738440005, -19.078422564913023], "mit_samples": [-19.082621835144888, -19.082229836870916, -19.082835454161877, -19.081614191787263, -19.08297302517385, -19.083095554022634, -19.08272881356453, -19.082389931725725, -19.082110500118276, -19.084229359610944, -19.082979574077722, -19.08291381104397, -19.083139005654363, -19.0824572952175, -19.082016824222215]}}

==> anc/simulation_data/SNS/shot_noise_sampling_Be_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -14.497281188647193, "stddev": 0.417866751872496}, "rawoutput": {"energy": -14.497281188647193, "stddev": 0.41786675187249633}}, "raw_samples": [-14.568902924412946, -15.786190534214667, -14.296351296949222, -14.46996925551798, -14.926697346671178, -15.025631015566141, -14.46996925551798, -14.5051371237826, -14.482093945128566, -14.343643854824425, -14.397966833510061, -14.383160276233601, -14.362798965245442, -14.362798965245446, -14.364005165812582, -14.308475986559808, -13.420100875091128, -14.55677823480236, -14.365204103865791, -14.549747813991928], "mit_samples": [-14.568902924412946, -15.786190534214665, -14.29635129694922, -14.469969255517979, -14.926697346671178, -15.02563101556614, -14.46996925551798, -14.5051371237826, -14.482093945128566, -14.343643854824426, -14.397966833510063, -14.383160276233601, -14.362798965245444, -14.362798965245444, -14.364005165812582, -14.308475986559808, -13.420100875091128, -14.55677823480236, -14.365204103865791, -14.549747813991928]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -14.402810433221692, "stddev": 0.19120301081025445}, "rawoutput": {"energy": -14.402795653205681, "stddev": 0.19122249338940003}}, "raw_samples": [-14.476031600323271, -14.499074778977306, -14.471913289634488, -14.01560467554653, -14.790601524900683, -14.49773384514437, -14.420502421070498, -14.503796189949663, -14.426564765875792, -14.466454045112764, -13.977659430426064, -14.44475180029167, -14.4597886000239, -13.998758574963588, -14.486950089366724, -14.454329355502182, -14.275248521154731, -14.475428500039703, -14.432627110681086, -14.482093945128566], "mit_samples": [-14.476031601322344, -14.49908332977727, -14.471926313586291, -14.015699812806732, -14.790602539957154, -14.49774035919493, -14.42050181645108, -14.503804876854787, -14.426557648820914, -14.46645126809838, -13.97774961889274, -14.444764824616934, -14.459795113403922, -13.99876665232714, -14.48695775422666, -14.454327794142145, -14.275267997589133, -14.475435011724414, -14.432640135127619, -14.482104195513188]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -14.436093257335042, "stddev": 0.19514487567629688}, "rawoutput": {"energy": -14.436066986556815, "stddev": 0.1951569323748585}}, "raw_samples": [-13.980990337342009, -14.462034184282196, -14.550439774898637, -14.622766990343214, -14.403775382768554, -14.553631941171826, -14.811149264802731, -14.428391863135934, -14.58512329536453, -14.471242822718015, -14.264187660211562, -14.511616139957559, -14.603980796696877, -14.259608621138925, -14.086170654531534, -14.447481422552531, -14.408865710515588, -14.244429449506974, -14.686786586520357, -14.338666832676786], "mit_samples": [-13.981077434956038, -14.462043888743052, -14.550461702962185, -14.622795560579052, -14.40378848418543, -14.553652400713407, -14.811163854242032, -14.428413268602691, -14.585127719114219, -14.47126839558538, -14.26430711446856, -14.511639845369618, -14.603984715179582, -14.259628907743084, -14.086180290348366, -14.447504727120988, -14.408872097236065, -14.244447119941793, -14.686813115481403, -14.338694504127885]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -14.45029708658025, "stddev": 0.10264451095536527}, "rawoutput": {"energy": -14.450238798356157, "stddev": 0.1026557726338653}}, "raw_samples": [-14.496057231910576, -14.52988310362994, -14.426657980332743, -14.344450596823549, -14.407649858827572, -14.452118517272654, -14.661036154248023, -14.3412233112242, -14.299033765455789, -14.31109710829739, -14.377489972584316, -14.452906075943561, -14.594458831573757, -14.440678827728693, -14.450903573398874, -14.516636684602526, -14.591577526427761, -14.598125879762177, -14.36517007759127, -14.347620889487729], "mit_samples": [-14.496085183594092, -14.529912041740072, -14.426674028053666, -14.344531225304712, -14.407753278680527, -14.452166922275312, -14.661061748420288, -14.341296015898733, -14.299097685520143, -14.311192249707702, -14.377542425535243, -14.452958212737864, -14.594476091326095, -14.440701107387596, -14.451066847818892, -14.516682078534522, -14.591681734223796, -14.598165579134399, -14.365199932926702, -14.34769734278461]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -14.412282177166293, "stddev": 0.11951990689049964}, "rawoutput": {"energy": -14.412179051640553, "stddev": 0.11953872627776983}}, "raw_samples": [-14.419351457439573, -14.442987098581714, -14.495506866680502, -14.198080205832094, -14.638204913435017, -14.195020707029595, -14.418593664338909, -14.57737827898496, -14.295487350309925, -14.45527140059983, -14.515232532818697, -14.424407347542692, -14.345185720861302, -14.354249018591876, -14.513698649207791, -14.343172641389227, -14.324227891321723, -14.255135624251311, -14.556432749382546, -14.47595691421172], "mit_samples": [-14.41946146677687, -14.44302808993839, -14.495634775427488, -14.198180473942664, -14.638299265121903, -14.19511213253129, -14.418645734937153, -14.577514071892509, -14.29560586444778, -14.455304749763519, -14.515284215332372, -14.424498539800553, -14.345393035512506, -14.354393642697383, -14.513729159696961, -14.343267822662103, -14.324402212217429, -14.25532646202578, -14.55650127442239, -14.476060554178854]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -14.387193446118692, "stddev": 0.04967854265600498}, "rawoutput": {"energy": -14.387024942972204, "stddev": 0.049716079592857364}}, "raw_samples": [-14.316660917063553, -14.423087846390032, -14.344833221566109, -14.44016897664434, -14.406388980295517, -14.395150086598406, -14.421014146699731, -14.358963458395618, -14.333214750457989, -14.460816381305898, -14.38215846027412, -14.29996683851061, -14.351487397919103, -14.427839384134687, -14.38857084387374, -14.44987781724325, -14.461239017691712, -14.420878832079465, -14.328008804869176, -14.33017269743101], "mit_samples": [-14.31687010281333, -14.423252824884672, -14.344970844582903, -14.440210460130315, -14.406568544741715, -14.395328689980408, -14.421135066719973, -14.359182039909744, -14.3334407462312, -14.460878294043741, -14.38239628949907, -14.300182313237245, -14.351716975023491, -14.427892389938, -14.388756188949518, -14.450059727898097, -14.461411262472158, -14.421024178410951, -14.32822098069848, -14.330371002208812]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -14.407398608645764, "stddev": 0.04466714112055046}, "rawoutput": {"energy": -14.407183137867449, "stddev": 0.044674212264155945}}, "raw_samples": [-14.416217606633833, -14.447013207028093, -14.437057317177246, -14.33080705827884, -14.405041280293805, -14.379734944244998, -14.404803920140296, -14.410024549650764, -14.490814716912524, -14.467310388105876, -14.468707300490568, -14.413593270274518, -14.456232123652443, -14.342771969035676, -14.334473396148384, -14.41428849566527, -14.360382383818694, -14.390545388225636, -14.410737075104922, -14.363106366466566], "mit_samples": [-14.416476340373091, -14.447193886821054, -14.437311247260215, -14.331020652631551, -14.40528539527671, -14.379888318028526, -14.405057908487962, -14.41024647409204, -14.491002261457394, -14.467560512999293, -14.468855468904646, -14.413745581839631, -14.456470062828915, -14.343002197807522, -14.334700968318533, -14.41453070212389, -14.360622613660377, -14.390790352510475, -14.410868589527349, -14.363342637966065]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -14.394257496249637, "stddev": 0.04224332792838151}, "rawoutput": {"energy": -14.394008078753084, "stddev": 0.04223560775339554}}, "raw_samples": [-14.465648764187804, -14.442389528558921, -14.34563160385372, -14.406737535144144, -14.380378160912459, -14.441469786389952, -14.321859062038707, -14.47517533628978, -14.388504467789561, -14.366259892408575, -14.351418536934217, -14.4181483544211, -14.374143115220889, -14.346734263694882, -14.349763105832896, -14.384053148368052, -14.442594384640993, -14.416677004739316, -14.367353644324877, -14.39522187931084], "mit_samples": [-14.465901251492442, -14.442637501601862, -14.345866218093692, -14.40698386502112, -14.38061045859034, -14.441722716597262, -14.322177586834046, -14.475433457055937, -14.388839414888897, -14.366494664946346, -14.351640706543087, -14.418392158359891, -14.374293729627446, -14.346966714986172, -14.349995387855916, -14.384283026044468, -14.442943232172075, -14.416919312666506, -14.367594422685528, -14.395454098929736]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -14.39218554771528, "stddev": 0.029019559658472263}, "rawoutput": {"energy": -14.391914521967886, "stddev": 0.02901494850721074}}, "raw_samples": [-14.367976683389521, -14.36140174586246, -14.356354527101596, -14.382282993198878, -14.388916833757355, -14.369839371433299, -14.379845710950876, -14.38348522694031, -14.412290594102647, -14.418870280980622, -14.44311070629429, -14.420597891261714, -14.469697776721203, -14.410061400282263, -14.385727706433848, -14.368605568579879, -14.396117488112035, -14.3672049018125, -14.35926814827106, -14.396634883871396], "mit_samples": [-14.368214893228634, -14.361637143371741, -14.356667390077108, -14.382611166289113, -14.389156654936324, -14.370070948316824, -14.380085733719143, -14.383815463358827, -14.412538404339857, -14.419215260742588, -14.44336220741276, -14.420844598741581, -14.469953782853784, -14.410301986660535, -14.385967993260627, -14.368839076307617, -14.396454030936663, -14.36744000848572, -14.359506312609128, -14.397027898657056]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -14.400820983218136, "stddev": 0.01764577246632684}, "rawoutput": {"energy": -14.400550534071542, "stddev": 0.01767829469080493}}, "raw_samples": [-14.419807981688162, -14.409985723045924, -14.400661633723498, -14.407186701027136, -14.41867918102956, -14.391983016878038, -14.376617190130958, -14.431379255788027, -14.412054423091378, -14.413131167445894, -14.39419473632519, -14.395935570156249, -14.39414945096757, -14.379864688810354, -14.395209189810707, -14.379837062854838, -14.411547819071513, -14.354701256976426, -14.406785257515457, -14.41729937509391], "mit_samples": [-14.420057431297524, -14.41022803194447, -14.400901630162002, -14.407585704329055, -14.418923998576878, -14.392307115148617, -14.37694631796776, -14.431629925960976, -14.412297164365434, -14.413376510637601, -14.394435497207146, -14.396177710665693, -14.394384083135183, -14.380100932558008, -14.395452612228084, -14.380073604432742, -14.411791634530363, -14.355176093651888, -14.40702754203086, -14.417546123532452]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -14.401934041426022, "stddev": 0.010493803175708225}, "rawoutput": {"energy": -14.40160915484049, "stddev": 0.0104968797011567}}, "raw_samples": [-14.407144094476894, -14.40336584588185, -14.405774762596742, -14.403840647554905, -14.403586824574651, -14.411021192413036, -14.415378260820537, -14.418131636984606, -14.400982021555265, -14.38991105153717, -14.399674563289475, -14.415082494146592, -14.387023028075326, -14.403908231436255, -14.409015598473905, -14.396918451904867, -14.390626474119442, -14.373688262424553, -14.403860166645773, -14.393249487897961], "mit_samples": [-14.407471728323403, -14.403691623420327, -14.4060105472141, -14.404236419799782, -14.404157279057264, -14.411266078319255, -14.415622051206745, -14.418377204212016, -14.40122541139114, -14.390151727785522, -14.399913389125164, -14.415511018925615, -14.387354532445762, -14.404237443151645, -14.409416925508319, -14.397324947615457, -14.390866876703118, -14.374013084183693, -14.404104329934725, -14.393728210197452]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -14.40280615428021, "stddev": 0.007563729311759291}, "rawoutput": {"energy": -14.40248434086232, "stddev": 0.007541032463410701}}, "raw_samples": [-14.392286784161808, -14.38955986219403, -14.40317199229634, -14.406640750981117, -14.399645451878715, -14.40857433062779, -14.408413166504777, -14.407282986912758, -14.40038190211418, -14.40199603363727, -14.400823253382086, -14.402105290122382, -14.4007321354709, -14.392848846528311, -14.388252890141946, -14.415706236682503, -14.401431978193063, -14.401979237918471, -14.413156899012096, -14.41469678848584], "mit_samples": [-14.392520600971983, -14.389954623023536, -14.403411942337005, -14.40687888519552, -14.399972359708006, -14.408973825372472, -14.408833755645528, -14.407615097788494, -14.400624104612534, -14.402332949644261, -14.401058510508022, -14.402668659259016, -14.401138934536885, -14.393086729505905, -14.388491520960077, -14.416048971204502, -14.401671491389573, -14.402316358441123, -14.413493122124212, -14.415030643375522]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -14.403123083902633, "stddev": 0.004942130727335321}, "rawoutput": {"energy": -14.402627843760479, "stddev": 0.004915833500436423}}, "raw_samples": [-14.402203898340113, -14.40087272508766, -14.393753750388653, -14.399521730020265, -14.404738851599504, -14.399978315464622, -14.397421940876226, -14.41348436255396, -14.401817155321488, -14.405580350189569, -14.401524957833953, -14.405133512425897, -14.39804308357357, -14.396626461071726, -14.398389497675664, -14.402477787119526, -14.403463652699756, -14.41177229375024, -14.406478883964093, -14.409273665253146], "mit_samples": [-14.402620384770437, -14.401288897900823, -14.394230933523234, -14.399928608004819, -14.405154447722623, -14.400401918453179, -14.397736871181898, -14.414062193855198, -14.40246992995274, -14.40581679168664, -14.402004946439222, -14.405684058849477, -14.398545696707318, -14.397198181404242, -14.399042341124439, -14.403056792410641, -14.403883581454654, -14.4122776624562, -14.40705176311367, -14.410005677041253]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -14.40396032788367, "stddev": 0.004634388619651016}, "rawoutput": {"energy": -14.403323061022386, "stddev": 0.004647787234018229}}, "raw_samples": [-14.404671580305424, -14.400120335743905, -14.398413796877286, -14.398121657400168, -14.412919852841227, -14.40006075331689, -14.406758497556792, -14.405354183329175, -14.409559174012081, -14.414214006932669, -14.398916792099751, -14.400395335508101, -14.398972457811544, -14.400114460702383, -14.402095780597998, -14.404575051344965, -14.399613760345657, -14.407266837773944, -14.401753306791793, -14.402563599155936], "mit_samples": [-14.40540353051623, -14.40084866173035, -14.399142690204753, -14.398694496017976, -14.413818923532697, -14.400627684478414, -14.407333835408204, -14.405766011993617, -14.410206357096243, -14.414635811300535, -14.399237609943093, -14.400974766720697, -14.399873337417612, -14.40101130330341, -14.402663129983244, -14.405148716108553, -14.400353183264901, -14.407845271902284, -14.402326814950042, -14.4032944218006]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -14.403955251371451, "stddev": 0.00395739324039352}, "rawoutput": {"energy": -14.403232448425825, "stddev": 0.003978995134124019}}, "raw_samples": [-14.406959886203694, -14.410812171944974, -14.403781882815553, -14.39698296358204, -14.40146486705692, -14.40186268759383, -14.402324717531183, -14.40459637822871, -14.401131742943281, -14.407601576497393, -14.39814629829246, -14.399335392732267, -14.40503891237349, -14.4111077958946, -14.403605620465347, -14.397601113537124, -14.401673416494116, -14.407137114194123, -14.399054572869666, -14.40442985726578], "mit_samples": [-14.407855392454401, -14.41138539592786, -14.404759420080612, -14.397877095547283, -14.402038068261797, -14.402515794402348, -14.403143267055237, -14.405415670804055, -14.401870721370104, -14.408266833977926, -14.39872469479799, -14.400061541006453, -14.405689092807108, -14.411763651361568, -14.404023899439142, -14.398249225519777, -14.402565601844584, -14.407712722386023, -14.399862484750852, -14.40532445363399]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -14.403693513385742, "stddev": 0.0020651799878096716}, "rawoutput": {"energy": -14.402792941517854, "stddev": 0.002045381296514596}}, "raw_samples": [-14.403913192871876, -14.404442635373389, -14.404551530462076, -14.402111681714578, -14.400632691399974, -14.400473206125529, -14.404033145763718, -14.403900675421726, -14.401749589630901, -14.404381602325403, -14.406156203013628, -14.405043533952316, -14.405329363970907, -14.40389119644441, -14.400039597771714, -14.404063451252448, -14.400430778956874, -14.400911314031877, -14.399325969223538, -14.40047747065018], "mit_samples": [-14.404885540849854, -14.405419893422424, -14.405361693810724, -14.402848420251226, -14.401440292014552, -14.401358159207454, -14.404767380469844, -14.404955145405289, -14.402568649909156, -14.40535427161413, -14.406963527670099, -14.406019370127332, -14.406385022727596, -14.404627742592998, -14.401013428922289, -14.405115488951497, -14.401315219480955, -14.401964709975397, -14.40014451677726, -14.40136179353479]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -14.403537942105737, "stddev": 0.0016352133506739002}, "rawoutput": {"energy": -14.40251886316002, "stddev": 0.001620446492882508}}, "raw_samples": [-14.399140941060931, -14.40212428181407, -14.40364578205687, -14.40174708397982, -14.401461263429661, -14.404148712346911, -14.403198500188878, -14.402263215470224, -14.404455463735342, -14.402244398175963, -14.403655018254799, -14.398619041582533, -14.401387925284425, -14.403880004803522, -14.403291340703369, -14.402801006257835, -14.405220364777934, -14.400963375685318, -14.402654796282413, -14.403474747309536], "mit_samples": [-14.400108673676542, -14.40301995691349, -14.40469755892327, -14.402801679056207, -14.402433177421283, -14.405203902485185, -14.40425051251491, -14.403233105744905, -14.40550777666952, -14.40321680653998, -14.404707097267465, -14.399666052113686, -14.40243525185634, -14.404931885132521, -14.404345935759066, -14.403691190047107, -14.406269512704739, -14.402011707533767, -14.403703522598782, -14.404523537155978]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -14.403958345366515, "stddev": 0.0008482052045285124}, "rawoutput": {"energy": -14.402916499120895, "stddev": 0.000849826478101345}}, "raw_samples": [-14.403289234916413, -14.403316335574397, -14.402932944316289, -14.401894262363486, -14.403577997959166, -14.402146068832248, -14.403419942291194, -14.402409239125717, -14.404218135468287, -14.402542294097934, -14.402518701649722, -14.403683615433772, -14.404145420883735, -14.402170733130337, -14.402127499556242, -14.40099131711325, -14.404204030580562, -14.403696485693775, -14.402468666093455, -14.402577057337913], "mit_samples": [-14.4043380361057, -14.404365292599312, -14.403981992723573, -14.402945441393143, -14.404547772226184, -14.403194679817156, -14.40446898394149, -14.40346082661323, -14.405267334969986, -14.403514351991843, -14.403570379508079, -14.404732491320699, -14.405194750647109, -14.403219194797405, -14.40317892978484, -14.402042011622184, -14.405252873223795, -14.404745516670342, -14.403517365739848, -14.403628681634387]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -14.403551335243634, "stddev": 0.0005211191008198193}, "rawoutput": {"energy": -14.402502797852625, "stddev": 0.000520863568468098}}, "raw_samples": [-14.402565422425024, -14.402546283335173, -14.402251032413844, -14.402954640670753, -14.402151236813035, -14.401891040005898, -14.4024474375691, -14.401384053166513, -14.402576927380228, -14.402893723300616, -14.40349994455838, -14.403300937353263, -14.402741619157954, -14.402513295304708, -14.40157531295114, -14.402284816249415, -14.402887630678327, -14.403104417850937, -14.402225107837323, -14.40226107803091], "mit_samples": [-14.403613977901285, -14.403595144116693, -14.403299504364368, -14.40400327158348, -14.403199744302395, -14.402939092797405, -14.403496257683052, -14.402431987730827, -14.40362570411565, -14.403942452479663, -14.404549126150679, -14.404349668117879, -14.403790087802381, -14.40356176948351, -14.4026233241924, -14.403333165505732, -14.403936131428285, -14.404153249644136, -14.40327348723501, -14.403309558237872]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -14.403665260682146, "stddev": 0.0006103046962435712}, "rawoutput": {"energy": -14.402616645934526, "stddev": 0.0006100770776470125}}, "raw_samples": [-14.402620649260696, -14.40170559896764, -14.401980152614321, -14.403659775612528, -14.402154418104608, -14.40254714067927, -14.403361409023155, -14.403226992745303, -14.403326825465312, -14.40269418732584, -14.401437778631085, -14.402134997529245, -14.402410851757201, -14.403655392414933, -14.40193626715638, -14.402704357427993, -14.402363635344763, -14.403031183593946, -14.402645434683054, -14.402735870353311], "mit_samples": [-14.403669198882165, -14.402753868893287, -14.403028515526563, -14.404708682816826, -14.403202680401769, -14.403595640549042, -14.404410264865788, -14.40427581091009, -14.40437563722679, -14.403742933824349, -14.402485864035762, -14.403183532296566, -14.403459485984177, -14.404704375866949, -14.402984628679329, -14.403753244535244, -14.403412193698559, -14.404080051142161, -14.403693958581744, -14.403784644925715]}}

==> anc/simulation_data/SNS/shot_noise_sampling_F2_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -227.05888241885683, "stddev": 1.0077345250734793}, "rawoutput": {"energy": -227.05888241885683, "stddev": 1.0077345250734302}}, "raw_samples": [-226.8639105173442, -226.98470861509654, -227.821806960951, -227.17376472884308, -228.09486942375852, -227.4553654742781, -224.43834653297486, -227.94927010239755, -226.36594348915546, -227.44083834376883], "mit_samples": [-226.8639105173441, -226.9847086150966, -227.82180696095105, -227.17376472884305, -228.09486942375852, -227.45536547427832, -224.4383465329749, -227.94927010239763, -226.36594348915511, -227.44083834376912]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -227.00009055003284, "stddev": 1.2678708742516271}, "rawoutput": {"energy": -227.00009055003275, "stddev": 1.2678708742516265}}, "raw_samples": [-227.46580888460434, -223.9675140432597, -227.4624771927333, -227.47595169219866, -226.7473100107623, -227.95635537946666, -227.90979310865916, -225.35241221889206, -228.2301446213703, -227.43313834838114], "mit_samples": [-227.46580888460403, -223.9675140432599, -227.4624771927334, -227.47595169219866, -226.74731001076233, -227.95635537946697, -227.90979310865907, -225.35241221889203, -228.23014462137064, -227.43313834838122]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -227.03064057362636, "stddev": 0.5061868341240536}, "rawoutput": {"energy": -227.0306405736263, "stddev": 0.5061868341241786}}, "raw_samples": [-226.80875625144992, -227.31731448940658, -226.4107460459714, -227.2256176050951, -228.13307351186606, -226.8556644248333, -226.7951470058107, -227.25897867474194, -226.2515129931848, -227.2495947339033], "mit_samples": [-226.80875625145015, -227.3173144894062, -226.41074604597185, -227.22561760509527, -228.13307351186606, -226.85566442483298, -226.79514700581123, -227.25897867474208, -226.25151299318495, -227.249594733903]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -227.10865711624493, "stddev": 0.4088554812557362}, "rawoutput": {"energy": -227.10865711624493, "stddev": 0.4088554812558076}}, "raw_samples": [-227.1511810868921, -227.51399825625023, -226.45903494138227, -227.4402984527873, -226.47882446508265, -227.287941083518, -227.53729324723372, -227.0031407903543, -226.68920351173833, -227.52565532721056], "mit_samples": [-227.1511810868916, -227.51399825625003, -226.45903494138253, -227.44029845278692, -226.47882446508282, -227.28794108351806, -227.53729324723375, -227.00314079035425, -226.68920351173833, -227.52565532721098]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -226.84835559650145, "stddev": 0.3195506839314112}, "rawoutput": {"energy": -226.84835559650145, "stddev": 0.3195506839314864}}, "raw_samples": [-227.13874862773932, -226.81755762434267, -226.96644694447824, -226.93779742991396, -226.14993338605822, -227.06294561081063, -226.9711529353185, -227.28295109062077, -226.70035747184025, -226.4556648438922], "mit_samples": [-227.13874862773972, -226.81755762434287, -226.96644694447815, -226.9377974299138, -226.14993338605848, -227.06294561080955, -226.9711529353184, -227.282951090621, -226.70035747184062, -226.45566484389207]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -227.00171155155326, "stddev": 0.16820206790221426}, "rawoutput": {"energy": -227.00171155155346, "stddev": 0.1682020679021441}}, "raw_samples": [-226.62571924354415, -227.23578400278535, -226.93950688734546, -226.90879744311474, -226.96593504258033, -226.97268054793133, -227.07395108350482, -227.16884297306882, -227.18841322606013, -226.93748506559942], "mit_samples": [-226.62571924354393, -227.23578400278518, -226.93950688734483, -226.90879744311448, -226.96593504258038, -226.97268054793048, -227.0739510835044, -227.16884297306925, -227.1884132260599, -226.9374850655996]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -227.05876689449286, "stddev": 0.17519819049271948}, "rawoutput": {"energy": -227.0587668944933, "stddev": 0.17519819049265728}}, "raw_samples": [-226.88189889045378, -227.1900105718298, -226.9749826321141, -226.78265559423718, -227.34421600064164, -227.24816156982985, -227.20007337407938, -227.1092100252289, -226.95309337283615, -226.90336691368194], "mit_samples": [-226.88189889045307, -227.19001057182976, -226.9749826321132, -226.78265559423622, -227.34421600064087, -227.24816156982914, -227.20007337407873, -227.1092100252299, -226.95309337283635, -226.90336691368154]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -226.9276790558168, "stddev": 0.10457627746481084}, "rawoutput": {"energy": -226.92767905581687, "stddev": 0.10457627746457274}}, "raw_samples": [-226.957386500223, -226.8012846235062, -226.92667540617086, -226.6896096743002, -226.99769342131964, -227.04175725155397, -226.9169668733153, -226.9079146860428, -227.03895512096435, -226.99854700077253], "mit_samples": [-226.95738650022318, -226.80128462350558, -226.9266754061711, -226.68960967429987, -226.99769342131904, -227.04175725155415, -226.91696687331523, -226.9079146860423, -227.03895512096528, -226.9985470007725]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -226.9781305827424, "stddev": 0.06474700713806118}, "rawoutput": {"energy": -226.97813058274218, "stddev": 0.06474700713792889}}, "raw_samples": [-226.9916822528643, -226.958054769818, -226.98775138626252, -226.92361913734123, -227.1250603021939, -227.04704971249137, -226.9839834574825, -226.88494102363035, -226.9505878860125, -226.92857589932504], "mit_samples": [-226.99168225286544, -226.95805476981835, -226.98775138626254, -226.92361913734067, -227.12506030219404, -227.04704971249203, -226.98398345748305, -226.88494102363046, -226.95058788601173, -226.92857589932572]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -226.97638797625714, "stddev": 0.07963289118262458}, "rawoutput": {"energy": -226.9763879762567, "stddev": 0.0796328911828529}}, "raw_samples": [-227.02329031672605, -226.96939118736813, -226.9788324304361, -226.96018172003963, -226.93796812654486, -226.78526096484066, -226.9320091297777, -227.07086750978445, -227.0640906723376, -227.0419877047115], "mit_samples": [-227.02329031672662, -226.96939118736694, -226.97883243043748, -226.96018172004023, -226.93796812654637, -226.78526096484143, -226.9320091297782, -227.07086750978362, -227.06409067233827, -227.04198770471206]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -226.97685569616698, "stddev": 0.022097092080532437}, "rawoutput": {"energy": -226.9768556961672, "stddev": 0.022097092080643872}}, "raw_samples": [-226.9875332180217, -226.9885218693041, -226.9689597314739, -226.982540745596, -226.9588053824626, -226.9785648753251, -226.93535952938916, -227.00364795655258, -227.01155228466737, -226.9530713688793], "mit_samples": [-226.98753321802292, -226.98852186930418, -226.96895973147286, -226.982540745595, -226.9588053824627, -226.97856487532312, -226.93535952939038, -227.00364795655275, -227.01155228466735, -226.95307136887882]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -226.95745567112272, "stddev": 0.028786288472510684}, "rawoutput": {"energy": -226.9574556711228, "stddev": 0.02878628847220029}}, "raw_samples": [-226.9502742219309, -226.94918978998274, -227.01342877327406, -226.95775881631062, -226.9660964502127, -226.9430208188079, -226.91215179140448, -226.96847017978942, -226.9211910194636, -226.99297485005187], "mit_samples": [-226.9502742219316, -226.94918978998277, -227.0134287732746, -226.95775881630897, -226.9660964502123, -226.94302081880656, -226.9121517914049, -226.96847017979053, -226.92119101946267, -226.9929748500525]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -226.97140399269261, "stddev": 0.014616306724772722}, "rawoutput": {"energy": -226.9714039926922, "stddev": 0.014616306725067151}}, "raw_samples": [-226.9898145125744, -226.96838150615514, -226.96124083126531, -226.95833320889298, -226.98542995682098, -226.99754314068673, -226.97210873626486, -226.96319635835422, -226.947629724816, -226.97036195109138], "mit_samples": [-226.98981451257396, -226.96838150615554, -226.9612408312658, -226.95833320889287, -226.98542995682186, -226.9975431406865, -226.97210873626526, -226.96319635835383, -226.94762972481763, -226.9703619510928]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -226.96173609342696, "stddev": 0.010996451605895798}, "rawoutput": {"energy": -226.96173609342728, "stddev": 0.010996451605662799}}, "raw_samples": [-226.9590105627068, -226.97047609757618, -226.98291134765563, -226.96953193060315, -226.9431945832736, -226.96501337532553, -226.95171451679474, -226.95095366918966, -226.96699069900995, -226.95756415213737], "mit_samples": [-226.95901056270745, -226.97047609757664, -226.9829113476545, -226.96953193060273, -226.94319458327234, -226.9650133753268, -226.95171451679346, -226.9509536691883, -226.96699069900947, -226.95756415213773]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -226.97221931990734, "stddev": 0.0068933216318763655}, "rawoutput": {"energy": -226.9722193199074, "stddev": 0.006893321632205298}}, "raw_samples": [-226.97040164190386, -226.96192782585535, -226.9656189824616, -226.9769491206408, -226.9674818869051, -226.98821352922573, -226.9713493096442, -226.97297397364565, -226.97650309292985, -226.9707738358619], "mit_samples": [-226.97040164190474, -226.96192782585584, -226.9656189824616, -226.9769491206401, -226.96748188690412, -226.98821352922457, -226.97134930964512, -226.97297397364605, -226.97650309293, -226.97077383586117]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -226.9681838228455, "stddev": 0.00532714162979533}, "rawoutput": {"energy": -226.96818382284695, "stddev": 0.005327141629892979}}, "raw_samples": [-226.9699333173294, -226.96905986533073, -226.96418342140575, -226.9698635382706, -226.9797724155948, -226.96147155724688, -226.9647348503178, -226.9634903314773, -226.97432669008688, -226.96500224140937], "mit_samples": [-226.9699333173263, -226.9690598653293, -226.96418342140487, -226.96986353826907, -226.9797724155936, -226.9614715572455, -226.96473485031652, -226.96349033147717, -226.9743266900858, -226.96500224140726]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -226.96756661298204, "stddev": 0.004628167210470643}, "rawoutput": {"energy": -226.96756661298318, "stddev": 0.0046281672108053834}}, "raw_samples": [-226.965792441553, -226.96157001478778, -226.96446767436086, -226.96802513454924, -226.95941501018896, -226.97456380528865, -226.97113743443532, -226.96992079193882, -226.973185872058, -226.9675879506714], "mit_samples": [-226.96579244155154, -226.9615700147879, -226.96446767436012, -226.96802513454818, -226.95941501018854, -226.97456380528868, -226.9711374344333, -226.96992079193748, -226.97318587205578, -226.96758795066876]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -226.96852991804317, "stddev": 0.005121755984570106}, "rawoutput": {"energy": -226.9685299180428, "stddev": 0.005121755985418102}}, "raw_samples": [-226.96395832727157, -226.96786222013097, -226.97472711291667, -226.96371426262132, -226.96865942779598, -226.96709407260812, -226.97229194365056, -226.97872105258188, -226.96092069435048, -226.96735006650033], "mit_samples": [-226.96395832727146, -226.967862220131, -226.97472711291474, -226.9637142626218, -226.96865942779766, -226.96709407261073, -226.972291943651, -226.97872105258025, -226.96092069435184, -226.967350066501]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -226.96882373418094, "stddev": 0.002320366086518526}, "rawoutput": {"energy": -226.96882373418103, "stddev": 0.002320366086928244}}, "raw_samples": [-226.9694431924284, -226.96919359162555, -226.9631088051224, -226.96951516136943, -226.969996410522, -226.96645264200507, -226.96850537847843, -226.97184662798637, -226.9694754181002, -226.9707001141725], "mit_samples": [-226.96944319242695, -226.9691935916229, -226.9631088051244, -226.96951516137145, -226.96999641052386, -226.96645264200444, -226.96850537847772, -226.97184662798668, -226.96947541809936, -226.97070011417145]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -226.9663672300132, "stddev": 0.0017359413468206017}, "rawoutput": {"energy": -226.96636723001242, "stddev": 0.0017359413465727282}}, "raw_samples": [-226.96568225967764, -226.96689599502875, -226.96666706767394, -226.96361875736633, -226.9693786125444, -226.96620774770977, -226.9693334347202, -226.9649735040997, -226.96510243949055, -226.96581248181315], "mit_samples": [-226.9656822596765, -226.96689599503068, -226.96666706767394, -226.9636187573652, -226.96937861254457, -226.9662077477107, -226.9693334347215, -226.9649735041003, -226.96510243949245, -226.96581248181607]}}

==> anc/simulation_data/SNS/shot_noise_sampling_H2O_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -84.19960244217589, "stddev": 0.4590302033360006}, "rawoutput": {"energy": -84.19960244217594, "stddev": 0.45903020333601413}}, "raw_samples": [-84.61895812921236, -83.99577708446573, -83.02128115102725, -84.66398550726286, -84.38024463347331, -83.68357812085318, -83.96217360441943, -84.20003006787923, -84.28902103949163, -83.26143374471134, -84.61299137019947, -83.74751036305193, -84.25167993757422, -84.21748297461491, -84.79614735892542, -84.39686446026806, -84.3661817914758, -84.59953527345117, -84.30693510913734, -84.62023712202426], "mit_samples": [-84.61895812921229, -83.99577708446569, -83.02128115102721, -84.66398550726282, -84.38024463347321, -83.6835781208531, -83.96217360441948, -84.20003006787915, -84.28902103949157, -83.26143374471138, -84.61299137019935, -83.74751036305189, -84.25167993757417, -84.21748297461484, -84.79614735892542, -84.39686446026795, -84.3661817914757, -84.59953527345107, -84.30693510913729, -84.62023712202429]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -84.17293584269942, "stddev": 0.22329919743058746}, "rawoutput": {"energy": -84.17292650632598, "stddev": 0.22329327260085607}}, "raw_samples": [-83.9348468295745, -84.49205996987924, -83.56935513964554, -84.02618427202965, -84.05580825913057, -84.33035774057613, -84.20559967124595, -84.20133124851796, -83.94372234845028, -84.29497679240121, -84.4396133525273, -84.55210931339515, -84.0759778749506, -84.15844850246982, -84.04088695519457, -84.39112815169527, -84.2110578106582, -84.04557598165519, -84.36197766295741, -84.12751224956519], "mit_samples": [-83.93484828894223, -84.49202754593986, -83.56932316650827, -84.02619645631584, -84.05586888478146, -84.33036413280078, -84.20561026350893, -84.20133512413794, -83.94374183558806, -84.29492594764972, -84.43959872985467, -84.55216319772961, -84.075955851565, -84.15846875453869, -84.04088481192646, -84.3912030534031, -84.21107694552678, -84.04561951119054, -84.3620050162293, -84.12749933585107]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -84.20419815402109, "stddev": 0.19475503326891128}, "rawoutput": {"energy": -84.20417872981825, "stddev": 0.1947371244994945}}, "raw_samples": [-84.55035105940851, -84.14277105993597, -84.43655349944117, -84.08963646463438, -84.08436978380423, -84.39291109443369, -84.45226063326912, -84.40199990961692, -84.12244202253909, -83.63348226163122, -84.20013568317076, -84.18663157858629, -84.25796071167078, -84.27912869065149, -84.23377578675976, -84.05018372993561, -84.19538847694064, -83.99313663618157, -84.13423877379823, -84.24621673995564], "mit_samples": [-84.55049262308314, -84.14275036072604, -84.43659467449277, -84.08964993159387, -84.08426516770456, -84.39288405824382, -84.45230812047859, -84.40198284733489, -84.12243365642406, -83.63348165470808, -84.20014836876983, -84.18661610331446, -84.25789274962638, -84.2791803121471, -84.23396603250072, -84.0501784774732, -84.19533214278741, -83.99318558075883, -84.13432294393398, -84.24629727432]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -84.22375791563968, "stddev": 0.09043127397720745}, "rawoutput": {"energy": -84.22367012898428, "stddev": 0.09038587599899751}}, "raw_samples": [-84.17457656851475, -84.25157833117244, -84.27981304944204, -84.2046610501881, -84.35013739940213, -84.11290826092862, -84.44480508389701, -84.18723702912985, -84.20233377250965, -84.19458904914558, -84.1051661665814, -84.13967976223054, -84.33526858806745, -84.19196628338332, -84.2607138348436, -84.21310515521529, -84.06728068982241, -84.34239568611592, -84.23748865481645, -84.177698164279], "mit_samples": [-84.17457895144426, -84.25162814319722, -84.27994824364332, -84.20466439229124, -84.35035880621821, -84.11304712649758, -84.4449976289558, -84.18715283745058, -84.20242577092614, -84.19452698202097, -84.10509850572264, -84.13968659360025, -84.3353677096172, -84.19212726122761, -84.26082576623396, -84.21332285657977, -84.06741703513926, -84.34254787527071, -84.23773177621065, -84.1777040505466]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -84.23560233039822, "stddev": 0.07633264391834084}, "rawoutput": {"energy": -84.23547284444972, "stddev": 0.07632385613281152}}, "raw_samples": [-84.29316557460807, -84.37273668998522, -84.09344016625506, -84.22864974878917, -84.26474917163202, -84.23984192567369, -84.1232063370957, -84.1730500797088, -84.22995828442227, -84.162425038759, -84.22605800677854, -84.25878857591043, -84.28386960945153, -84.29102561196972, -84.16385591316637, -84.3279876503962, -84.3356206680447, -84.12409002100453, -84.19470346414772, -84.32223435119533], "mit_samples": [-84.2933133905908, -84.37281897946072, -84.09359985039659, -84.228656600463, -84.26473805787997, -84.24008683253776, -84.12321975884454, -84.17317375271375, -84.2299950529287, -84.16273104925808, -84.2263438086487, -84.25888921367017, -84.28404462830807, -84.29106423396023, -84.16409418812495, -84.32814010898292, -84.33575556004784, -84.12401129398062, -84.1948591921298, -84.32251105503747]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -84.25817414126448, "stddev": 0.04392835101136861}, "rawoutput": {"energy": -84.2579944992575, "stddev": 0.04396420357087474}}, "raw_samples": [-84.25024490901592, -84.20089027813685, -84.26545686736804, -84.24440206213686, -84.29672836826117, -84.28940969378455, -84.29340466766354, -84.21916401534045, -84.22454626777323, -84.27566349724727, -84.30637449960588, -84.17934374786157, -84.25928214634664, -84.25047268081815, -84.30515629522988, -84.3323068657653, -84.24889446836038, -84.16859045397375, -84.23327584794944, -84.31628235251125], "mit_samples": [-84.25043825093859, -84.2012232499392, -84.26563715889257, -84.24464294979066, -84.29688431696852, -84.28939537709293, -84.29346617620914, -84.21930798380004, -84.22484945131315, -84.27583473271802, -84.30663941523255, -84.17944328812801, -84.25935895289014, -84.25083246383515, -84.30515597505548, -84.33253691677625, -84.24915523412845, -84.16891810676952, -84.23332370133133, -84.3164391234797]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -84.24067255762188, "stddev": 0.04155333345141026}, "rawoutput": {"energy": -84.24035204046069, "stddev": 0.04151008049272045}}, "raw_samples": [-84.21779810534166, -84.24085704717413, -84.29641448065655, -84.28998670325005, -84.29741439874351, -84.28728957568379, -84.1511428403726, -84.2966456517801, -84.25441012499222, -84.24212222844122, -84.15790543036425, -84.25219656732526, -84.26787063170866, -84.25292641407536, -84.20139757599208, -84.21119434146999, -84.21994129250659, -84.22410879550335, -84.22690593768728, -84.2185126661455], "mit_samples": [-84.21793675526949, -84.24136105922992, -84.29680689077735, -84.29036344732381, -84.2978796060882, -84.28762037164049, -84.15126742176766, -84.29691072089759, -84.25453257148048, -84.24249752751976, -84.15829541527576, -84.25262966834475, -84.26831662548244, -84.25328204799257, -84.20168420636055, -84.21138857093672, -84.22029822193161, -84.22429394132398, -84.227104617573, -84.21898146522118]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -84.23687947343706, "stddev": 0.022709942426704228}, "rawoutput": {"energy": -84.23649734144234, "stddev": 0.02277615658688109}}, "raw_samples": [-84.25793314531779, -84.23354824660842, -84.21574114820577, -84.24546130695127, -84.25550035716518, -84.21868013596855, -84.26333993092948, -84.18620299994019, -84.23580928810316, -84.23404493984886, -84.23604532043007, -84.26434892858954, -84.21355579280004, -84.19975603542369, -84.22677039381125, -84.271740807224, -84.26335126657008, -84.24805594688117, -84.21370012631954, -84.24636071175912], "mit_samples": [-84.25846588645547, -84.233609692742, -84.21641445602867, -84.245723714608, -84.25579111188505, -84.21916303273083, -84.26359218907885, -84.18671062245392, -84.23607494713629, -84.23434343622964, -84.23643709978636, -84.26465245655255, -84.21412839383049, -84.20012072463106, -84.22721553785306, -84.27211139667583, -84.26339605142677, -84.2483394440048, -84.21414311653791, -84.24715615809365]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -84.2448008133924, "stddev": 0.023724313396775654}, "rawoutput": {"energy": -84.24410587439905, "stddev": 0.023740506965573477}}, "raw_samples": [-84.28773631238184, -84.22878368637147, -84.25647110948604, -84.2150181817412, -84.25992385384184, -84.21656092102195, -84.23080888549032, -84.26548184481504, -84.25430454076027, -84.22110794048176, -84.22294422010937, -84.27036106828515, -84.24078720802336, -84.27998432019969, -84.24866704226623, -84.23842008610211, -84.18985494201073, -84.25575448182094, -84.2603451830346, -84.23880165973719], "mit_samples": [-84.28862937071102, -84.22966211181107, -84.25711384366245, -84.21547284087764, -84.26065864605044, -84.21736282328234, -84.23163518282668, -84.26610492758613, -84.25501851729689, -84.2214886841564, -84.22359582699953, -84.27072235899698, -84.24165443055061, -84.2808275094171, -84.24930512009298, -84.23883669531621, -84.19095908826641, -84.25634747555041, -84.26120534583346, -84.2394154685628]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -84.24568352285671, "stddev": 0.01560926031765257}, "rawoutput": {"energy": -84.24450553426057, "stddev": 0.015602881645284152}}, "raw_samples": [-84.22529062222797, -84.22645699150777, -84.22028067562592, -84.22310794383719, -84.24559351976079, -84.252631569593, -84.24547529106995, -84.25265406246535, -84.24634033687512, -84.25269286583843, -84.22734367958131, -84.2482377884257, -84.24387232595927, -84.24287205721146, -84.23206404796858, -84.27277499428055, -84.27185070278804, -84.23832859528122, -84.24845601756242, -84.27378659735126], "mit_samples": [-84.2264944153956, -84.22764401211741, -84.22147469382047, -84.22421403441588, -84.24680816720917, -84.25384636294741, -84.24652303692149, -84.25405485362698, -84.24740172612292, -84.25400016355707, -84.22812458899597, -84.24967547245997, -84.24513118051793, -84.24401490045665, -84.23312269129151, -84.27399511943558, -84.2727823643719, -84.23982378201785, -84.24969970229216, -84.27483918916005]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -84.25406796182519, "stddev": 0.01053149398573537}, "rawoutput": {"energy": -84.25218158206124, "stddev": 0.010580531511524738}}, "raw_samples": [-84.25947221263607, -84.25505184041742, -84.23691822373475, -84.24378594825046, -84.25467338895946, -84.25695126852392, -84.24501544049747, -84.24488787717995, -84.23781577384075, -84.26872742522359, -84.25378996792186, -84.25086001312046, -84.23488036510989, -84.2804311810544, -84.24526659584929, -84.26025349275378, -84.25251835619571, -84.25635714329027, -84.24931834855958, -84.25665677810585], "mit_samples": [-84.26095826362244, -84.25668799520534, -84.23851140499963, -84.24594625134108, -84.25681986538541, -84.25847318309448, -84.24722343565246, -84.24675494443335, -84.23980055352811, -84.27034263455306, -84.2558742096221, -84.2527725869201, -84.23669204586686, -84.2822555496608, -84.24741317115615, -84.26229937109254, -84.25436406710999, -84.25804272174989, -84.25126262004895, -84.25886436146114]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -84.2490666185071, "stddev": 0.006148992705170309}, "rawoutput": {"energy": -84.24636165039219, "stddev": 0.006177748598689832}}, "raw_samples": [-84.24578636612083, -84.23682155836843, -84.25625311302348, -84.24130372945652, -84.24287391521818, -84.25205458844954, -84.25275592832685, -84.25079093056786, -84.23371724714289, -84.24404119919222, -84.24811757532608, -84.24100849940629, -84.2571863440327, -84.2442514768523, -84.23909466302744, -84.25035846319057, -84.25299752345249, -84.24504246885645, -84.24865284374775, -84.24412457408502], "mit_samples": [-84.24869524321818, -84.23961758660155, -84.2589000282651, -84.24403853070032, -84.24553201044469, -84.25456770029028, -84.25566254154216, -84.2536256550625, -84.23645004816288, -84.24701685111945, -84.25081707896848, -84.24371354847689, -84.2598620431274, -84.24676086723548, -84.2418497390143, -84.25308774759992, -84.25551903729699, -84.24752325330526, -84.2511116469907, -84.24698121271933]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -84.2499123967204, "stddev": 0.004410371608243576}, "rawoutput": {"energy": -84.24662249337612, "stddev": 0.004460811121055758}}, "raw_samples": [-84.24096134634368, -84.24551281380747, -84.25248794496146, -84.24487705968043, -84.24655864381326, -84.24047819867263, -84.24611809025085, -84.24563387116804, -84.24562742790906, -84.24581994887565, -84.25423194569474, -84.23839095263378, -84.24781963172269, -84.24294958797095, -84.25483705484544, -84.2420389008775, -84.2506143682325, -84.24732461046703, -84.25301307416083, -84.24715439543425], "mit_samples": [-84.24436933591129, -84.24897584990448, -84.25587407905616, -84.24825272712341, -84.24954298672426, -84.24352509989318, -84.24946932189164, -84.24894137098721, -84.2489680241289, -84.24909926901137, -84.25730992091891, -84.24193312182443, -84.25116513870195, -84.24651981820485, -84.2581945043851, -84.24535112193477, -84.25364839171175, -84.25037194196663, -84.25624738373347, -84.2504885263944]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -84.25233248946327, "stddev": 0.0030308620199526416}, "rawoutput": {"energy": -84.24874466606224, "stddev": 0.0030767538281679793}}, "raw_samples": [-84.24543106896652, -84.25343145584463, -84.24565682003092, -84.25256798088118, -84.24482793525955, -84.25165577027911, -84.24575150746081, -84.24824439149963, -84.24720350329356, -84.25320052313658, -84.24429255813625, -84.24899066864418, -84.24570705053465, -84.2453148045418, -84.2514177212884, -84.24660397484207, -84.25047835391166, -84.2510961854992, -84.25099113627513, -84.25202991091899], "mit_samples": [-84.24928690979466, -84.2571726606031, -84.249380603781, -84.25593532034188, -84.24850853049632, -84.25500835030638, -84.24915147141762, -84.25171645274683, -84.25054081995047, -84.25687382948213, -84.2482250138345, -84.25271198266651, -84.24918985197569, -84.24880479002384, -84.25482965666686, -84.25037783968831, -84.2540335384373, -84.25485070636128, -84.25483110338386, -84.25522035730653]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -84.25271768167946, "stddev": 0.00318860374018715}, "rawoutput": {"energy": -84.24872996097078, "stddev": 0.0031892732322640473}}, "raw_samples": [-84.25437679632086, -84.25119456042829, -84.24991210493218, -84.25095299982644, -84.25123064703814, -84.24984709564792, -84.25052303148023, -84.24859396952064, -84.24938870267675, -84.24700814532707, -84.25128433325291, -84.24997043882519, -84.24807961422815, -84.25126460709558, -84.24078733258499, -84.24872794255396, -84.24468949524616, -84.24298210030555, -84.24922549132707, -84.24455981079726], "mit_samples": [-84.25842490601549, -84.25510340841925, -84.25407415961783, -84.25472864854916, -84.25498020762296, -84.25388024070824, -84.25484014832983, -84.25264410662636, -84.25343936698847, -84.25080411970974, -84.25533972570037, -84.25400533672908, -84.25218904714666, -84.25514496042506, -84.24493430202273, -84.25286259083968, -84.24816005768109, -84.24710521129995, -84.25302047964148, -84.24867260951589]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -84.25263333057335, "stddev": 0.0019300790079067934}, "rawoutput": {"energy": -84.24832846567584, "stddev": 0.001952108983729664}}, "raw_samples": [-84.24672791034493, -84.24495719385435, -84.24903088904534, -84.24678089240555, -84.25074519293554, -84.24701406840309, -84.2515011435201, -84.24785560709994, -84.24798378441108, -84.2475275038257, -84.24773629301833, -84.24884517549214, -84.24759606770114, -84.25044123345357, -84.24685601044553, -84.25221354144222, -84.25007684139774, -84.24702443406524, -84.25034196632481, -84.2453135643305], "mit_samples": [-84.25099148460886, -84.24926244982119, -84.25332521350207, -84.2510215737056, -84.25495033616458, -84.25161718052796, -84.25590768214215, -84.25209206725313, -84.25223479658897, -84.25179105566967, -84.25195706774686, -84.25318289566162, -84.2518099728569, -84.25473552384089, -84.2513043808434, -84.25650050335953, -84.25427154466418, -84.25156024243363, -84.2545298902954, -84.24962074978055]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -84.2528778008712, "stddev": 0.0013548466191399115}, "rawoutput": {"energy": -84.24833529814272, "stddev": 0.0013651394444963222}}, "raw_samples": [-84.24836965703706, -84.24842767395872, -84.24972860684983, -84.24816626637724, -84.25160802966253, -84.24815778971002, -84.25129763330806, -84.24856462518669, -84.2475309470115, -84.24769593100179, -84.24767946300665, -84.24546582919466, -84.24825260457686, -84.24639139320476, -84.2487668600242, -84.2479086247995, -84.24745522005648, -84.24817307108275, -84.2492291627423, -84.24783657406276], "mit_samples": [-84.25293017960759, -84.25298141818946, -84.25432427760288, -84.25253396524045, -84.25611889327038, -84.25295932022756, -84.25582811427758, -84.25327028160095, -84.25210037364297, -84.25219217104757, -84.25234788453645, -84.2500436112892, -84.25278857442517, -84.25092012908713, -84.25320346625941, -84.25237235096058, -84.25200174307422, -84.25281130539726, -84.2535280049076, -84.25229995277962]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -84.25303365721462, "stddev": 0.00047875035992579567}, "rawoutput": {"energy": -84.2483538172909, "stddev": 0.0004544133251411017}}, "raw_samples": [-84.24866908281217, -84.24794660157559, -84.24838372494455, -84.24843555964621, -84.24760888464317, -84.24816739100966, -84.24886218202356, -84.24871809816531, -84.24837605242884, -84.24842959196516, -84.24794947838677, -84.24937857444291, -84.24854471675387, -84.24867159399066, -84.24816018014353, -84.2489034337919, -84.24793573943748, -84.24842377214992, -84.24737865524624, -84.24813303226041], "mit_samples": [-84.2534055071661, -84.25273769085845, -84.25311850933598, -84.2532309748553, -84.25227112513343, -84.25289048486033, -84.25356779079466, -84.25330499491912, -84.2529327099799, -84.25299041021457, -84.25264026393445, -84.25416547578928, -84.25311176868462, -84.25346588860302, -84.25266122891095, -84.25366040182162, -84.25258004671142, -84.25310166465594, -84.25209353473257, -84.25274267233073]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -84.25314263072025, "stddev": 0.000588682984819377}, "rawoutput": {"energy": -84.2484346041526, "stddev": 0.0006165286086416383}}, "raw_samples": [-84.24769221743672, -84.24881053131558, -84.24816774760201, -84.24784702144242, -84.2483588152609, -84.2484331555682, -84.24865027859443, -84.24911389679069, -84.24893821699777, -84.2477150350385, -84.24816753635162, -84.24921403113218, -84.24952514295626, -84.24825993855163, -84.24792957033235, -84.2489706551165, -84.24764162290107, -84.24814827834261, -84.2495610942137, -84.24754729710698], "mit_samples": [-84.25244318919644, -84.25357926909943, -84.25281245844646, -84.25250390038467, -84.25313445555811, -84.25316179995008, -84.2533037130313, -84.25381134916606, -84.25357320162166, -84.25245985011308, -84.2529851033177, -84.25388161366433, -84.25406980684346, -84.25311012659176, -84.25260781905911, -84.25369417041784, -84.25234700503219, -84.25284406536352, -84.2542227370047, -84.25230698054311]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -84.25303392080694, "stddev": 0.0004967291440554568}, "rawoutput": {"energy": -84.24825102323226, "stddev": 0.0005025754279138285}}, "raw_samples": [-84.2481326554687, -84.24809517518749, -84.24888352630835, -84.24795169254568, -84.24788655942868, -84.24775884973678, -84.24849312952068, -84.24804650709015, -84.24863044764284, -84.24900100887714, -84.2479133459761, -84.248637860158, -84.24713034472073, -84.24921193431848, -84.24783988269544, -84.24827639550354, -84.24857052678178, -84.24853278680547, -84.24754744186254, -84.24848039401645], "mit_samples": [-84.2528707813874, -84.25288162981273, -84.25360645500162, -84.25270803816454, -84.25273571783751, -84.25249475034124, -84.25321511020549, -84.25287035728772, -84.25345929081678, -84.25384209616301, -84.2527201456056, -84.25339968412953, -84.25193003821927, -84.25396294859324, -84.25264775925237, -84.25302063506716, -84.25334230869879, -84.25332211550999, -84.25235075257322, -84.25329780147167]}}

==> anc/simulation_data/SNS/shot_noise_sampling_HCl_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -461.87961098575, "stddev": 0.1708737058056957}, "rawoutput": {"energy": -461.87961098575, "stddev": 0.1708737058057221}}, "raw_samples": [-462.2100919407294, -462.01412159764624, -461.8811596421493, -461.53103667204147, -461.8237949763656, -461.7438256583886, -461.7918341386833, -461.7560001895788, -461.6047391684, -462.0271205398403, -462.1681731938613, -462.1248210877284, -461.95681411517944, -461.82476320666507, -461.96973648060015, -461.89221533983243, -461.92857359516125, -461.8014916272974, -461.75468993610525, -461.78721660874504], "mit_samples": [-462.21009194072934, -462.01412159764635, -461.8811596421491, -461.53103667204147, -461.8237949763657, -461.74382565838874, -461.7918341386832, -461.75600018957886, -461.6047391684001, -462.0271205398404, -462.1681731938614, -462.1248210877284, -461.95681411517944, -461.82476320666507, -461.96973648060003, -461.89221533983243, -461.9285735951612, -461.8014916272974, -461.75468993610536, -461.7872166087453]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -461.893228193929, "stddev": 0.1381501181567565}, "rawoutput": {"energy": -461.8932281939291, "stddev": 0.13815011815671172}}, "raw_samples": [-461.82817951963864, -461.75858111381996, -462.0508931386051, -461.83164771551094, -461.7766960084931, -461.7622350173275, -462.06609830641094, -461.795026774155, -461.74969604545856, -462.04499047584466, -461.9096257732646, -462.2110491801637, -461.90805833413964, -461.97552417608875, -462.02019490672984, -461.76829973915017, -461.8551016972922, -461.8089872114871, -461.6883546337209, -462.0553241112793], "mit_samples": [-461.82817951963864, -461.75858111381973, -462.05089313860515, -461.8316477155107, -461.77669600849316, -461.76223501732755, -462.0660983064108, -461.7950267741549, -461.7496960454584, -462.0449904758447, -461.9096257732644, -462.2110491801636, -461.9080583341396, -461.9755241760887, -462.0201949067299, -461.7682997391499, -461.855101697292, -461.80898721148696, -461.6883546337207, -462.05532411127916]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -461.84903737692713, "stddev": 0.08199156501792071}, "rawoutput": {"energy": -461.84903737692713, "stddev": 0.0819915650179381}}, "raw_samples": [-461.87393664699243, -461.82950176611774, -461.8440417686835, -461.71871946227526, -461.9668169796371, -461.72774273094, -461.77260820873954, -461.9381065344471, -461.6976715740606, -461.879574835547, -461.8873420147456, -461.80961202835624, -461.86119814351684, -461.8483207776735, -461.8130481438495, -461.88151295777396, -461.7803449346455, -461.8821136299347, -462.0184206406724, -461.95011375993437], "mit_samples": [-461.87393664699243, -461.82950176611797, -461.8440417686838, -461.7187194622754, -461.9668169796372, -461.72774273094, -461.77260820873937, -461.9381065344471, -461.69767157406073, -461.8795748355468, -461.8873420147458, -461.80961202835607, -461.8611981435168, -461.84832077767334, -461.81304814384964, -461.8815129577736, -461.78034493464526, -461.88211362993474, -462.01842064067233, -461.9501137599342]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -461.84625665107023, "stddev": 0.09076282191188205}, "rawoutput": {"energy": -461.84625665107035, "stddev": 0.09076282191190413}}, "raw_samples": [-461.780824863049, -461.903651758248, -461.957505599975, -461.8131460409569, -461.8886993766814, -461.799348516756, -461.7779036431031, -461.6940718813233, -461.879244111019, -461.9585059035508, -461.91045668694625, -461.69579018500434, -461.9277583907766, -461.73361875750754, -461.98417076568825, -461.84699715901917, -461.6859861915886, -461.8933658203122, -461.89932992332183, -461.8947574465776], "mit_samples": [-461.7808248630489, -461.903651758248, -461.957505599975, -461.8131460409571, -461.8886993766812, -461.7993485167557, -461.77790364310323, -461.6940718813231, -461.87924411101886, -461.95850590355093, -461.9104566869461, -461.69579018500445, -461.9277583907765, -461.7336187575074, -461.98417076568836, -461.8469971590191, -461.6859861915889, -461.89336582031234, -461.8993299233217, -461.8947574465771]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -461.83526624543885, "stddev": 0.04521318920726524}, "rawoutput": {"energy": -461.83526624543885, "stddev": 0.045213189207256206}}, "raw_samples": [-461.93912167486997, -461.81719923539026, -461.8424939996993, -461.855762758123, -461.7705687794376, -461.8291513242826, -461.86484805775825, -461.810616076159, -461.8013685223849, -461.86499610490506, -461.8046291911956, -461.8921764163819, -461.76959718726346, -461.8255623863609, -461.8973733271978, -461.86859657161915, -461.8015641993499, -461.7560569051485, -461.85970485316284, -461.83393733808515], "mit_samples": [-461.9391216748703, -461.8171992353904, -461.84249399969934, -461.85576275812286, -461.7705687794374, -461.82915132428263, -461.8648480577582, -461.81061607615914, -461.80136852238485, -461.864996104905, -461.80462919119554, -461.8921764163819, -461.76959718726346, -461.82556238636096, -461.8973733271974, -461.86859657161904, -461.8015641993502, -461.7560569051486, -461.85970485316335, -461.83393733808515]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -461.8610264728666, "stddev": 0.03465465820321152}, "rawoutput": {"energy": -461.8610264728666, "stddev": 0.03465465820326154}}, "raw_samples": [-461.8088686469275, -461.8848429595685, -461.89551858450784, -461.8401315441779, -461.87978202810456, -461.85233849855047, -461.81582847838877, -461.8234931628501, -461.7807551544571, -461.900206738321, -461.8709700917053, -461.8598146745743, -461.91048296306496, -461.8568344396268, -461.83644439871455, -461.902937445344, -461.8448814298145, -461.8839422773587, -461.8746779831538, -461.8977779581205], "mit_samples": [-461.80886864692775, -461.8848429595687, -461.8955185845075, -461.84013154417806, -461.87978202810444, -461.8523384985507, -461.8158284783891, -461.8234931628502, -461.78075515445704, -461.90020673832066, -461.8709700917057, -461.859814674574, -461.91048296306514, -461.8568344396269, -461.83644439871466, -461.902937445344, -461.84488142981456, -461.88394227735876, -461.87467798315413, -461.8977779581206]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -461.86510923243094, "stddev": 0.013905741901476558}, "rawoutput": {"energy": -461.86510923243105, "stddev": 0.013905741901401245}}, "raw_samples": [-461.8610178247577, -461.8791438067022, -461.8812793095082, -461.87971512288004, -461.86900472598643, -461.88106759663407, -461.87724483422807, -461.8573875789828, -461.8243587684147, -461.85487103377943, -461.86637024321135, -461.8623339737363, -461.8385965267892, -461.8645257210233, -461.8599042322079, -461.8726573847398, -461.8627362051654, -461.87647037320016, -461.86680842401637, -461.8666909626565], "mit_samples": [-461.8610178247578, -461.8791438067025, -461.8812793095083, -461.87971512287976, -461.8690047259865, -461.8810675966343, -461.87724483422784, -461.85738757898247, -461.82435876841447, -461.85487103377943, -461.86637024321146, -461.8623339737362, -461.8385965267891, -461.86452572102326, -461.8599042322073, -461.87265738473985, -461.86273620516533, -461.8764703732003, -461.86680842401614, -461.8666909626563]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -461.860969531837, "stddev": 0.014734575616421759}, "rawoutput": {"energy": -461.860969531837, "stddev": 0.01473457561646695}}, "raw_samples": [-461.8711652752762, -461.8651964487395, -461.8535432556625, -461.85511474743447, -461.83745055826745, -461.84810158052045, -461.86559478578573, -461.8815622471423, -461.85194826889636, -461.83412894710796, -461.84457175476894, -461.8603950723991, -461.8896012230326, -461.87704559880217, -461.84846324690915, -461.8777097410715, -461.8602411659738, -461.8794822209824, -461.86291905129167, -461.8551554466751], "mit_samples": [-461.8711652752761, -461.86519644873954, -461.8535432556625, -461.85511474743436, -461.8374505582672, -461.8481015805208, -461.86559478578585, -461.881562247142, -461.8519482688965, -461.8341289471082, -461.8445717547691, -461.8603950723988, -461.8896012230326, -461.87704559880206, -461.8484632469089, -461.8777097410713, -461.86024116597395, -461.87948222098265, -461.86291905129156, -461.85515544667527]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -461.8635070360754, "stddev": 0.014789051772258982}, "rawoutput": {"energy": -461.8635070360754, "stddev": 0.014789051772232416}}, "raw_samples": [-461.8675713505737, -461.8489822783954, -461.87347909394805, -461.90332839582135, -461.87302271293726, -461.85486562517997, -461.8402923734767, -461.8622374405469, -461.86582785075797, -461.84697268827136, -461.8715626755406, -461.8732255105195, -461.8495611742288, -461.87083748193214, -461.85961317346784, -461.88152909709925, -461.8663240635363, -461.8395714378248, -461.85252452152827, -461.86881177592267], "mit_samples": [-461.867571350574, -461.8489822783952, -461.8734790939483, -461.90332839582135, -461.87302271293726, -461.8548656251798, -461.8402923734768, -461.86223744054746, -461.8658278507573, -461.84697268827136, -461.8715626755405, -461.8732255105195, -461.84956117422877, -461.8708374819318, -461.85961317346806, -461.88152909709936, -461.8663240635366, -461.8395714378246, -461.85252452152815, -461.86881177592255]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -461.86523232807014, "stddev": 0.009730574110353439}, "rawoutput": {"energy": -461.86523232807, "stddev": 0.009730574110477834}}, "raw_samples": [-461.87181200547974, -461.87103043722556, -461.8626062028137, -461.85514302612916, -461.86160057160276, -461.8731109717461, -461.8787494230653, -461.8648453804857, -461.8833536367738, -461.85190665158643, -461.86033425058355, -461.84576801876176, -461.87363817290736, -461.85850298063747, -461.869261993487, -461.8477920742496, -461.8695027562163, -461.8740654656407, -461.86779573591997, -461.8638268060897], "mit_samples": [-461.8718120054797, -461.8710304372255, -461.86260620281377, -461.85514302612955, -461.8616005716031, -461.8731109717462, -461.87874942306513, -461.8648453804857, -461.88335363677345, -461.8519066515865, -461.8603342505832, -461.84576801876176, -461.87363817290765, -461.8585029806374, -461.8692619934868, -461.84779207425044, -461.8695027562165, -461.87406546564085, -461.86779573591963, -461.8638268060897]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -461.86431535828234, "stddev": 0.006056063617348458}, "rawoutput": {"energy": -461.86431535828234, "stddev": 0.006056063617299244}}, "raw_samples": [-461.86999878625346, -461.8642685642839, -461.86430836800787, -461.8655741684463, -461.8581265610635, -461.8554458152406, -461.85430137094244, -461.87107884006235, -461.8727928335397, -461.86764910856965, -461.86354585793987, -461.87023306437703, -461.86950024966075, -461.8684230350524, -461.8623705489508, -461.86531234263015, -461.85106625186637, -461.8717506242617, -461.8620305439619, -461.8585302305341], "mit_samples": [-461.8699987862535, -461.864268564284, -461.8643083680078, -461.86557416844647, -461.8581265610634, -461.8554458152407, -461.85430137094255, -461.87107884006275, -461.8727928335397, -461.86764910856954, -461.86354585793976, -461.8702330643775, -461.86950024966086, -461.8684230350525, -461.86237054895076, -461.86531234263, -461.8510662518663, -461.87175062426167, -461.86203054396157, -461.85853023053414]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -461.8620781639094, "stddev": 0.005583322796586112}, "rawoutput": {"energy": -461.86207816390953, "stddev": 0.00558332279664924}}, "raw_samples": [-461.8591661643694, -461.87130267966535, -461.86143270271856, -461.86973599949744, -461.8629328292585, -461.8528193921798, -461.8614320981934, -461.85684734981726, -461.859887912015, -461.8654273043263, -461.85797488809686, -461.85489601390367, -461.86593522237905, -461.85877672080125, -461.8673298470359, -461.85133480710994, -461.8629168395588, -461.86784632469084, -461.86323949873, -461.870328683841], "mit_samples": [-461.85916616436947, -461.87130267966484, -461.86143270271833, -461.8697359994975, -461.86293282925857, -461.85281939217987, -461.8614320981935, -461.8568473498173, -461.859887912015, -461.8654273043262, -461.85797488809663, -461.8548960139037, -461.8659352223791, -461.85877672080136, -461.8673298470356, -461.8513348071099, -461.8629168395588, -461.86784632469084, -461.86323949872997, -461.8703286838409]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -461.8622414077916, "stddev": 0.002922324769434329}, "rawoutput": {"energy": -461.8622414077916, "stddev": 0.002922324769448704}}, "raw_samples": [-461.8616819705195, -461.86040705208984, -461.8637808555531, -461.8608355267796, -461.8638266285735, -461.8660142976667, -461.85956588631126, -461.85771693337557, -461.8639502359197, -461.86129422544025, -461.86493686864344, -461.8621712327349, -461.8604153593376, -461.866492049716, -461.8599250273589, -461.8563496810529, -461.86221815055325, -461.86021097976885, -461.8681200294261, -461.8649151650104], "mit_samples": [-461.8616819705193, -461.8604070520895, -461.8637808555529, -461.8608355267796, -461.8638266285734, -461.86601429766665, -461.85956588631143, -461.85771693337557, -461.86395023591984, -461.8612942254404, -461.86493686864316, -461.86217123273474, -461.8604153593379, -461.86649204971616, -461.8599250273589, -461.8563496810533, -461.86221815055313, -461.86021097976857, -461.8681200294264, -461.8649151650105]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -461.86329150808325, "stddev": 0.0024583286283244845}, "rawoutput": {"energy": -461.8632915080833, "stddev": 0.00245832862832232}}, "raw_samples": [-461.86284411730065, -461.86282125966835, -461.86031124195796, -461.86125669856517, -461.86198002215303, -461.8648952038868, -461.86585863090863, -461.86800748762766, -461.862844766477, -461.86305665353325, -461.8677366506558, -461.8661331050833, -461.86372823969054, -461.86148062851856, -461.8611383910536, -461.86610123735585, -461.8579469049314, -461.86244300958543, -461.8624933807044, -461.8627525320081], "mit_samples": [-461.86284411730117, -461.86282125966835, -461.86031124195785, -461.8612566985653, -461.861980022153, -461.86489520388665, -461.86585863090863, -461.8680074876278, -461.8628447664774, -461.863056653533, -461.8677366506558, -461.8661331050832, -461.8637282396905, -461.8614806285187, -461.86113839105343, -461.86610123735585, -461.8579469049314, -461.86244300958504, -461.86249338070456, -461.8627525320081]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -461.86272166794544, "stddev": 0.0012024056221949476}, "rawoutput": {"energy": -461.86272166794544, "stddev": 0.0012024056222749147}}, "raw_samples": [-461.8605718601852, -461.86331839202467, -461.8626568668519, -461.8652959256426, -461.86127935252074, -461.86393086242407, -461.8628472844991, -461.8630751747891, -461.86021500725457, -461.86411356245986, -461.86305395224025, -461.8618888403511, -461.86226090751467, -461.86381715108126, -461.86347573874315, -461.86191351814387, -461.86309405586223, -461.8618455454756, -461.86218183363786, -461.8635975272062], "mit_samples": [-461.8605718601852, -461.8633183920246, -461.86265686685186, -461.86529592564256, -461.8612793525208, -461.8639308624239, -461.86284728449897, -461.8630751747892, -461.86021500725485, -461.86411356245975, -461.86305395224025, -461.86188884035147, -461.8622609075143, -461.8638171510812, -461.863475738743, -461.86191351814375, -461.86309405586235, -461.86184554547566, -461.862181833638, -461.86359752720585]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -461.86269723161183, "stddev": 0.0011181621368312152}, "rawoutput": {"energy": -461.86269723161183, "stddev": 0.0011181621368612188}}, "raw_samples": [-461.8617848287339, -461.8639650704651, -461.864971912663, -461.86239337623294, -461.86208740201937, -461.86351898897436, -461.8628801991377, -461.86408972845226, -461.86248142495816, -461.8648561356117, -461.86219419920883, -461.863941518385, -461.8620039840691, -461.86190513713666, -461.8621366009094, -461.8622606202864, -461.8609462570685, -461.86261069960955, -461.8613730389531, -461.86154350936107], "mit_samples": [-461.86178482873413, -461.86396507046527, -461.864971912663, -461.86239337623294, -461.8620874020196, -461.86351898897374, -461.8628801991375, -461.8640897284525, -461.8624814249579, -461.8648561356116, -461.8621941992089, -461.8639415183852, -461.86200398406925, -461.8619051371364, -461.8621366009099, -461.86226062028686, -461.8609462570684, -461.86261069960943, -461.8613730389534, -461.86154350936096]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -461.8629672829452, "stddev": 0.0006498073832181083}, "rawoutput": {"energy": -461.8629672829452, "stddev": 0.0006498073831541877}}, "raw_samples": [-461.8620918622171, -461.86336679995816, -461.86273900319554, -461.8622526966412, -461.8630247199583, -461.8626377692204, -461.86238153048794, -461.86217292608507, -461.86284728172257, -461.8633822468778, -461.86246199842236, -461.86264691164473, -461.8631014673171, -461.8621069447181, -461.8639190316356, -461.86374109034915, -461.8628176966199, -461.8638051815974, -461.8644277013055, -461.86342079892904], "mit_samples": [-461.8620918622166, -461.863366799958, -461.8627390031957, -461.862252696641, -461.8630247199585, -461.86263776922016, -461.8623815304878, -461.86217292608535, -461.8628472817232, -461.86338224687836, -461.86246199842213, -461.8626469116449, -461.8631014673171, -461.862106944718, -461.8639190316357, -461.8637410903491, -461.86281769661986, -461.86380518159746, -461.8644277013055, -461.86342079892904]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -461.8628485397315, "stddev": 0.0005254969866075738}, "rawoutput": {"energy": -461.86284853973154, "stddev": 0.0005254969866774986}}, "raw_samples": [-461.8620350874102, -461.8632234278572, -461.8624517615799, -461.8621894752658, -461.86320424123096, -461.8629202347547, -461.8621721683019, -461.8626607171245, -461.86396152872965, -461.8629719671233, -461.8633572072342, -461.86254204402286, -461.8625963770749, -461.8630094842233, -461.8627271023596, -461.8625406144352, -461.8625848969624, -461.86254882854377, -461.8632516712898, -461.8640219591072], "mit_samples": [-461.86203508741033, -461.86322342785695, -461.8624517615799, -461.8621894752655, -461.86320424123056, -461.8629202347545, -461.86217216830164, -461.86266071712464, -461.8639615287292, -461.86297196712354, -461.8633572072341, -461.8625420440228, -461.86259637707485, -461.8630094842238, -461.8627271023594, -461.8625406144357, -461.86258489696263, -461.86254882854405, -461.86325167128973, -461.86402195910716]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -461.8627994797057, "stddev": 0.0005153675104375913}, "rawoutput": {"energy": -461.8627994797057, "stddev": 0.0005153675104108957}}, "raw_samples": [-461.86199381327, -461.8625179592572, -461.8620479025307, -461.8619537011065, -461.8631617905619, -461.86285437963636, -461.86279531377596, -461.86366607438384, -461.86333317147233, -461.863479718305, -461.8629760843224, -461.8630535263047, -461.8633251350534, -461.8632693607585, -461.8626878797141, -461.86184521204984, -461.86299780183697, -461.8624642510282, -461.8628187923968, -461.86274772634914], "mit_samples": [-461.86199381327015, -461.86251795925745, -461.8620479025305, -461.8619537011064, -461.8631617905622, -461.8628543796362, -461.8627953137755, -461.8636660743839, -461.8633331714721, -461.86347971830503, -461.86297608432204, -461.86305352630484, -461.8633251350537, -461.86326936075847, -461.862687879714, -461.86184521204984, -461.8629978018371, -461.86246425102803, -461.8628187923968, -461.8627477263489]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -461.8627422293566, "stddev": 0.0003102465360694358}, "rawoutput": {"energy": -461.8627422293565, "stddev": 0.0003102465360117259}}, "raw_samples": [-461.8622061078005, -461.8627785688316, -461.8630615758319, -461.8627978213384, -461.86266712464186, -461.8626614847193, -461.86217271787433, -461.86253421101344, -461.86263187600895, -461.8633854413046, -461.86284683657897, -461.86249129880576, -461.86268967486825, -461.86330176348446, -461.8627482012834, -461.86232966769654, -461.8631062399896, -461.86291355951056, -461.8627993719978, -461.8627210435502], "mit_samples": [-461.86220610780003, -461.86277856883174, -461.8630615758323, -461.86279782133835, -461.8626671246415, -461.86266148471924, -461.8621727178745, -461.8625342110133, -461.86263187600946, -461.86338544130496, -461.86284683657914, -461.8624912988057, -461.86268967486853, -461.8633017634845, -461.86274820128335, -461.86232966769694, -461.8631062399895, -461.8629135595104, -461.8627993719982, -461.86272104354987]}}

==> anc/simulation_data/SNS/shot_noise_sampling_HF_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -103.41318756424309, "stddev": 0.26186867082739207}, "rawoutput": {"energy": -103.41318756424309, "stddev": 0.26186867082739357}}, "raw_samples": [-103.1465949962395, -103.71980377698263, -103.38182582731089, -103.39625730189344, -103.31937452412915, -103.43752950806503, -103.57316233940126, -104.03571365747582, -103.33477157206737, -103.54858263444669, -103.48219473531381, -103.290129932772, -103.36362403605492, -103.462050811956, -103.45598735202263, -103.05704004596751, -103.56566752882296, -103.39059615003987, -103.62254800249461, -102.68029655140555], "mit_samples": [-103.14659499623949, -103.7198037769826, -103.38182582731089, -103.39625730189347, -103.31937452412912, -103.43752950806501, -103.57316233940126, -104.03571365747582, -103.33477157206734, -103.54858263444666, -103.4821947353138, -103.29012993277198, -103.36362403605493, -103.46205081195599, -103.45598735202265, -103.0570400459675, -103.56566752882297, -103.39059615003987, -103.62254800249465, -102.68029655140558]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -103.39041000776118, "stddev": 0.26881261158123315}, "rawoutput": {"energy": -103.39041000776118, "stddev": 0.2688126115812217}}, "raw_samples": [-103.44340137895989, -103.07197734046751, -103.4050272577252, -102.99503298526955, -103.05917115876139, -103.24264521912693, -103.31986040421704, -103.54376692114039, -103.42773978248297, -103.41768313042684, -102.85364093110938, -103.45621937133095, -103.5375405039994, -103.64905721709782, -103.92800062707666, -103.19085807734828, -103.60250428339788, -103.20362855966425, -103.7016297591943, -103.75881524642718], "mit_samples": [-103.44340137895985, -103.07197734046747, -103.40502725772521, -102.9950329852696, -103.05917115876132, -103.24264521912687, -103.31986040421698, -103.54376692114032, -103.42773978248296, -103.41768313042685, -102.85364093110938, -103.45621937133096, -103.53754050399942, -103.64905721709786, -103.92800062707667, -103.19085807734831, -103.60250428339792, -103.20362855966424, -103.70162975919436, -103.75881524642718]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -103.34921081597697, "stddev": 0.13901113469305512}, "rawoutput": {"energy": -103.34921081597695, "stddev": 0.139011134693042}}, "raw_samples": [-103.11080578471424, -103.66239251602595, -103.31643858929041, -103.48380136956047, -103.290188435546, -103.21515171066002, -103.49131850336502, -103.35264297329874, -103.38459327251032, -103.50179868056219, -103.27436466964537, -103.5310936654886, -103.12681212087624, -103.35537550542657, -103.38183159978898, -103.31450932860724, -103.29091763857566, -103.12680204772667, -103.39183289593755, -103.38154501193283], "mit_samples": [-103.11080578471422, -103.66239251602595, -103.31643858929053, -103.48380136956058, -103.29018843554599, -103.21515171065995, -103.49131850336506, -103.35264297329877, -103.38459327251036, -103.50179868056216, -103.27436466964544, -103.53109366548865, -103.12681212087628, -103.35537550542666, -103.381831599789, -103.31450932860724, -103.29091763857566, -103.12680204772663, -103.39183289593753, -103.38154501193281]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -103.40084085323649, "stddev": 0.08896456555576968}, "rawoutput": {"energy": -103.40084085323645, "stddev": 0.08896456555576579}}, "raw_samples": [-103.409738134481, -103.45409453724703, -103.54511840877728, -103.33994510374605, -103.29755980157667, -103.20245774275256, -103.44032771568472, -103.52941913965277, -103.35372357889557, -103.34095910598545, -103.24925262474775, -103.41390935009484, -103.44660755653133, -103.38490600112998, -103.47914288752686, -103.4489993614255, -103.35387653715036, -103.48885801536765, -103.3402965467072, -103.4976249152483], "mit_samples": [-103.40973813448105, -103.45409453724703, -103.54511840877733, -103.33994510374609, -103.29755980157672, -103.20245774275254, -103.44032771568473, -103.52941913965284, -103.35372357889553, -103.34095910598543, -103.24925262474781, -103.41390935009498, -103.44660755653136, -103.38490600113006, -103.47914288752686, -103.44899936142555, -103.35387653715038, -103.48885801536768, -103.34029654670726, -103.49762491524831]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -103.39729530519057, "stddev": 0.06976276107888967}, "rawoutput": {"energy": -103.39729530519057, "stddev": 0.06976276107890465}}, "raw_samples": [-103.30481998374728, -103.27024238342254, -103.30116527149931, -103.30587882625662, -103.38513028501099, -103.51733286515675, -103.3966351870215, -103.34608597389726, -103.45004826940448, -103.41541707855909, -103.43460030191235, -103.39147463779318, -103.39655514686643, -103.40540931043574, -103.41992246210579, -103.33131426399315, -103.53097008989404, -103.4345044269291, -103.49071382965225, -103.41768551025356], "mit_samples": [-103.30481998374728, -103.27024238342263, -103.30116527149934, -103.30587882625669, -103.38513028501104, -103.51733286515682, -103.39663518702149, -103.34608597389723, -103.45004826940442, -103.41541707855917, -103.43460030191241, -103.39147463779324, -103.39655514686646, -103.40540931043572, -103.41992246210577, -103.33131426399325, -103.53097008989404, -103.43450442692912, -103.49071382965222, -103.41768551025348]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -103.39225451528623, "stddev": 0.05700269287413193}, "rawoutput": {"energy": -103.39225451528621, "stddev": 0.05700269287412298}}, "raw_samples": [-103.39003417197071, -103.37151494008687, -103.41074035169451, -103.37624984937862, -103.43330956735866, -103.41848030048574, -103.380457441322, -103.37515313013333, -103.50291705984932, -103.24854201949483, -103.33431162484506, -103.39766326167722, -103.34066587816406, -103.50547942793916, -103.46413614644906, -103.41674874246289, -103.38140345163542, -103.37551505051734, -103.38586162291796, -103.33590626734147], "mit_samples": [-103.39003417197071, -103.37151494008694, -103.41074035169459, -103.37624984937858, -103.43330956735876, -103.41848030048577, -103.38045744132204, -103.37515313013348, -103.5029170598494, -103.24854201949482, -103.33431162484503, -103.39766326167722, -103.34066587816403, -103.50547942793906, -103.46413614644912, -103.4167487424629, -103.38140345163539, -103.37551505051725, -103.38586162291794, -103.33590626734147]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -103.39739831585533, "stddev": 0.03535855725228566}, "rawoutput": {"energy": -103.39739831585533, "stddev": 0.035358557252279585}}, "raw_samples": [-103.4237231993166, -103.4046403257133, -103.3685137654493, -103.31950360143355, -103.42412621457419, -103.38366128920362, -103.42967272204486, -103.37218200567415, -103.45968796281548, -103.48925793232625, -103.38027894624247, -103.40147427788101, -103.36878432177552, -103.40689010277379, -103.38811643615897, -103.37809329790957, -103.39366328908359, -103.37083660750135, -103.39490035755296, -103.38995966167602], "mit_samples": [-103.4237231993166, -103.40464032571327, -103.36851376544926, -103.31950360143362, -103.42412621457417, -103.38366128920364, -103.42967272204481, -103.37218200567408, -103.45968796281554, -103.48925793232628, -103.38027894624238, -103.40147427788101, -103.36878432177548, -103.40689010277374, -103.388116436159, -103.37809329790956, -103.39366328908358, -103.37083660750133, -103.39490035755288, -103.38995966167595]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -103.38936830978726, "stddev": 0.023871040479208044}, "rawoutput": {"energy": -103.38936830978727, "stddev": 0.02387104047919902}}, "raw_samples": [-103.39524495435982, -103.40467049264998, -103.36564448713641, -103.38309911474151, -103.3320703297128, -103.39001159994562, -103.44218889536315, -103.40561634117613, -103.37360457432652, -103.38504097213148, -103.3909422367367, -103.38896106015692, -103.38536509802287, -103.37252863285885, -103.40743111759451, -103.3856126595886, -103.42710285150254, -103.41121762599902, -103.35226405560536, -103.38874909613686], "mit_samples": [-103.39524495435987, -103.40467049265003, -103.3656444871364, -103.38309911474154, -103.33207032971275, -103.3900115999457, -103.44218889536319, -103.40561634117611, -103.37360457432652, -103.38504097213142, -103.3909422367367, -103.38896106015682, -103.38536509802277, -103.37252863285876, -103.40743111759438, -103.38561265958862, -103.4271028515025, -103.41121762599896, -103.35226405560533, -103.38874909613692]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -103.39387910612793, "stddev": 0.020468689124574634}, "rawoutput": {"energy": -103.39387910612795, "stddev": 0.02046868912458453}}, "raw_samples": [-103.39251968785382, -103.38188845048657, -103.40649631336854, -103.40996545320633, -103.42817375490962, -103.37827959181548, -103.39982989175782, -103.41177987599409, -103.3756428007642, -103.38510578081286, -103.38061215630134, -103.3721104000741, -103.43696245175967, -103.387148851424, -103.39451741291802, -103.36112266407784, -103.39458752368905, -103.43016942747781, -103.37467034336657, -103.37599929050131], "mit_samples": [-103.39251968785369, -103.38188845048657, -103.40649631336859, -103.40996545320613, -103.42817375490958, -103.37827959181548, -103.39982989175778, -103.41177987599407, -103.37564280076415, -103.38510578081295, -103.3806121563014, -103.37211040007409, -103.43696245175965, -103.38714885142403, -103.39451741291796, -103.36112266407781, -103.39458752368903, -103.43016942747775, -103.3746703433665, -103.37599929050124]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -103.39016983061597, "stddev": 0.017824295306992335}, "rawoutput": {"energy": -103.39016983061595, "stddev": 0.017824295306974672}}, "raw_samples": [-103.37866434967667, -103.37895004285683, -103.38297582498704, -103.39111412586367, -103.35912855340013, -103.39289948238158, -103.36268177542566, -103.42179187428087, -103.39890963875878, -103.38490368262366, -103.40496667018573, -103.38622979004495, -103.40400669976768, -103.4027638858761, -103.36984212707043, -103.36680049943743, -103.38372767237934, -103.399896147909, -103.42489081946826, -103.40825294992523], "mit_samples": [-103.3786643496767, -103.37895004285686, -103.382975824987, -103.39111412586362, -103.3591285534002, -103.39289948238164, -103.36268177542567, -103.42179187428101, -103.39890963875874, -103.38490368262367, -103.40496667018564, -103.38622979004502, -103.40400669976766, -103.40276388587618, -103.36984212707046, -103.36680049943746, -103.38372767237932, -103.39989614790903, -103.42489081946849, -103.40825294992516]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -103.38801241303709, "stddev": 0.009324068040679515}, "rawoutput": {"energy": -103.38801241303705, "stddev": 0.009324068040692673}}, "raw_samples": [-103.38542089629217, -103.3990621094602, -103.39536414969466, -103.38785386448832, -103.39134945106457, -103.39833450155088, -103.38331587937125, -103.37018905897015, -103.40524542035203, -103.39287530311601, -103.38314232810666, -103.3783101560185, -103.38562256841597, -103.38117227709095, -103.38441203909446, -103.39917472956313, -103.38067380983045, -103.37226039112927, -103.40076492227519, -103.38570440485616], "mit_samples": [-103.38542089629212, -103.39906210946033, -103.39536414969474, -103.38785386448829, -103.39134945106464, -103.39833450155075, -103.38331587937125, -103.37018905897037, -103.40524542035202, -103.39287530311607, -103.38314232810679, -103.37831015601853, -103.38562256841603, -103.38117227709098, -103.38441203909451, -103.39917472956313, -103.38067380983048, -103.37226039112925, -103.40076492227529, -103.3857044048561]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -103.39095875153495, "stddev": 0.006018331253349843}, "rawoutput": {"energy": -103.39095875153491, "stddev": 0.006018331253362141}}, "raw_samples": [-103.38347257137936, -103.38999173796108, -103.38947194711699, -103.38704349289284, -103.39452139744705, -103.38873598626444, -103.39649621950122, -103.39309795153032, -103.3894094454571, -103.39384344655946, -103.39397160002935, -103.38304456939902, -103.40178563290817, -103.38859077334831, -103.40387713874014, -103.38314677389697, -103.38478247733295, -103.38704496468131, -103.38641530778841, -103.40043159646378], "mit_samples": [-103.38347257137943, -103.389991737961, -103.38947194711707, -103.38704349289294, -103.39452139744714, -103.38873598626446, -103.3964962195013, -103.39309795153035, -103.38940944545709, -103.39384344655953, -103.39397160002939, -103.38304456939892, -103.40178563290822, -103.38859077334843, -103.40387713874004, -103.38314677389694, -103.38478247733303, -103.38704496468144, -103.38641530778844, -103.40043159646373]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -103.39038881460779, "stddev": 0.004636764266720212}, "rawoutput": {"energy": -103.39038881460775, "stddev": 0.004636764266713728}}, "raw_samples": [-103.39035056893972, -103.38661404786818, -103.39628173172902, -103.38946395663208, -103.38890224788535, -103.39107225578876, -103.39227816765886, -103.38880275814483, -103.3844106214082, -103.38412173005464, -103.38422775268465, -103.39514107453682, -103.39281795751565, -103.38768373137336, -103.39134410057994, -103.40427343340586, -103.39062221735388, -103.38930205783193, -103.38632907339132, -103.39373680737197], "mit_samples": [-103.39035056893975, -103.38661404786808, -103.39628173172902, -103.38946395663211, -103.38890224788534, -103.39107225578877, -103.392278167659, -103.38880275814489, -103.38441062140812, -103.38412173005466, -103.38422775268477, -103.39514107453685, -103.39281795751577, -103.38768373137351, -103.39134410057986, -103.40427343340586, -103.39062221735382, -103.38930205783194, -103.3863290733913, -103.39373680737208]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -103.39148206256868, "stddev": 0.003698939976282038}, "rawoutput": {"energy": -103.39148206256873, "stddev": 0.003698939976287933}}, "raw_samples": [-103.3931002916428, -103.39446109252708, -103.39686317489404, -103.3840353891409, -103.391813105502, -103.39291801173158, -103.38929018152079, -103.38983497950471, -103.38734416174312, -103.39350156224324, -103.3951212389709, -103.39253099744907, -103.39558171988601, -103.3928998552147, -103.39361384326659, -103.39039302188196, -103.38700806671206, -103.38398439586211, -103.39647379027652, -103.38887237140422], "mit_samples": [-103.39310029164265, -103.39446109252721, -103.39686317489404, -103.38403538914092, -103.39181310550207, -103.39291801173155, -103.38929018152074, -103.38983497950458, -103.387344161743, -103.39350156224322, -103.39512123897076, -103.39253099744904, -103.39558171988602, -103.39289985521481, -103.39361384326662, -103.39039302188203, -103.38700806671201, -103.38398439586223, -103.39647379027645, -103.38887237140416]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -103.39170719178794, "stddev": 0.0022553737354979128}, "rawoutput": {"energy": -103.39170719178796, "stddev": 0.0022553737355026694}}, "raw_samples": [-103.3895950784799, -103.39234640306944, -103.39129077437931, -103.39432969011271, -103.39141343139626, -103.38808252601827, -103.39067486339769, -103.39357135719177, -103.38941824075718, -103.39192499148487, -103.39014775480807, -103.39353871781213, -103.38943810367022, -103.39350183310825, -103.39128239496863, -103.38915768338879, -103.39822145158485, -103.39325202266888, -103.39077169130806, -103.3921848261541], "mit_samples": [-103.3895950784799, -103.39234640306952, -103.3912907743793, -103.39432969011264, -103.39141343139619, -103.38808252601831, -103.39067486339762, -103.39357135719169, -103.38941824075721, -103.39192499148479, -103.39014775480807, -103.39353871781218, -103.38943810367026, -103.3935018331082, -103.39128239496854, -103.3891576833888, -103.39822145158487, -103.39325202266886, -103.3907716913079, -103.3921848261541]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -103.39099983248317, "stddev": 0.0012284387692305084}, "rawoutput": {"energy": -103.3909998324832, "stddev": 0.001228438769229756}}, "raw_samples": [-103.39190443885094, -103.38967285217343, -103.38955744239091, -103.38857896106974, -103.3916451157184, -103.3922135544281, -103.39064098579155, -103.39271412583092, -103.39009486980743, -103.39301849104912, -103.39158585998919, -103.39041308620726, -103.38915457031145, -103.39082213028665, -103.39092151230474, -103.39261312145774, -103.39191346957074, -103.39186844385955, -103.38978633631963, -103.39087728224631], "mit_samples": [-103.39190443885084, -103.38967285217338, -103.38955744239084, -103.38857896106977, -103.39164511571848, -103.39221355442817, -103.39064098579155, -103.39271412583079, -103.39009486980741, -103.39301849104922, -103.39158585998919, -103.39041308620732, -103.38915457031158, -103.39082213028671, -103.39092151230474, -103.3926131214578, -103.39191346957077, -103.39186844385956, -103.3897863363196, -103.39087728224641]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -103.39095742447235, "stddev": 0.001133022417351998}, "rawoutput": {"energy": -103.39095742447235, "stddev": 0.0011330224173428083}}, "raw_samples": [-103.3919282478747, -103.39033726212938, -103.38967244126783, -103.39071163664765, -103.38970285225624, -103.3933918984439, -103.39114035235322, -103.38996345668033, -103.3905501950135, -103.39127386526515, -103.39235481976988, -103.39258712009494, -103.39131367079273, -103.3891081449504, -103.39020792754226, -103.3905466807636, -103.39048235778166, -103.39062738243017, -103.39299134155291, -103.3902568358365], "mit_samples": [-103.39192824787473, -103.39033726212949, -103.38967244126778, -103.3907116366476, -103.38970285225608, -103.39339189844397, -103.3911403523533, -103.38996345668036, -103.39055019501343, -103.39127386526505, -103.39235481976982, -103.39258712009502, -103.39131367079278, -103.38910814495046, -103.39020792754216, -103.39054668076369, -103.39048235778161, -103.39062738243024, -103.39299134155284, -103.39025683583655]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -103.39057588402586, "stddev": 0.0006584079332625957}, "rawoutput": {"energy": -103.39057588402584, "stddev": 0.0006584079332723702}}, "raw_samples": [-103.39020122640638, -103.39081395772303, -103.39048268866956, -103.39123317737914, -103.39085916370016, -103.38992019580444, -103.39040470259121, -103.39161716754126, -103.39135564703425, -103.39130257548135, -103.39025688934959, -103.38950322153278, -103.3912449127939, -103.3905027274171, -103.39061293243773, -103.39035141195818, -103.39079241177889, -103.39131882152162, -103.38927853709761, -103.38946531229891], "mit_samples": [-103.39020122640633, -103.3908139577232, -103.39048268866952, -103.39123317737922, -103.39085916370028, -103.3899201958044, -103.39040470259128, -103.39161716754113, -103.39135564703425, -103.3913025754813, -103.39025688934956, -103.38950322153276, -103.3912449127939, -103.3905027274172, -103.39061293243766, -103.39035141195812, -103.39079241177882, -103.39131882152151, -103.3892785370976, -103.38946531229898]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -103.39049429167167, "stddev": 0.0003890468442371121}, "rawoutput": {"energy": -103.39049429167162, "stddev": 0.00038904684424939374}}, "raw_samples": [-103.39062111030215, -103.39018478888097, -103.39113311148058, -103.39070726324042, -103.39026138355065, -103.3898685608563, -103.39024979696904, -103.39010713409701, -103.39013841872868, -103.39013810106101, -103.39070380816493, -103.39003572713172, -103.39026984989869, -103.39053616784649, -103.39125529185044, -103.39044433298817, -103.39104815015477, -103.39096783680735, -103.39037480316534, -103.39084019625776], "mit_samples": [-103.39062111030205, -103.39018478888113, -103.39113311148066, -103.39070726324046, -103.3902613835508, -103.38986856085633, -103.39024979696907, -103.39010713409711, -103.39013841872864, -103.39013810106105, -103.39070380816491, -103.39003572713175, -103.3902698498987, -103.39053616784634, -103.39125529185051, -103.39044433298821, -103.39104815015476, -103.39096783680739, -103.39037480316536, -103.39084019625767]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -103.3906626631353, "stddev": 0.00045910823127125476}, "rawoutput": {"energy": -103.39066266313526, "stddev": 0.0004591082312883058}}, "raw_samples": [-103.39011677456492, -103.39065850231152, -103.39019574156463, -103.39137190460106, -103.3909957008985, -103.3908495377866, -103.39121961454474, -103.39043966847134, -103.39132995402554, -103.38994827000728, -103.39049307046784, -103.3905803949519, -103.39131897442019, -103.3899258496475, -103.39048534544223, -103.39059687365717, -103.39112035951467, -103.39102504768249, -103.39009990572583, -103.3904817724191], "mit_samples": [-103.39011677456503, -103.39065850231168, -103.39019574156475, -103.39137190460119, -103.39099570089859, -103.39084953778664, -103.39121961454474, -103.39043966847134, -103.39132995402557, -103.38994827000734, -103.39049307046785, -103.39058039495198, -103.39131897442016, -103.38992584964763, -103.39048534544236, -103.39059687365715, -103.3911203595147, -103.39102504768245, -103.39009990572579, -103.3904817724192]}}

==> anc/simulation_data/SNS/shot_noise_sampling_LiH_STO-3G_SINGLET.json <==
{"1": {"n_shots": 2, "data": {"mitigated": {"energy": -8.904930732908932, "stddev": 0.0956169157169352}, "rawoutput": {"energy": -8.90493073290893, "stddev": 0.09561691571693465}}, "raw_samples": [-8.982567743986111, -8.931197837622207, -8.981642950386634, -8.87525799220854, -8.65954958360304, -8.65082478740717, -8.927374111139205, -8.92331059901914, -8.936510520162676, -8.960639422277582, -8.96654755522147, -8.984637313076737, -8.893574264267066, -9.003785451580868, -8.948587842632305, -8.950867543758156, -8.861394278400091, -8.944393941702028, -8.795863906145689, -8.920087013581874], "mit_samples": [-8.982567743986115, -8.931197837622209, -8.981642950386636, -8.875257992208544, -8.659549583603038, -8.650824787407172, -8.927374111139207, -8.923310599019143, -8.93651052016268, -8.960639422277584, -8.966547555221469, -8.98463731307674, -8.893574264267075, -9.003785451580864, -8.948587842632307, -8.950867543758157, -8.861394278400088, -8.944393941702032, -8.795863906145687, -8.92008701358188]}, "2": {"n_shots": 4, "data": {"mitigated": {"energy": -8.897992209083899, "stddev": 0.06043952320931457}, "rawoutput": {"energy": -8.897992209083899, "stddev": 0.06043952320931463}}, "raw_samples": [-8.924585334692686, -8.925421270253235, -8.959768194014885, -8.918029616181267, -8.837484733630722, -8.89883899394415, -8.953555394239107, -8.931953583897656, -8.902767696256175, -8.945088419706652, -8.83347981797759, -8.959178443910634, -8.935659504323127, -8.833599109835873, -8.959213832306084, -8.932484739507027, -8.937673868083348, -8.772054991761303, -8.83108153200097, -8.767925105155415], "mit_samples": [-8.924585334692688, -8.925421270253231, -8.959768194014886, -8.918029616181267, -8.837484733630722, -8.898838993944153, -8.953555394239109, -8.931953583897663, -8.902767696256175, -8.945088419706652, -8.833479817977585, -8.959178443910638, -8.935659504323123, -8.833599109835879, -8.959213832306085, -8.932484739507025, -8.93767386808335, -8.772054991761308, -8.831081532000974, -8.767925105155413]}, "3": {"n_shots": 8, "data": {"mitigated": {"energy": -8.910069148849342, "stddev": 0.03998871580746418}, "rawoutput": {"energy": -8.910069148849342, "stddev": 0.0399887158074634}}, "raw_samples": [-8.899043109673789, -8.897326584881775, -8.934692338800769, -8.90905995820629, -8.851274535684807, -8.93592422130036, -8.957112474838313, -8.854937339788203, -8.92132580857902, -8.847146408645955, -8.943680200157631, -8.920317812506052, -8.983676733213422, -8.833576588479595, -8.926104130231824, -8.921686871387205, -8.89322870639112, -8.877463703934422, -8.928590746603918, -8.96521470368238], "mit_samples": [-8.899043109673785, -8.897326584881775, -8.934692338800767, -8.909059958206289, -8.851274535684807, -8.935924221300356, -8.95711247483832, -8.854937339788203, -8.921325808579022, -8.847146408645957, -8.943680200157626, -8.920317812506052, -8.983676733213416, -8.83357658847959, -8.926104130231824, -8.921686871387209, -8.893228706391124, -8.877463703934422, -8.928590746603916, -8.965214703682392]}, "4": {"n_shots": 16, "data": {"mitigated": {"energy": -8.898688350212023, "stddev": 0.026409219909576637}, "rawoutput": {"energy": -8.898688350212025, "stddev": 0.026409219909575152}}, "raw_samples": [-8.888633626332748, -8.91444841927119, -8.90011472167813, -8.943294988027077, -8.890625856304611, -8.896318352869462, -8.924153078996607, -8.887268019280631, -8.863275969446743, -8.88595852420853, -8.93643171668406, -8.911250914387809, -8.854412393479867, -8.921326101954413, -8.873347467937586, -8.870148412994347, -8.878594059653055, -8.89105258902225, -8.955631260087653, -8.887480531623709], "mit_samples": [-8.888633626332751, -8.914448419271194, -8.900114721678126, -8.943294988027088, -8.89062585630461, -8.896318352869455, -8.92415307899661, -8.887268019280626, -8.863275969446743, -8.885958524208533, -8.936431716684064, -8.911250914387807, -8.854412393479867, -8.921326101954412, -8.873347467937574, -8.870148412994356, -8.878594059653048, -8.891052589022244, -8.955631260087651, -8.887480531623714]}, "5": {"n_shots": 32, "data": {"mitigated": {"energy": -8.903063974149095, "stddev": 0.025372911501461166}, "rawoutput": {"energy": -8.903063974149097, "stddev": 0.025372911501460687}}, "raw_samples": [-8.921168134413042, -8.935839271325277, -8.928443114106841, -8.913998423216155, -8.918748650837903, -8.908650645419169, -8.904620660395853, -8.934060418377134, -8.85376308133715, -8.886131404133101, -8.93321491028002, -8.909542544947264, -8.905550461291613, -8.899693376850403, -8.855129299962407, -8.905001864945191, -8.903392031882264, -8.907915009659927, -8.84552827440855, -8.890887905192708], "mit_samples": [-8.921168134413033, -8.935839271325278, -8.92844311410684, -8.91399842321616, -8.918748650837907, -8.90865064541916, -8.904620660395855, -8.934060418377126, -8.853763081337144, -8.886131404133096, -8.933214910280013, -8.909542544947266, -8.905550461291616, -8.899693376850395, -8.855129299962405, -8.905001864945195, -8.903392031882257, -8.907915009659915, -8.845528274408544, -8.89088790519271]}, "6": {"n_shots": 64, "data": {"mitigated": {"energy": -8.907596986889036, "stddev": 0.015101429758419278}, "rawoutput": {"energy": -8.907596986889036, "stddev": 0.015101429758418692}}, "raw_samples": [-8.928502900622735, -8.923814742860865, -8.88838447025236, -8.898311966991676, -8.921005054947237, -8.887530173623377, -8.919458010299753, -8.909941193141801, -8.918265076803067, -8.882468083471803, -8.903791166637056, -8.90695477100659, -8.905313050955472, -8.916681404249516, -8.901849583422496, -8.889727723947516, -8.883299128986522, -8.926750760585325, -8.909587594227933, -8.930302880747641], "mit_samples": [-8.928502900622737, -8.923814742860865, -8.888384470252362, -8.898311966991681, -8.921005054947235, -8.887530173623373, -8.919458010299739, -8.909941193141801, -8.918265076803063, -8.882468083471803, -8.903791166637047, -8.90695477100659, -8.905313050955465, -8.91668140424952, -8.901849583422502, -8.889727723947518, -8.883299128986517, -8.926750760585334, -8.909587594227924, -8.930302880747645]}, "7": {"n_shots": 128, "data": {"mitigated": {"energy": -8.906124810114918, "stddev": 0.008825491812442214}, "rawoutput": {"energy": -8.90612481011492, "stddev": 0.00882549181244293}}, "raw_samples": [-8.892773062622066, -8.914017362464913, -8.89875592159242, -8.89760495227242, -8.904395084592087, -8.909922355901795, -8.906198983852113, -8.891374688396002, -8.913057236104144, -8.908946215460569, -8.893672278903828, -8.925271811853248, -8.913953986887904, -8.912002503231529, -8.908815887583616, -8.903670907777258, -8.898166184178733, -8.906221929681838, -8.920202088435998, -8.90347276050594], "mit_samples": [-8.892773062622059, -8.914017362464907, -8.89875592159241, -8.897604952272422, -8.904395084592085, -8.909922355901784, -8.906198983852116, -8.891374688395995, -8.91305723610414, -8.908946215460551, -8.893672278903828, -8.925271811853243, -8.913953986887897, -8.91200250323153, -8.908815887583618, -8.903670907777272, -8.898166184178727, -8.90622192968182, -8.920202088435994, -8.903472760505949]}, "8": {"n_shots": 256, "data": {"mitigated": {"energy": -8.905167926427344, "stddev": 0.006622328301567996}, "rawoutput": {"energy": -8.905167926427348, "stddev": 0.006622328301569127}}, "raw_samples": [-8.912212142624186, -8.91246929037569, -8.912594100729434, -8.912901853171471, -8.911637982579407, -8.907382293054628, -8.898269835805538, -8.902862195089183, -8.907375478274139, -8.891949240529978, -8.91018711355462, -8.893134081470624, -8.908386968053255, -8.89856284686832, -8.90518684160902, -8.905097308276058, -8.897552838749855, -8.912840639025896, -8.89910303171584, -8.903652446989796], "mit_samples": [-8.912212142624185, -8.91246929037569, -8.912594100729448, -8.912901853171464, -8.911637982579398, -8.907382293054619, -8.898269835805536, -8.90286219508919, -8.907375478274117, -8.891949240529982, -8.91018711355462, -8.89313408147062, -8.908386968053245, -8.898562846868307, -8.905186841609014, -8.905097308276048, -8.897552838749858, -8.912840639025882, -8.899103031715834, -8.903652446989803]}, "9": {"n_shots": 512, "data": {"mitigated": {"energy": -8.908080244593613, "stddev": 0.00480406446913523}, "rawoutput": {"energy": -8.908080244593618, "stddev": 0.004804064469137079}}, "raw_samples": [-8.911357476609098, -8.899753829815516, -8.912158939778207, -8.90828309022149, -8.902427711795063, -8.896628023216198, -8.907570855688343, -8.906234472231361, -8.903479590074724, -8.905292003481652, -8.909126052487013, -8.91668475087157, -8.906903679557415, -8.911560258125183, -8.909849742866164, -8.913241491296734, -8.909046615659364, -8.91492946881541, -8.907428919191588, -8.909647920090295], "mit_samples": [-8.9113574766091, -8.899753829815515, -8.912158939778204, -8.908283090221502, -8.902427711795058, -8.896628023216184, -8.907570855688345, -8.906234472231352, -8.903479590074728, -8.905292003481657, -8.909126052487018, -8.916684750871553, -8.906903679557411, -8.911560258125172, -8.909849742866149, -8.913241491296716, -8.909046615659346, -8.914929468815398, -8.907428919191577, -8.909647920090306]}, "10": {"n_shots": 1024, "data": {"mitigated": {"energy": -8.907308174674291, "stddev": 0.0026801656879266974}, "rawoutput": {"energy": -8.907308174674295, "stddev": 0.0026801656879267425}}, "raw_samples": [-8.909256334521539, -8.907630920921617, -8.906277718954769, -8.909625080790594, -8.90726836283559, -8.908552879643961, -8.907678494858521, -8.904465206793802, -8.902111565507393, -8.904991806385386, -8.911659882860056, -8.907031039930374, -8.911628533463688, -8.908913071018455, -8.908873605288166, -8.90996835239012, -8.901652146064192, -8.905142599599065, -8.908138508364278, -8.905297383294307], "mit_samples": [-8.909256334521531, -8.907630920921632, -8.906277718954765, -8.909625080790601, -8.90726836283556, -8.908552879643954, -8.907678494858525, -8.904465206793805, -8.902111565507393, -8.904991806385398, -8.911659882860071, -8.907031039930365, -8.911628533463682, -8.90891307101845, -8.908873605288154, -8.909968352390115, -8.901652146064187, -8.90514259959907, -8.908138508364281, -8.905297383294306]}, "11": {"n_shots": 2048, "data": {"mitigated": {"energy": -8.90703294359658, "stddev": 0.0023421318853048823}, "rawoutput": {"energy": -8.907032943596585, "stddev": 0.0023421318853056867}}, "raw_samples": [-8.906355458762372, -8.908319002710488, -8.90735641218817, -8.907848995873241, -8.910247642717291, -8.9061114709522, -8.9055158211338, -8.906374731747073, -8.905591992725121, -8.904405437862339, -8.909999333677646, -8.908037284718679, -8.908978684489117, -8.907495491777315, -8.912919942718503, -8.906042727982882, -8.907178231840039, -8.904875848593472, -8.901940509606678, -8.905063849855246], "mit_samples": [-8.906355458762372, -8.908319002710494, -8.907356412188168, -8.907848995873241, -8.910247642717277, -8.906111470952208, -8.905515821133791, -8.906374731747057, -8.90559199272512, -8.904405437862328, -8.909999333677646, -8.90803728471867, -8.908978684489105, -8.907495491777315, -8.9129199427185, -8.906042727982872, -8.907178231840037, -8.904875848593473, -8.901940509606682, -8.905063849855235]}, "12": {"n_shots": 4096, "data": {"mitigated": {"energy": -8.907849893329455, "stddev": 0.001211179582988897}, "rawoutput": {"energy": -8.907849893329457, "stddev": 0.001211179582988266}}, "raw_samples": [-8.906713844423486, -8.906290295914813, -8.90923780804528, -8.9093766172685, -8.907427912323246, -8.908427661887421, -8.90746118563931, -8.9084415941813, -8.907311749125208, -8.907564668809924, -8.907589806173666, -8.90717389532338, -8.907724249146362, -8.911339926320275, -8.90815694762427, -8.907638818791916, -8.906614373299393, -8.908904600022742, -8.90786770594827, -8.90573420632038], "mit_samples": [-8.906713844423479, -8.906290295914818, -8.909237808045281, -8.90937661726849, -8.907427912323238, -8.908427661887425, -8.90746118563929, -8.90844159418129, -8.90731174912521, -8.907564668809922, -8.907589806173668, -8.907173895323384, -8.907724249146357, -8.911339926320275, -8.908156947624258, -8.907638818791922, -8.906614373299382, -8.908904600022755, -8.907867705948258, -8.90573420632038]}, "13": {"n_shots": 8192, "data": {"mitigated": {"energy": -8.907586143598056, "stddev": 0.0011981838002445488}, "rawoutput": {"energy": -8.907586143598056, "stddev": 0.0011981838002489461}}, "raw_samples": [-8.909493809685447, -8.906207875596765, -8.906922269493455, -8.908142277032262, -8.907129192734285, -8.908025423623249, -8.907556771531045, -8.90813008133962, -8.905992715882105, -8.906956167338077, -8.90897393285736, -8.909253945266014, -8.906689637137323, -8.908688533123808, -8.905658418933108, -8.908417739820125, -8.907005760857649, -8.908736095657686, -8.905294133613197, -8.90844809043855], "mit_samples": [-8.909493809685447, -8.906207875596758, -8.90692226949347, -8.908142277032281, -8.907129192734276, -8.908025423623254, -8.907556771531036, -8.90813008133962, -8.905992715882114, -8.906956167338087, -8.908973932857355, -8.909253945265998, -8.906689637137331, -8.90868853312379, -8.905658418933106, -8.908417739820116, -8.907005760857645, -8.908736095657684, -8.905294133613205, -8.908448090438533]}, "14": {"n_shots": 16384, "data": {"mitigated": {"energy": -8.907310715202257, "stddev": 0.001148272361361338}, "rawoutput": {"energy": -8.907310715202255, "stddev": 0.00114827236135933}}, "raw_samples": [-8.909489950760904, -8.90791652293461, -8.907676366668454, -8.906754368062051, -8.9080561820413, -8.905078271620898, -8.906604806149446, -8.906372874990977, -8.906942519483952, -8.90617309473376, -8.90630690119211, -8.908616440693319, -8.907477043812754, -8.908236740236415, -8.90753139068498, -8.908058772533337, -8.909594544135844, -8.906229278912251, -8.905952170630165, -8.907146063767597], "mit_samples": [-8.909489950760914, -8.9079165229346, -8.907676366668452, -8.90675436806205, -8.90805618204129, -8.905078271620889, -8.906604806149453, -8.906372874990977, -8.906942519483941, -8.906173094733767, -8.906306901192107, -8.908616440693311, -8.907477043812746, -8.908236740236427, -8.907531390684975, -8.908058772533339, -8.909594544135855, -8.906229278912253, -8.905952170630167, -8.9071460637676]}, "15": {"n_shots": 32768, "data": {"mitigated": {"energy": -8.907311200197586, "stddev": 0.0005496211788869654}, "rawoutput": {"energy": -8.907311200197586, "stddev": 0.0005496211788879013}}, "raw_samples": [-8.906510830274707, -8.90722935862144, -8.907769606907209, -8.908033232545277, -8.906762372344694, -8.907919314095665, -8.906116567346684, -8.906581641228263, -8.907268687010525, -8.907582112248166, -8.907766512815158, -8.907272257215558, -8.906550288677904, -8.90718448076462, -8.908119242306514, -8.907607211604237, -8.907686701192903, -8.907766234727806, -8.907417482247439, -8.907079869776947], "mit_samples": [-8.906510830274714, -8.907229358621448, -8.907769606907198, -8.908033232545264, -8.906762372344687, -8.907919314095658, -8.906116567346682, -8.906581641228273, -8.90726868701053, -8.907582112248184, -8.907766512815174, -8.907272257215544, -8.906550288677895, -8.907184480764622, -8.908119242306507, -8.907607211604235, -8.907686701192901, -8.907766234727818, -8.907417482247435, -8.907079869776952]}, "16": {"n_shots": 65536, "data": {"mitigated": {"energy": -8.90706998817079, "stddev": 0.00046481756626651314}, "rawoutput": {"energy": -8.907069988170786, "stddev": 0.00046481756626775444}}, "raw_samples": [-8.907592842845094, -8.907543108631895, -8.906927338798786, -8.906645608059954, -8.90736581754865, -8.90774607975097, -8.906201120451724, -8.906779509691557, -8.90728161717752, -8.907150803648154, -8.90675477794498, -8.907340736596913, -8.907345017578164, -8.906969645934764, -8.906915187359434, -8.906150915766485, -8.907492822060151, -8.906428878000819, -8.9070137030444, -8.907754232525292], "mit_samples": [-8.907592842845098, -8.907543108631883, -8.906927338798788, -8.906645608059952, -8.907365817548657, -8.90774607975097, -8.90620112045173, -8.90677950969156, -8.90728161717752, -8.907150803648152, -8.906754777944986, -8.907340736596916, -8.907345017578168, -8.906969645934762, -8.906915187359443, -8.906150915766487, -8.907492822060162, -8.906428878000824, -8.907013703044408, -8.907754232525289]}, "17": {"n_shots": 131072, "data": {"mitigated": {"energy": -8.90706923921736, "stddev": 0.0003320816748653864}, "rawoutput": {"energy": -8.90706923921736, "stddev": 0.0003320816748679012}}, "raw_samples": [-8.90685472272479, -8.906853463028009, -8.908037447826594, -8.907214418009007, -8.906658195859105, -8.90692128898601, -8.907088879741597, -8.907407865319104, -8.907037982526754, -8.906944522151344, -8.907037305341733, -8.907723125381352, -8.906921058913602, -8.906862306818944, -8.906872215674891, -8.90683945338742, -8.906688731980775, -8.907217078816808, -8.907300137513769, -8.906904584345561], "mit_samples": [-8.906854722724788, -8.906853463028012, -8.908037447826585, -8.907214418009005, -8.906658195859118, -8.906921288986023, -8.907088879741584, -8.907407865319108, -8.90703798252676, -8.906944522151331, -8.907037305341726, -8.907723125381352, -8.906921058913607, -8.906862306818953, -8.906872215674897, -8.906839453387427, -8.906688731980772, -8.907217078816805, -8.907300137513772, -8.906904584345558]}, "18": {"n_shots": 262144, "data": {"mitigated": {"energy": -8.907208609233674, "stddev": 0.00030683411480548844}, "rawoutput": {"energy": -8.907208609233672, "stddev": 0.00030683411480219783}}, "raw_samples": [-8.906993564830916, -8.907437406998383, -8.906770369389978, -8.907405319174956, -8.907135565200386, -8.907287382070606, -8.907177953118127, -8.906937290632056, -8.907042527924732, -8.9066617875769, -8.907493139815383, -8.906870040618145, -8.907188467840973, -8.907742088294665, -8.907399332531952, -8.907204060592699, -8.907366684045273, -8.907766500057415, -8.906772225563904, -8.907520478395938], "mit_samples": [-8.906993564830904, -8.907437406998385, -8.906770369389983, -8.907405319174968, -8.907135565200381, -8.907287382070603, -8.907177953118135, -8.906937290632051, -8.907042527924737, -8.906661787576885, -8.907493139815392, -8.906870040618164, -8.907188467840982, -8.90774208829467, -8.90739933253197, -8.9072040605927, -8.90736668404529, -8.907766500057422, -8.906772225563905, -8.907520478395941]}, "19": {"n_shots": 524288, "data": {"mitigated": {"energy": -8.907245821563489, "stddev": 0.0001570582559646831}, "rawoutput": {"energy": -8.907245821563489, "stddev": 0.00015705825596593314}}, "raw_samples": [-8.907384531753944, -8.907410033926851, -8.90704842832801, -8.907189563663826, -8.907289296034824, -8.907601079026275, -8.907336194828298, -8.907362838763289, -8.906891733647184, -8.907359599419127, -8.907282624764377, -8.907136192520351, -8.907292195404505, -8.907071680868102, -8.907063439260764, -8.907239259575453, -8.907262946988016, -8.907184880336345, -8.907125727824308, -8.907384184335916], "mit_samples": [-8.907384531753939, -8.907410033926855, -8.907048428328018, -8.907189563663827, -8.907289296034826, -8.907601079026266, -8.907336194828302, -8.907362838763277, -8.906891733647173, -8.907359599419136, -8.907282624764369, -8.90713619252034, -8.907292195404535, -8.907071680868107, -8.907063439260769, -8.907239259575475, -8.907262946988013, -8.907184880336352, -8.907125727824322, -8.907384184335912]}, "20": {"n_shots": 1048576, "data": {"mitigated": {"energy": -8.907232671156477, "stddev": 0.00011727427191302347}, "rawoutput": {"energy": -8.907232671156475, "stddev": 0.00011727427190963556}}, "raw_samples": [-8.907132429296894, -8.907202710419318, -8.907267875971552, -8.907091975888628, -8.907345204066974, -8.907385070851525, -8.907050308527738, -8.907161542903427, -8.907492713174191, -8.907136285713412, -8.90705222035597, -8.907203746930982, -8.907287499276793, -8.907312442396805, -8.907418247647646, -8.907188050699624, -8.907214804501535, -8.907192408313241, -8.907327677223856, -8.90719020896938], "mit_samples": [-8.907132429296901, -8.907202710419309, -8.907267875971542, -8.90709197588863, -8.907345204066985, -8.907385070851527, -8.907050308527737, -8.907161542903442, -8.907492713174204, -8.907136285713408, -8.907052220355965, -8.907203746930968, -8.907287499276807, -8.907312442396815, -8.90741824764764, -8.90718805069961, -8.907214804501542, -8.907192408313248, -8.90732767722389, -8.907190208969391]}}
